The harmonic curvature of 3-link snake robots

The $3$-link snake robot is an example of a non-holonomic mechanical system with rank $2$ distribution in a $5$-dimensional configuration space. It is one of $(2,3,5)$-geometries, and as such, it admits a description by a parabolic geometry of type $(G_2,P)$. Another example of $(2,3,5)$-geometry was well-studied years ago, and it is known that for balls rolling one over the other without slipping or twisting, if the ratio of ball radii is $1:3$, then it is locally isomorphic to the flat model in sense of $(G_2,P)$ parabolic geometries. Answering a question by P. Nurowski, we are looking for parameters of the $3$-link snake robots yielding a locally flat $(2,3,5)$-geometry. We extend the observation of a previous paper that the distributions of the snake robots contain bases generating finite dimensional Lie algebras. We exploit this observation to simplify the exterior calculus of the robots' geometry. This allows us to implement an effective normalization procedure and we obtain an explicit binary quartic invariant of the robot. Finally, we show that it does not vanish for any of the parameters. Therefore, the locally flat model cannot be achieved for these types of snake robots.

==> anc/biquartics.m <==
M7R0
I&biq1a7',$*&,6*&%$A62G""%%#l3GF)"$7"*(F(""#%$A65GF-F*F)"$7&*&F.F)F*F)"$G$*&F(F
-F*F)"$#>*&F.F-F*F)!#k*&F(F-F*F-!#;*&F.F-F*F-"#K*$F*F)"#[*$F*F-!")!"$"""F?F*!"%
#!"""$+$,$**F.F?F(F?,**&F(F-F*F-"")*&F.F-F*F-"#H*$F*F-F)!"#F?F?F*FL#F-"#D,$*&,6
*&F(F)F*F)"#k*(F(F-F.F-F*F)"$m&*&F.F)F*F)"%C5*&F(F-F*F)"$?"*&F.F-F*F)!$U"*&F(F-
F*F-F@*&F.F-F*F-F7*$F*F)"#C*$F*F-F)F>F?F?F*F@#FB"$D#,$**F.F?F(F?,**&F(F-F*F-FJ*
&F.F-F*F-"$G"*$F*F-"#8F=F?F?F*FLFM,$*&,6*&F(F)F*F)"#T*(F(F-F.F-F*F)FW*&F.F)F*F)
"%%e$*&F(F-F*F)"$9"*&F.F-F*F)!$7&*&F(F-F*F-"#;*&F.F-F*F-!$G"*$F*F)""**$F*F-F9!"
'F?F?F*F@#FL"#v6",
I&biq1b7',$*(,P*&F(F)%"bGF)"$C#*&F(F)Fbq""$!$[%*&F(F)FbqF-Fcq*(F(F-F.F-FbqF-!$c
#*(F(F-F.F?FbqFeqF9*&F(F-FbqF)"$c#*(F(F-F.F-FbqF?F\r*(F(F-F.F?FbqF-!#[*&F(F-Fbq
FeqF`p*(F(F-F.F?FbqF?Fbp*&F(F-FbqF-F\r*$F.F)Fio*&F.FeqFbqF?!$/"*&F.F-FbqF-"#7*&
F.F?FbqFeq"$C"*$FbqF)F5*$F.Feq"#_*&F.F-FbqF?!#7*&F.F?FbqF-!$'=*$FbqFeqFbo*$F.F-
"#6*&F.F?FbqF?"#i*$FbqF-F5F?,&FbqF?FBF?FLFbqFL#FB"$+',$**,>*(F(F-F.F?FbqF-"#'**
&F(F-FbqFeqFS*(F(F-F.F?FbqF?!#'**&F(F-FbqF-Fat*&F(F-FbqF?F9*$F.Feq!#()*&F.F-Fbq
F?"$;"*&F.F?FbqF-!#_*$FbqFeqFbo*$F.F-!#e*&F.F?FbqF?F\s*$FbqF-!$#>F.FBFbqFSF?F(F
?FgsFLFbqFLFhs,$**,V*&F(F)FbqF)Fbo*&F(F)FbqFeqFiq*&F(F)FbqF-Fbo*(F(F-F.F-FbqF-!
$$G*(F(F-F.F?FbqFeq"#o*&F(F-FbqF)"$;#*(F(F-F.F-FbqF?"$$G*(F(F-F.F?FbqF-!$-"*&F(
F-FbqFeq!$K%*(F(F-F.F?FbqF?"#M*&F(F-FbqF-"$=#*$F.F)Fbo*&F.FeqFbqF?!$w%*&F.F-Fbq
F-"$"f*&F.F?FbqFeq!$[#*$FbqF)F@*&F(F-FbqF?FL*$F.Feq"$Q#*&F.F-FbqF?!$"f*&F.F?Fbq
F-"$s$*$FbqFeqFH*$F.F-"$A"*&F.F?FbqF?!$["*$FbqF-FBF.FgrFbqF>F?FgsFBFbqF>,(*$Fbq
F-F?FbqFLF?F?FB#F?"%+=,$*,,@*(F(F-F.F?FbqF-"#()*&F(F-FbqFeqFH*(F(F-F.F?FbqF?Fet
*&F(F-FbqF-F^s*&F(F-FbqF?F)*$F.FeqFat*&F.F-FbqF?"$'>*&F.F?FbqF-!#$**$FbqFeqFH*$
F.F-!#)**&F.F?FbqF?"#$**$FbqF-F^sF.!"*FbqFLFeqF?F?F(F?FgsFBFbqF>F[xFB#F?Fis,$*(
,X*&F(F)FbqF)Fio*&F(F)FbqFeq!##)*&F(F)FbqF-Fio*(F(F-F.F-FbqF-Fiq*(F(F-F.F?FbqFe
q"$!G*&F(F-FbqF)"$-#*(F(F-F.F-FbqF?F\r*(F(F-F.F?FbqF-!$?%*&F(F-FbqFeq!$/%*(F(F-
F.F?FbqF?"$S"*&F(F-FbqF-"$3#*$F.F)Fcq*&F.FeqFbqF?!%?6*&F.F-FbqF-"%C@*&F.F?FbqFe
q!%?=*$FbqF)"$,'*&F(F-FbqF?Fhp*$F.Feq"$g&*&F.F-FbqF?!%C@*&F.F?FbqF-"%IF*$FbqFeq
!%-7*$F.F-"$n%*&F.F?FbqF?!%!>"*$FbqF-"$x(F.FgzFbq!$w"FfpF?F?F[xFLFbqF@FhsF[q,
I%biq27',$*&,X*&F(F)F*F-"$[%*(F(F-F.F-F*F-"%[?*&F.F)F*F-"%78*(F(F-%$A72GF?F*F-!
$s'*(F(F-%$A85GF?F*F-F\r**F(F?F.F?%$A75GF?F*F-!%?B**F(F?F.F?%$A82GF?F*F-!$g"*(F
.F-F_]lF?F*F-!$c'*(F.F-Fb]lF?F*F-F_u*&F(F-F*F-"$_$*(F(F?Fg]lF?F*F-"#!)*&F.F-F*F
-!%/6*(F.F?Fb]lF?F*F-"$!o*&F_]lF-F*F-"$-"*(F_]lF?Fb]lF?F*F-!##**&Fd]lF-F*F-"$![
*(Fd]lF?Fg]lF?F*F-"#?*&Fb]lF-F*F-"#=*&F.F?F*F-Fc^l*&F_]lF?F*F-!$k"*&Fb]lF?F*F-F
dp*$F(F-"#S*$F.F-"$S$*$F*F-FdpF.!$q"F_]l!"&Fb]l!#]F?F*FL#FB"%+7,$*&,N*(F(FeqF.F
?F*F-FW*(F(F?F.FeqF*F-"%7P*(F(F-Fd]lF?F*F-!$k%*(F(F-Fg]lF?F*F-Fiq**F(F?F.F?F_]l
F?F*F-!$o$**F(F?F.F?Fb]lF?F*F-Fb\l*(F.F-Fd]lF?F*F-!%7P*(F.F-Fg]lF?F*F-Ff`l*(F(F
?F.F?F*F-!#K*(F(F?Fb]lF?F*F-!$?"*(F.F?Fg]lF?F*F-F^al*(F_]lF?Fd]lF?F*F-F;*(F_]lF
?Fg]lF?F*F-"##**(Fd]lF?Fb]lF?F*F-"$w"*(Fg]lF?Fb]lF?F*F-!#O*&F(F?F*F-F^al*&Fd]lF
?F*F-"$s#*&Fg]lF?F*F-F^s*&F(F?F.F?F^alF("#IFd]l"#gFg]l"#:F?F*FL#F?"%+;,$*&,Z*&F
(F)F*F-F/*(F(F-F.F-F*F-"%GX*&F.F)F*F-"%#>)*(F(F-F_]lF?F*F-!$['*(F(F-Fb]lF?F*F-F
[_l**F(F?F.F?Fd]lF?F*F-!%ON**F(F?F.F?Fg]lF?F*F-!$%))*(F.F-F_]lF?F*F-F_^l*(F.F-F
b]lF?F*F-!%#f#*&F(F-F*F-"$K$*(F(F?Fg]lF?F*F-"$]#*&F.F-F*F-!%[O*(F.F?Fb]lF?F*F-"
%+5*&F_]lF-F*F-F;*(F_]lF?Fb]lF?F*F-!#S*&Fd]lF-F*F-"$o(*(Fd]lF?Fg]lF?F*F-"$%=*&F
g]lF-F*F-F;*&Fb]lF-F*F-F;*&F.F?F*F-Fjcl*&F_]lF?F*F-!$%=*&Fb]lF?F*F-F7*$F(F-"$D"
*$F.F-"$+&*$F*F-F5F.!$]#F_]l!#bFb]lF^elF?F*FL#FBF^x,$*&,N*(F(FeqF.F?F*F-"$G**(F
(F?F.FeqF*F-"%'4%*(F(F-Fd]lF?F*F-Ff`l*(F(F-Fg]lF?F*F-!$K#**F(F?F.F?F_]lF?F*F-Fb
\l**F(F?F.F?Fb]lF?F*F-Ff`l*(F.F-Fd]lF?F*F-!%'4%*(F.F-Fg]lF?F*F-Fc`l*(F(F?F.F?F*
F-Fdp*(F(F?Fb]lF?F*F-F^al*(F.F?Fg]lF?F*F-F^al*(F_]lF?Fd]lF?F*F-!$W"*(F_]lF?Fg]l
F?F*F-"#W*(Fd]lF?Fb]lF?F*F-"$o$*(Fg]lF?Fb]lF?F*F-Fgr*&F(F?F*F-F^al*&Fd]lF?F*F-F
gfl*&Fg]lF?F*F-Fgr*&F(F?F.F?F^alF(F\blFd]lF]blFg]lF^blF?F*FL#F?"$+%,$*&,X*&F(F)
F*F-"##)*(F(F-F.F-F*F-F[]l*&F.F)F*F-"%or*(F(F-F_]lF?F*F-F_r*(F(F-Fb]lF?F*F-F`_l
**F(F?F.F?Fd]lF?F*F-!$S'**F(F?F.F?Fg]lF?F*F-!$!e*(F.F-F_]lF?F*F-FW*(F.F-Fb]lF?F
*F-!%)o#*&F(F-F*F-Fbp*(F(F?Fg]lF?F*F-"$q"*&F.F-F*F-F_hl*(F.F?Fb]lF?F*F-"$?$*&F_
]lF-F*F-F]_l*(F_]lF?Fb]lF?F*F-Fg^l*(Fd]lF?Fg]lF?F*F-F[_l*&Fg]lF-F*F-F\bl*&Fb]lF
-F*F-Fe^l*&F.F?F*F-Fehl*&F_]lF?F*F-Fg^l*&Fb]lF?F*F-Fadl*$F(F-"#&)*$F.F-"$g"*$F*
F-FcglF.!#!)F_]lFi_lFb]lFh_lF?F*FL#FBFjpF[q,
I%biq37',$*(,Z*(F(F)%#l1GF-F*F-"%#z"**F(F-F.F-F[jlF-F*F-Fhbl*(F.F)F[jlF-F*F-"%[
_**F(F-F_]lF?F[jlF-F*F-F_hl**F(F-Fb]lF?F[jlF-F*F-FW*,F(F?F.F?Fd]lF?F[jlF-F*F-!%
!G**,F(F?F.F?Fg]lF?F[jlF-F*F-Fjgl**F.F-F_]lF?F[jlF-F*F-!%CE**F.F-Fb]lF?F[jlF-F*
F-!$o(*(F(F-F[jlF-F*F-"%)o#**F(F?%$A92GF?F[jlF-F*F-"$S'*(F.F-F[jlF-F*F-"%kk**F.
F?%$A95GF?F[jlF-F*F-"%Sa*(F_]lF-F[jlF-F*F-"$3%**F_]lF?Fb]lF?F[jlF-F*F-Ff`l*(Fd]
lF-F[jlF-F*F-"%?>**Fd]lF?Fg]lF?F[jlF-F*F-F_^l*(Fb]lF-F[jlF-F*F-"#s*(F_]lF?F[jlF
-F*F-!$w&*(Fb]lF?F[jlF-F*F-"$)G*&F[jlF-F*F-Fgfl*&F_]lF?F[jlF-!#?*&F_]lF?F*F-Fa
\m*&Fb]lF?F[jlF-!$+#*&Fb]lF?F*F-Fd\m*$F[jlF-!$?#*$F*F-Fg\m"#bF?F?F[jlFLF*FL#FB"
%+[,$*(,L**F(FeqF.F?F[jlF-F*F-FW**F(F?F.FeqF[jlF-F*F-Fa`l**F(F-Fd]lF?F[jlF-F*F-
Fc`l**F(F-Fg]lF?F[jlF-F*F-Fiq*,F(F?F.F?F_]lF?F[jlF-F*F-Ff`l*,F(F?F.F?Fb]lF?F[jl
F-F*F-Fb\l**F.F-Fd]lF?F[jlF-F*F-Fi`l**F.F-Fg]lF?F[jlF-F*F-Ff`l**F(F?F.F?F[jlF-F
*F-!$#****F(F?Fa[mF?F[jlF-F*F-!$S#**F.F?F\[mF?F[jlF-F*F-Fj]m**F_]lF?Fd]lF?F[jlF
-F*F-F;**F_]lF?Fg]lF?F[jlF-F*F-Fbal**Fd]lF?Fb]lF?F[jlF-F*F-Fdal**Fg]lF?Fb]lF?F[
jlF-F*F-Ffal*(Fd]lF?F[jlF-F*F-F9*(Fg]lF?F[jlF-F*F-!#s*&Fd]lF?F[jlF-F]bl*&Fd]lF?
F*F-F]bl*&Fg]lF?F[jlF-F^bl*&Fg]lF?F*F-F^blF?F[jlFLF*FLF_bl,$*(,fn*(F(F)F[jlF-F*
F-FW**F(F-F.F-F[jlF-F*F-"%c!**(F.F)F[jlF-F*F-"&%Q;**F(F-F_]lF?F[jlF-F*F-!%'H"**
F(F-Fb]lF?F[jlF-F*F-Fc_l*,F(F?F.F?Fd]lF?F[jlF-F*F-!%sq*,F(F?F.F?Fg]lF?F[jlF-F*F
-!%o<**F.F-F_]lF?F[jlF-F*F-Fail**F.F-Fb]lF?F[jlF-F*F-!%%=&*(F(F-F[jlF-F*F-"%kE*
*F(F?F\[mF?F[jlF-F*F-Fjcl*(F.F-F[jlF-F*F-"$/(**F.F?Fa[mF?F[jlF-F*F-"%+S*(F_]lF-
F[jlF-F*F-F^t**F_]lF?Fb]lF?F[jlF-F*F-Fcil*(Fd]lF-F[jlF-F*F-"%O:**Fd]lF?Fg]lF?F[
jlF-F*F-Fgfl*(Fg]lF-F[jlF-F*F-F^t*(Fb]lF-F[jlF-F*F-F^t*(F_]lF?F[jlF-F*F-Fj[m*(F
b]lF?F[jlF-F*F-Fd[m*&F[jlF-F*F-"$_(*&F_]lF?F[jlF-!$5"*&F_]lF?F*F-F\am*&Fb]lF?F[
jlF-F\am*&Fb]lF?F*F-F\am*$F[jlF-Fg\m*$F*F-Fg\mFi\mF?F?F[jlFLF*FL#FB"%+O,$*(,L**
F(FeqF.F?F[jlF-F*F-Fdel**F(F?F.FeqF[jlF-F*F-Ffel**F(F-Fd]lF?F[jlF-F*F-Ff`l**F(F
-Fg]lF?F[jlF-F*F-Fiel*,F(F?F.F?F_]lF?F[jlF-F*F-Fb\l*,F(F?F.F?Fb]lF?F[jlF-F*F-Ff
`l**F.F-Fd]lF?F[jlF-F*F-F]fl**F.F-Fg]lF?F[jlF-F*F-Fc`l**F(F?F.F?F[jlF-F*F-!%)3"
**F(F?Fa[mF?F[jlF-F*F-Fj]m**F.F?F\[mF?F[jlF-F*F-Fj]m**F_]lF?Fd]lF?F[jlF-F*F-Fcf
l**F_]lF?Fg]lF?F[jlF-F*F-Fefl**Fd]lF?Fb]lF?F[jlF-F*F-Fgfl**Fg]lF?Fb]lF?F[jlF-F*
F-Fgr*(Fd]lF?F[jlF-F*F-Fbo*(Fg]lF?F[jlF-F*F-F_r*&Fd]lF?F[jlF-F]bl*&Fd]lF?F*F-F]
bl*&Fg]lF?F[jlF-F^bl*&Fg]lF?F*F-F^blF?F[jlFLF*FLF]gl,$*(,Z*(F(F)F[jlF-F*F-F1**F
(F-F.F-F[jlF-F*F-Fhbl*(F.F)F[jlF-F*F-"&s'G**F(F-F_]lF?F[jlF-F*F-F_u**F(F-Fb]lF?
F[jlF-F*F-Fj]l*,F(F?F.F?Fd]lF?F[jlF-F*F-!%gD*,F(F?F.F?Fg]lF?F[jlF-F*F-Fe]l**F.F
-F_]lF?F[jlF-F*F-Ffel**F.F-Fb]lF?F[jlF-F*F-!&_2"*(F(F-F[jlF-F*F-"%%y#**F(F?F\[m
F?F[jlF-F*F-"%g8*(F.F-F[jlF-F*F-!%Kc**F.F?Fa[mF?F[jlF-F*F-"%gD*(F_]lF-F[jlF-F*F
-Fj[m**F_]lF?Fb]lF?F[jlF-F*F-Ff`l**Fd]lF?Fg]lF?F[jlF-F*F-F_^l*(Fg]lF-F[jlF-F*F-
FY*(Fb]lF-F[jlF-F*F-Fd[m*(F_]lF?F[jlF-F*F-"$K%*(Fb]lF?F[jlF-F*F-"$;)*&F[jlF-F*F
-"%37*&F_]lF?F[jlF-Fd\m*&F_]lF?F*F-Fd\m*&Fb]lF?F[jlF-Fa\m*&Fb]lF?F*F-Fa\m*$F[jl
F-Fg\m*$F*F-Fg\mFi\mF?F?F[jlFLF*FLFAF[q,
I%biq47',$*&,B*&F(F)F*F-Fcq**F(F-F.F?Fd]lF?F*F-Fbp**F(F?F.F-F_]lF?F*F-"$S#*(F.F
-Fd]lF-F*F-Fio*(F(F-F.F?F*F-F;**F(F?F.F?Fb]lF?F*F-Fh]l*&F.FeqF*F-!#I*(F.F-Fd]lF
?F*F-""'*(F.F-Fg]lF?F*F-Fcil*&F(F-F*F-Fbo*&F.F-F*F-"$p"*(F.F?Fd]lF?F*F-Fer*$F.F
eqF\bl*&F.F?F*F-Fjy*$F.F-Fbfm*$F*F-FfpF?F*FLFhs,$*&,H*(F(FeqFd]lF?F*F-FS**F(F-F
.F?F_]lF?F*F-Fiq**F(F?F.F?Fd]lF-F*F-!#<**F.F-F_]lF?Fd]lF?F*F-!$d"*&F(FeqF*F-F3*
(F(F-Fb]lF?F*F-F=*(F(F?F.F-F*F-Fjp**F(F?F.F?Fd]lF?F*F-F]_l**F(F?F.F?Fg]lF?F*F-F
c_l*(F.F-F_]lF?F*F-Ffp**F.F?Fd]lF?Fb]lF?F*F-"$\"*(F(F?F.F?F*F-Fgw*(F(F?Fd]lF?F*
F-"#a*(F.F?F_]lF?F*F-!#')*(F.F?Fb]lF?F*F-!#8*&F(F?F.F-!#v*&F(F?F*F-!#=*&Fb]lF?F
*F-Fihm*&F(F?F.F?F^blF?F*FLFj_l,$*&,jn*(F(FeqF_]lF?F*F-Fbo*(F(F-Fd]lF-F*F-!#C*,
F(F?F.F?F_]lF?Fd]lF?F*F-"$N"*(F.F-F_]lF-F*F-"$s"*(F.F?Fd]lFeqF*F-Fbo*(F(F-F.F?F
*F-!#`*(F(F-Fd]lF?F*F-F9*(F(F-Fg]lF?F*F-F7**F(F?F.F?F_]lF?F*F-!$&>**F(F?Fd]lF?F
b]lF?F*F-F9*(F.F-Fd]lF?F*F-!$Y"**F.F?F_]lF?Fb]lF?F*F-!$y"*(F.F?Fd]lF-F*F-F7**F.
F?Fd]lF?Fg]lF?F*F-Fdgm*&F(F-F*F-"$V"*(F(F?F_]lF?F*F-"$3"*(F(F?Fb]lF?F*F-Fbp*&F.
F-F*F-"#U*(F.F?Fd]lF?F*F-"#&**(F.F?Fg]lF?F*F-Ffp*&Fd]lF-F*F-!#m*&Fb]lF-F*F-F;*&
F(F-F.F?"#`*&F.F-Fd]lF?"$Y"*&F.F?F*F-!#G*&Fg]lF?F*F-Ffal*$F(F-"#A*$F.F-!#U*&F.F
?Fd]lF?!$;"F.!#:"#FF?F?F*FLF_el,$*&,hn**F(F-F_]lF?Fd]lF?F*F-Fdgm**F(F?F.F?F_]lF
-F*F-Ffgm*(F(F?Fd]lFeqF*F-FS**F.F?F_]lF?Fd]lF-F*F-Fiq*&F(FeqF*F-FN*(F(F-F_]lF?F
*F-F^hm**F(F?F.F?Fd]lF?F*F-Fi[n**F(F?F_]lF?Fb]lF?F*F-Ffp*(F(F?Fd]lF-F*F-F=**F(F
?Fd]lF?Fg]lF?F*F-Ffp*(F.F-F_]lF?F*F-Fe^l**F.F?F_]lF?Fd]lF?F*F-Fc_l**F.F?F_]lF?F
g]lF?F*F-Ffp*(Fd]lF-Fb]lF?F*F-F3*(F(F?F.F?F*F-!#9*(F(F?Fd]lF?F*F-"#l*(F(F?Fg]lF
?F*F-Fehm*(F.F?F_]lF?F*F-F\bl*(F.F?Fb]lF?F*F-!#p*(F_]lF?Fd]lF?F*F-!#X*(Fg]lF?Fb
]lF?F*F-F_\n*$F(Feq!#D*(F(F?F.F?Fd]lF?!#A*&F.F-F_]lF?F_v*&F(F?F.F?"#9*&F(F?Fd]l
F?F\u*&F.F?F_]lF?Fcgl*&F.F?Fb]lF?"#pF(!#RFb]l!$9"F?F*FLFj_l,$*&,do*(F(F-F_]lF-F
*F)Fio**F(F?F_]lF?Fd]lF-F*F)Fbp**F.F?F_]lF-Fd]lF?F*F)F]fm*&Fd]lF)F*F)Fcq*(F(F-F
d]lF?F*F)Fbfm**F(F?F.F?F_]lF?F*F)F_v**F(F?F_]lF?Fd]lF?F*F)Fh]l**F(F?F_]lF?Fg]lF
?F*F)Fdfm*(F.F?F_]lF-F*F)Fcil*(F.F?Fd]lF-F*F)!$O$**F_]lF?Fd]lF?Fb]lF?F*F)Fcil*(
Fd]lF-Fg]lF?F*F)Fbo*&F(F-F*F)"#q*(F(F?F_]lF?F*F)Fail*(F(F?Fb]lF?F*F)"#5*&F.F-F*
F)"#^*(F.F?Fd]lF?F*F)F_^l*(F.F?Fg]lF?F*F)!#Y*&F_]lF-F*F)"#!**&Fg]lF-F*F)Ffp*(F(
F-Fd]lF?F*F-F\bl**F(F?F.F?F_]lF?F*F-Fe^l*(F.F?Fd]lF-F*F-"$O$*&F.F?F*F)!#5*&F(F-
F*F-!#q*(F(F?F_]lF?F*F-FH*(F(F?Fb]lF?F*F-F[an*&F.F-F*F-F_v*(F.F?Fd]lF?F*F-Fcil*
(F.F?Fg]lF?F*F-"#Y*&Fd]lF-F*F-Fiq*&F.F?F*F-Fe^l*&Fg]lF?F*F-F_jm*$F.F-F_`nF.Fg^l
FioF?F?F*F@FhsF[q,
I%biq57',$*&,dr*&F(F)F[jlF)Fcq*(F(F)F[jlFeqF*F?"$'*)*(F(F)F[jlF-F*F-"%W8*(F(F)F
[jlF?F*FeqF_bn*&F(F)F*F)Fcq**F(F-F.F?Fd]lF?F[jlF)Fbp*,F(F-F.F?Fd]lF?F[jlFeqF*F?
FS*,F(F-F.F?Fd]lF?F[jlF-F*F-F^t*,F(F-F.F?Fd]lF?F[jlF?F*FeqFS**F(F-F.F?Fd]lF?F*F
)Fbp**F(F?F.F-F_]lF?F[jlF)F]fm*,F(F?F.F-F_]lF?F[jlFeqF*F?"$g**,F(F?F.F-F_]lF?F[
jlF-F*F-"%S9*,F(F?F.F-F_]lF?F[jlF?F*FeqF[cn**F(F?F.F-F_]lF?F*F)F]fm*(F.F-Fd]lF-
F[jlF)Fio**F.F-Fd]lF-F[jlFeqF*F?"$k"**F.F-Fd]lF-F[jlF-F*F-"$Y#**F.F-Fd]lF-F[jlF
?F*FeqFbcn*(F.F-Fd]lF-F*F)Fio**F(F?F.F?Fb]lF?F[jlF)Fh]l*,F(F?F.F?Fb]lF?F[jlFeqF
*F?Fjgl*,F(F?F.F?Fb]lF?F[jlF-F*F-!$g**,F(F?F.F?Fb]lF?F[jlF?F*FeqFjgl**F(F?F.F?F
b]lF?F*F)Fh]l*(F.F-Fg]lF?F[jlF)Fcil**F.F-Fg]lF?F[jlFeqF*F?!$?$**F.F-Fg]lF?F[jlF
-F*F-!$![**F.F-Fg]lF?F[jlF?F*FeqF_dn*(F.F-Fg]lF?F*F)Fcil*(F.F-Fa[mF?F[jlF)Fbfm*
*F.F-Fa[mF?F[jlFeqF*F?F^al**F.F-Fa[mF?F[jlF-F*F-!$!=**F.F-Fa[mF?F[jlF?F*FeqF^al
*(F.F-Fa[mF?F*F)Fbfm*&F(F-F[jlF)"$%Q*(F(F-F[jlFeqF*F?Fc`m*(F(F-F[jlF-F*F-"%/B*(
F(F-F[jlF?F*FeqFc`m*&F(F-F*F)F[en*(F.F?Fd]lF?F[jlF)!$7"**F.F?Fd]lF?F[jlFeqF*F?F
fq**F.F?Fd]lF?F[jlF-F*F-F`]l**F.F?Fd]lF?F[jlF?F*FeqFfq*(F.F?Fd]lF?F*F)Fben*&F(F
-F[jlF-Fdp*(F(F-F[jlF?F*F?Fiq*&F(F-F*F-Fdp*(F.F?Fd]lF?F[jlF-"$u"**F.F?Fd]lF?F[j
lF?F*F?"$[$*(F.F?Fd]lF?F*F-F[fn*$F[jlF)F^t*&F[jlFeqF*F?F[en*&F[jlF-F*F-"$w&*&F[
jlF?F*FeqF[en*$F*F)F^t*$F[jlF-F5*&F[jlF?F*F?Fdp*$F*F-F5FatF?F?,(*$F[jlF-F?*&F[j
lF?F*F?F-*$F*F-F?FLFhs,$*&,jo*(F(FeqFd]lF?F[jlF-FS**F(FeqFd]lF?F[jlF?F*F?Fbo*(F
(FeqFd]lF?F*F-FS**F(F-F.F?F_]lF?F[jlF-Fiq*,F(F-F.F?F_]lF?F[jlF?F*F?F`p**F(F-F.F
?F_]lF?F*F-Fiq**F(F?F.F?Fd]lF-F[jlF-Fdgm*,F(F?F.F?Fd]lF-F[jlF?F*F?!#M**F(F?F.F?
Fd]lF-F*F-Fdgm**F.F-F_]lF?Fd]lF?F[jlF-Ffgm*,F.F-F_]lF?Fd]lF?F[jlF?F*F?!$9$**F.F
-F_]lF?Fd]lF?F*F-Ffgm*(F(F-Fb]lF?F[jlF-F=**F(F-Fb]lF?F[jlF?F*F?F7*(F(F-Fb]lF?F*
F-F=**F(F?F.F?Fg]lF?F[jlF-Fc_l*,F(F?F.F?Fg]lF?F[jlF?F*F?F_^l**F(F?F.F?Fg]lF?F*F
-Fc_l**F(F?F.F?Fa[mF?F[jlF-F^bl*,F(F?F.F?Fa[mF?F[jlF?F*F?F\bl**F(F?F.F?Fa[mF?F*
F-F^bl*(F.F-F\[mF?F[jlF-F]bl**F.F-F\[mF?F[jlF?F*F?FY*(F.F-F\[mF?F*F-F]bl**F.F?F
d]lF?Fb]lF?F[jlF-F^hm*,F.F?Fd]lF?Fb]lF?F[jlF?F*F?"$)H**F.F?Fd]lF?Fb]lF?F*F-F^hm
*(F(F?Fd]lF?F[jlF-F+**F(F?Fd]lF?F[jlF?F*F?Fcq*(F(F?Fd]lF?F*F-F+*(F.F?F_]lF?F[jl
F-!$o"**F.F?F_]lF?F[jlF?F*F?Ff_n*(F.F?F_]lF?F*F-Fain*&Fb]lF?F[jlF-Faim*(Fb]lF?F
[jlF?F*F?F_r*&Fb]lF?F*F-Faim*&F(F?Fd]lF?Fbp*&F.F?F_]lF?"$@"Fb]lFitF?,&F[jlF?F*F
?FLFj_l,$**,^s**F(FeqF_]lF?F[jlF)F*F-Fbo**F(FeqF_]lF?F[jlFeqF*FeqF\r**F(FeqF_]l
F?F[jlF-F*F)Fbo**F(F-Fd]lF-F[jlF)F*F-Faim**F(F-Fd]lF-F[jlFeqF*FeqF_r**F(F-Fd]lF
-F[jlF-F*F)Faim*.F(F?F.F?F_]lF?Fd]lF?F[jlF)F*F-Fcim*.F(F?F.F?F_]lF?Fd]lF?F[jlFe
qF*Feq"$q#*.F(F?F.F?F_]lF?Fd]lF?F[jlF-F*F)Fcim**F.F-F_]lF-F[jlF)F*F-Feim**F.F-F
_]lF-F[jlFeqF*Feq"$W$**F.F-F_]lF-F[jlF-F*F)Feim**F.F?Fd]lFeqF[jlF)F*F-Fbo**F.F?
Fd]lFeqF[jlFeqF*FeqF\r**F.F?Fd]lFeqF[jlF-F*F)Fbo**F(F-Fg]lF?F[jlF)F*F-F7**F(F-F
g]lF?F[jlFeqF*FeqF\al**F(F-Fg]lF?F[jlF-F*F)F7**F(F-Fa[mF?F[jlF)F*F-Fi[n**F(F-Fa
[mF?F[jlFeqF*FeqFefl**F(F-Fa[mF?F[jlF-F*F)Fi[n*,F(F?F.F?F\[mF?F[jlF)F*F-Fghm*,F
(F?F.F?F\[mF?F[jlFeqF*Feq!$]"*,F(F?F.F?F\[mF?F[jlF-F*F)Fghm*,F(F?Fd]lF?Fb]lF?F[
jlF)F*F-F9*,F(F?Fd]lF?Fb]lF?F[jlFeqF*FeqFS*,F(F?Fd]lF?Fb]lF?F[jlF-F*F)F9*,F.F?F
_]lF?Fb]lF?F[jlF)F*F-Fajm*,F.F?F_]lF?Fb]lF?F[jlFeqF*Feq!$c$*,F.F?F_]lF?Fb]lF?F[
jlF-F*F)Fajm*,F.F?Fd]lF?Fg]lF?F[jlF)F*F-Fdgm*,F.F?Fd]lF?Fg]lF?F[jlFeqF*FeqFggn*
,F.F?Fd]lF?Fg]lF?F[jlF-F*F)Fdgm*,F.F?Fd]lF?Fa[mF?F[jlF)F*F-F_jm*,F.F?Fd]lF?Fa[m
F?F[jlFeqF*Feq!$#H*,F.F?Fd]lF?Fa[mF?F[jlF-F*F)F_jm**F(F?F_]lF?F[jlF)F*F-Fcq**F(
F?F_]lF?F[jlFeqF*FeqFi\l**F(F?F_]lF?F[jlF-F*F)Fcq*(Fd]lF-F[jlF)F*F-!#))*(Fd]lF-
F[jlFeqF*FeqFb\l*(Fd]lF-F[jlF-F*F)F[]o*(Fb]lF-F[jlF)F*F-F;*(Fb]lF-F[jlFeqF*FeqF
^t*(Fb]lF-F[jlF-F*F)F;*(Fg]lF?F[jlF)F*F-F_r*(Fg]lF?F[jlFeqF*FeqFat*(Fg]lF?F[jlF
-F*F)F_r*(Fa[mF?F[jlF)F*F-Fcan*(Fa[mF?F[jlFeqF*FeqFbal*(Fa[mF?F[jlF-F*F)Fcan**F
(F?F_]lF?F[jlF-F*F-!#Q*&F.F-F[jlF)Fbfm*(F.F-F[jlFeqF*F?F^al*(F.F-F[jlF-F*F-Fgdn
*(F.F-F[jlF?F*FeqF^al*&F.F-F*F)Fbfm*(F.F?Fd]lF?F[jlF)F\bl**F.F?Fd]lF?F[jlFeqF*F
?F]bl**F.F?Fd]lF?F[jlF-F*F-F]bl**F.F?Fd]lF?F[jlF?F*FeqF]bl*(F.F?Fd]lF?F*F)F\bl*
(Fd]lF-F[jlF-F*F-"$,"*(Fg]lF?F[jlF-F*F-Fggn*(Fa[mF?F[jlF-F*F-!#iF?F*FLF[jlFLFji
nFLF_el,$**,hs*,F(F-F_]lF?Fd]lF?F[jlF)F*F-"#<*,F(F-F_]lF?Fd]lF?F[jlFeqF*FeqFcv*
,F(F-F_]lF?Fd]lF?F[jlF-F*F)F\_o*,F(F?F.F?F_]lF-F[jlF)F*F-"$d"*,F(F?F.F?F_]lF-F[
jlFeqF*Feq"$9$*,F(F?F.F?F_]lF-F[jlF-F*F)F`_o**F(F?Fd]lFeqF[jlF)F*F-F5**F(F?Fd]l
FeqF[jlFeqF*FeqFdp**F(F?Fd]lFeqF[jlF-F*F)F5*,F.F?F_]lF?Fd]lF-F[jlF)F*F-F\r*,F.F
?F_]lF?Fd]lF-F[jlFeqF*FeqF/*,F.F?F_]lF?Fd]lF-F[jlF-F*F)F\r**F(F-F\[mF?F[jlF)F*F
-F]^n**F(F-F\[mF?F[jlFeqF*FeqFi_l**F(F-F\[mF?F[jlF-F*F)F]^n*,F(F?F_]lF?Fb]lF?F[
jlF)F*F-Fcy*,F(F?F_]lF?Fb]lF?F[jlFeqF*FeqFihm*,F(F?F_]lF?Fb]lF?F[jlF-F*F)Fcy*,F
(F?Fd]lF?Fg]lF?F[jlF)F*F-Fcy*,F(F?Fd]lF?Fg]lF?F[jlFeqF*FeqFihm*,F(F?Fd]lF?Fg]lF
?F[jlF-F*F)Fcy*,F(F?Fd]lF?Fa[mF?F[jlF)F*F-"#t*,F(F?Fd]lF?Fa[mF?F[jlFeqF*FeqFd[n
*,F(F?Fd]lF?Fa[mF?F[jlF-F*F)Fd`o*,F.F?F_]lF?Fg]lF?F[jlF)F*F-Fcy*,F.F?F_]lF?Fg]l
F?F[jlFeqF*FeqFihm*,F.F?F_]lF?Fg]lF?F[jlF-F*F)Fcy*,F.F?F_]lF?Fa[mF?F[jlF)F*F-F_
v*,F.F?F_]lF?Fa[mF?F[jlFeqF*Feq!$/#*,F.F?F_]lF?Fa[mF?F[jlF-F*F)F_v*,F.F?Fd]lF?F
\[mF?F[jlF)F*F-!#&**,F.F?Fd]lF?F\[mF?F[jlFeqF*Feq!$!>*,F.F?Fd]lF?F\[mF?F[jlF-F*
F)F_ao**Fd]lF-Fb]lF?F[jlF)F*F-F_u**Fd]lF-Fb]lF?F[jlFeqF*Feq!$%Q**Fd]lF-Fb]lF?F[
jlF-F*F)F_u**F_]lF?Fd]lF?F[jlF)F*F-F]bl**F_]lF?Fd]lF?F[jlFeqF*FeqFY**F_]lF?Fd]l
F?F[jlF-F*F)F]bl**Fg]lF?Fb]lF?F[jlF)F*F-!#F**Fg]lF?Fb]lF?F[jlFeqF*Feq!#a**Fg]lF
?Fb]lF?F[jlF-F*F)F[bo**Fb]lF?Fa[mF?F[jlF)F*F-Ff^n**Fb]lF?Fa[mF?F[jlFeqF*Feq"$Q"
**Fb]lF?Fa[mF?F[jlF-F*F)Ff^n*(F\[mF?F[jlF)F*F-!#l*(F\[mF?F[jlFeqF*Feq!$I"*(F\[m
F?F[jlF-F*F)Fdbo*(F(F?F.F?F[jlF)Fh_l**F(F?F.F?F[jlFeqF*F?Fa\m**F(F?F.F?F[jlF-F*
F-Fbfm**F(F?F.F?F[jlF?F*FeqFa\m*(F(F?F.F?F*F)Fh_l*(F(F?Fd]lF?F[jlF)F^\n**F(F?Fd
]lF?F[jlFeqF*F?Fbfm**F(F?Fd]lF?F[jlF-F*F-Fbfm**F(F?Fd]lF?F[jlF?F*FeqFbfm*(F(F?F
d]lF?F*F)F^\n*(F.F?F_]lF?F[jlF)F[_l**F.F?F_]lF?F[jlFeqF*F?Fc_l**F.F?F_]lF?F[jlF
-F*F-Fc_l**F.F?F_]lF?F[jlF?F*FeqFc_l*(F.F?F_]lF?F*F)F[_l**F_]lF?Fd]lF?F[jlF-F*F
-Fg[o*&Fb]lF?F[jlF)"#X*(Fb]lF?F[jlFeqF*F?Fd`n*(Fb]lF?F[jlF-F*F-Fd`n*(Fb]lF?F[jl
F?F*FeqFd`n*&Fb]lF?F*F)Fico*(F\[mF?F[jlF-F*F-F_^lF?F*FLF[jlFLFjinFL#F?F[`l,$**,
ju**F(F-F_]lF-F[jlF)F*F-Fio**F(F-F_]lF-F[jlFeqF*FeqFcgl**F(F-F_]lF-F[jlF-F*F)Fi
o*,F(F?F_]lF?Fd]lF-F[jlF)F*F-Fbp*,F(F?F_]lF?Fd]lF-F[jlFeqF*FeqF9*,F(F?F_]lF?Fd]
lF-F[jlF-F*F)Fbp*,F.F?F_]lF-Fd]lF?F[jlF)F*F-F]fm*,F.F?F_]lF-Fd]lF?F[jlFeqF*FeqF
i^l*,F.F?F_]lF-Fd]lF?F[jlF-F*F)F]fm*(Fd]lF)F[jlF)F*F-Fcq*(Fd]lF)F[jlFeqF*FeqFi
\l*(Fd]lF)F[jlF-F*F)Fcq*,F(F?F_]lF?Fg]lF?F[jlF)F*F-Fdfm*,F(F?F_]lF?Fg]lF?F[jlFe
qF*FeqFgr*,F(F?F_]lF?Fg]lF?F[jlF-F*F)Fdfm*,F(F?F_]lF?Fa[mF?F[jlF)F*F-FL*,F(F?F_
]lF?Fa[mF?F[jlFeqF*FeqF@*,F(F?F_]lF?Fa[mF?F[jlF-F*F)FL*,F(F?Fd]lF?F\[mF?F[jlF)F
*F-Fbfm*,F(F?Fd]lF?F\[mF?F[jlFeqF*Feq!#g*,F(F?Fd]lF?F\[mF?F[jlF-F*F)Fbfm*,F.F?F
_]lF?F\[mF?F[jlF)F*F-!$+"*,F.F?F_]lF?F\[mF?F[jlFeqF*FeqFd\m*,F.F?F_]lF?F\[mF?F[
jlF-F*F)Fjeo*,F_]lF?Fd]lF?Fb]lF?F[jlF)F*F-Fcil*,F_]lF?Fd]lF?Fb]lF?F[jlFeqF*FeqF
h]l*,F_]lF?Fd]lF?Fb]lF?F[jlF-F*F)Fcil**Fd]lF-Fg]lF?F[jlF)F*F-Fbo**Fd]lF-Fg]lF?F
[jlFeqF*FeqF\r**Fd]lF-Fg]lF?F[jlF-F*F)Fbo**Fd]lF-Fa[mF?F[jlF)F*F-Ff_n**Fd]lF-Fa
[mF?F[jlFeqF*FeqF`]l**Fd]lF-Fa[mF?F[jlF-F*F)Ff_n*(F_]lF-F[jlF)F*F-FY*(F_]lF-F[j
lFeqF*FeqF]fm*(F_]lF-F[jlF-F*F)FY*(Fg]lF-F[jlF)F*F-Ffp*(Fg]lF-F[jlFeqF*FeqF]_l*
(Fg]lF-F[jlF-F*F)Ffp**Fg]lF?Fa[mF?F[jlF)F*F-Fb`n**Fg]lF?Fa[mF?F[jlFeqF*FeqFg^l*
*Fg]lF?Fa[mF?F[jlF-F*F)Fb`n**Fb]lF?F\[mF?F[jlF)F*F-F]`n**Fb]lF?F\[mF?F[jlFeqF*F
eqF[_l**Fb]lF?F\[mF?F[jlF-F*F)F]`n*(Fa[mF-F[jlF)F*F-F_`n*(Fa[mF-F[jlFeqF*FeqFe^
l*(Fa[mF-F[jlF-F*F)F_`n*&F(F-F[jlF)F[an*(F(F-F[jlFeqF*F?F]dl*(F(F-F[jlF-F*F-Fge
o*(F(F-F[jlF?F*FeqF]dl*&F(F-F*F)F[an*(F(F?F_]lF?F[jlF)F]`n**F(F?F_]lF?F[jlFeqF*
F?F[_l**F(F?F_]lF?F[jlF-F*F-F[_l**F(F?F_]lF?F[jlF?F*FeqF[_l*(F(F?F_]lF?F*F)F]`n
*(F.F?Fd]lF?F[jlF)Fcil**F.F?Fd]lF?F[jlFeqF*F?F_dn**F.F?Fd]lF?F[jlF-F*F-Fadn**F.
F?Fd]lF?F[jlF?F*FeqF_dn*(F.F?Fd]lF?F*F)Fcil*(F_]lF-F[jlF-F*F-"#]*&Fd]lF-F[jlF)F
_^l*(Fd]lF-F[jlFeqF*F?Fail*(Fd]lF-F[jlF-F*F-Fail*(Fd]lF-F[jlF?F*FeqFail*&Fd]lF-
F*F)F_^l*&Fg]lF?F[jlF)Fjeo*(Fg]lF?F[jlFeqF*F?Fd\m*(Fg]lF?F[jlF-F*F-Fd\m*(Fg]lF?
F[jlF?F*FeqFd\m*&Fg]lF?F*F)Fjeo*&Fa[mF?F[jlF)F[an*(Fa[mF?F[jlFeqF*F?Fa\m*(Fa[mF
?F[jlF-F*F-Fa\m*(Fa[mF?F[jlF?F*FeqFa\m*&Fa[mF?F*F)F[an*$F[jlF)Fjeo*&F[jlFeqF*F?
!$+%*&F[jlF-F*F-!$+'*&F[jlF?F*FeqFgio*$F*F)Fjeo*$F[jlF-"$5"*&F[jlF?F*F?"$?#*$F*
F-F]joF?F*FLF[jlFLFjinFLFhsF[q,
I%biq67',$*(,T*(F(F)F[jlF)F*F-Fcq*,F(F-F.F?Fd]lF?F[jlF)F*F-Fbp*,F(F?F.F-F_]lF?F
[jlF)F*F-F]fm**F.F-Fd]lF-F[jlF)F*F-Fio**F(F-Fb]lF?F[jlF)F*F-Fbo*,F(F?F.F?Fg]lF?
F[jlF)F*F-Fcil*,F(F?F.F?Fa[mF?F[jlF)F*F-Fh]l*(F.F-Fb]lF?F[jlFdfmF\bl**F.F-Fb]lF
?F[jlF)F*F-Fbfm**F.F-F\[mF?F[jlF)F*F-Fcil*,F.F?Fd]lF?Fb]lF?F[jlF)F*F-Fdfm*(F(F-
F[jlF)F*F-F/*&F.F-F[jlFdfmF\bl*(F.F-F[jlF)F*F-Fbfm**F.F?Fd]lF?F[jlF)F*F-!$1"*(F
b]lF-F[jlF)F*F-Ffp*(Fb]lF?F[jlF)F*F-Fcgl*(F(F-F[jlF-F*F-Fiq*&F.F-F[jlF)Fbfm*(F.
F-F[jlF-F*F-Fail**F.F?Fd]lF?F[jlF-F*F-FH*&F[jlF)F*F-Fhfm*(Fb]lF?F[jlF-F*F-F_jm*
&F[jlF-F*F-!$u#*$F*F-FioF?F[jlF@F*FLFhs,$*(,fn**F(FeqFd]lF?F[jlF-F*F-FS*,F(F-F.
F?F_]lF?F[jlF-F*F-Fiq*,F(F?F.F?Fd]lF-F[jlF-F*F-Fdgm*,F.F-F_]lF?Fd]lF?F[jlF-F*F-
Ffgm**F(F-Fg]lF?F[jlF-F*F-F3**F(F-Fa[mF?F[jlF-F*F-F=**F(F?F.F?Fb]lF?F[jlF)F^\n*
,F(F?F.F?Fb]lF?F[jlF-F*F-F^bl*,F(F?F.F?F\[mF?F[jlF-F*F-Fc_l*,F(F?Fd]lF?Fb]lF?F[
jlF-F*F-Ffp*(F.F-Fg]lF?F[jlF)Fgeo**F.F-Fg]lF?F[jlF-F*F-F]bl*,F.F?F_]lF?Fb]lF?F[
jlF-F*F-Ffp*,F.F?Fd]lF?Fg]lF?F[jlF-F*F-Ffp*,F.F?Fd]lF?Fa[mF?F[jlF-F*F-F^hm*(F(F
?F.F?F[jlF)F^\n**F(F?F.F?F[jlF-F*F-F^bl**F(F?Fd]lF?F[jlF-F*F-Fiin**F.F?F_]lF?F[
jlF-F*F-!$f"**Fg]lF?Fb]lF?F[jlF-F*F-F_\n**Fb]lF?Fa[mF?F[jlF-F*F-Fehm*(Fg]lF?F[j
lF-F*F-"$B"*(Fa[mF?F[jlF-F*F-!#P*(F(F?F.F?F[jlF-F^bl*(F(F?F.F?F*F-F\[n*(F(F?Fd]
lF?F*F-F\u*(F.F?F_]lF?F*F-Fcgl*&Fg]lF?F*F-Fh^n*&Fa[mF?F*F-FdfmF?F[jlFLF*FLFj_l,
$*(,bq**F(FeqF_]lF?F[jlF)F*F-Fbo**F(F-Fd]lF-F[jlF)F*F-Faim*.F(F?F.F?F_]lF?Fd]lF
?F[jlF)F*F-Fcim**F.F-F_]lF-F[jlF)F*F-Feim**F.F?Fd]lFeqF[jlF)F*F-Fbo*(F(F-Fb]lF?
F[jlFdfmF_^n**F(F-Fb]lF?F[jlF)F*F-Fi[n**F(F-F\[mF?F[jlF)F*F-F7**F(F?F.F?Fg]lF?F
[jlFdfmFjp*,F(F?F.F?Fg]lF?F[jlF)F*F-Fghm*,F(F?F_]lF?Fb]lF?F[jlF)F*F-Fdgm*,F(F?F
d]lF?Fg]lF?F[jlF)F*F-F9*,F(F?Fd]lF?Fa[mF?F[jlF)F*F-F9*,F.F?F_]lF?Fg]lF?F[jlF)F*
F-Fajm*,F.F?F_]lF?Fa[mF?F[jlF)F*F-Fajm**F.F?Fd]lF?Fb]lF?F[jlFdfmFd[n*,F.F?Fd]lF
?Fb]lF?F[jlF)F*F-F_jm*,F.F?Fd]lF?F\[mF?F[jlF)F*F-Fdgm**Fd]lF-Fb]lF?F[jlF)F*F-F7
*&F(F-F[jlFdfmF_^n*(F(F-F[jlF)F*F-Fi[n**F(F?F_]lF?F[jlF)F*F-"$2#*(F.F?Fd]lF?F[j
lFdfmFd[n**F.F?Fd]lF?F[jlF)F*F-F_jm*(Fd]lF-F[jlF)F*F-Fer*(Fg]lF-F[jlF)F*F-F;**F
g]lF?Fa[mF?F[jlF)F*F-Fbp*&Fb]lF-F[jlFdfmF^s*(Fb]lF-F[jlF)F*F-Fgr**Fb]lF?F\[mF?F
[jlF)F*F-Ffp*(Fa[mF-F[jlF)F*F-F;*&Fb]lF?F[jlFdfmF]an*(Fb]lF?F[jlF)F*F-Fj_n*(F\[
mF?F[jlF)F*F-Fg^n*&F(F-F[jlF)Fi[n*(F(F-F[jlF-F*F-F\[n**F(F?F_]lF?F[jlF-F*F-F]\n
*&F.F-F[jlF)Fbfm*(F.F-F[jlF-F*F-F\bl*(F.F?Fd]lF?F[jlF)F]\n**F.F?Fd]lF?F[jlF-F*F
-F\[n*(Fd]lF-F[jlF-F*F-Fi[n*$F[jlFdfmF\u*&F[jlF)F*F-"#e*&Fb]lF?F[jlF)"#J*(Fb]lF
?F[jlF-F*F-!#u*(F\[mF?F[jlF-F*F-Fgr*$F[jlF)"#x*&F[jlF-F*F-!#>*$F[jlF-F]bp*$F*F-
F^elF?F[jlF@F*FLF_el,$*(,dp*,F(F-F_]lF?Fd]lF?F[jlF-F*F-F\_o*,F(F?F.F?F_]lF-F[jl
F-F*F-F`_o**F(F?Fd]lFeqF[jlF-F*F-F5*,F.F?F_]lF?Fd]lF-F[jlF-F*F-F\r*(F(F-Fg]lF?F
[jlF)FN**F(F-Fg]lF?F[jlF-F*F-F]^n*,F(F?F_]lF?Fg]lF?F[jlF-F*F-!$\"*,F(F?F_]lF?Fa
[mF?F[jlF-F*F-Fcy**F(F?Fd]lF?Fb]lF?F[jlF)!#t*,F(F?Fd]lF?Fb]lF?F[jlF-F*F-Fd`o*,F
(F?Fd]lF?F\[mF?F[jlF-F*F-Fcy**F.F?F_]lF?Fb]lF?F[jlF)Fe^l*,F.F?F_]lF?Fb]lF?F[jlF
-F*F-F_v*,F.F?F_]lF?F\[mF?F[jlF-F*F-Fcy**F.F?Fd]lF?Fg]lF?F[jlF)F\[n*,F.F?Fd]lF?
Fg]lF?F[jlF-F*F-F_ao*,F_]lF?Fd]lF?Fb]lF?F[jlF-F*F-F]dl**Fd]lF-Fg]lF?F[jlF-F*F-F
H**Fd]lF-Fa[mF?F[jlF-F*F-F_u*(F(F?Fd]lF?F[jlF)F]cp**F(F?Fd]lF?F[jlF-F*F-Fd`o*(F
.F?F_]lF?F[jlF)Fe^l**F.F?F_]lF?F[jlF-F*F-F_v**F_]lF?Fd]lF?F[jlF-F*F-F[_l*(Fg]lF
?Fb]lF?F[jlF)Fcy**Fg]lF?Fb]lF?F[jlF-F*F-Ffp**Fg]lF?F\[mF?F[jlF-F*F-Fdo*(Fb]lF?F
a[mF?F[jlF)Fh]n**Fb]lF?Fa[mF?F[jlF-F*F-Ff^n**F\[mF?Fa[mF?F[jlF-F*F-F[bo*&Fg]lF?
F[jlF)"#c*(Fg]lF?F[jlF-F*F-!#c*&Fa[mF?F[jlF)Fh]n*(Fa[mF?F[jlF-F*F-Ff^n*(F(F?F.F
?F[jlF-Fh_l*(F(F?F.F?F*F-""&*(F(F?Fd]lF?F[jlF-Fdap*(F(F?Fd]lF?F*F-Fdbo*(F.F?F_]
lF?F[jlF-Fjy*(F.F?F_]lF?F*F-Fbfm*(F_]lF?Fd]lF?F*F-F^\n*&Fg]lF?F[jlF-!#E*&Fg]lF?
F*F-Fd]n*&Fa[mF?F[jlF-F^pF?F[jlFLF*FLF_do,$*(,`r**F(F-F_]lF-F[jlF)F*F)Fio*,F(F?
F_]lF?Fd]lF-F[jlF)F*F)Fbp*,F.F?F_]lF-Fd]lF?F[jlF)F*F)F]fm*(Fd]lF)F[jlF)F*F)Fcq*
,F(F?F_]lF?Fb]lF?F[jlFdfmF*F-F-*,F(F?F_]lF?Fb]lF?F[jlF)F*F)FL*,F(F?F_]lF?F\[mF?
F[jlF)F*F)Fdfm*,F(F?Fd]lF?Fg]lF?F[jlFdfmF*F-F\bl*,F(F?Fd]lF?Fg]lF?F[jlF)F*F)Fbf
m*,F.F?F_]lF?Fg]lF?F[jlFdfmF*F-"$+"*,F.F?F_]lF?Fg]lF?F[jlF)F*F)Fjeo**F_]lF-Fb]l
F?F[jlF)F*F)Fcil*,F_]lF?Fd]lF?Fg]lF?F[jlF)F*F)Fh]l*,F_]lF?Fd]lF?Fa[mF?F[jlF)F*F
)Fcil**Fd]lF-Fb]lF?F[jlFdfmF*F-Fi`n**Fd]lF-Fb]lF?F[jlF)F*F)Ff_n**Fd]lF-F\[mF?F[
jlF)F*F)Fbo**F(F?F_]lF?F[jlFdfmF*F-F-**F(F?F_]lF?F[jlF)F*F)FL*(F_]lF-F[jlF)F*F)
Fc_l*(Fd]lF-F[jlFdfmF*F-Fi`n*(Fd]lF-F[jlF)F*F)Ff_n*(Fg]lF-F[jlFdfmF*F-Fgeo*(Fg]
lF-F[jlF)F*F)F]bl**Fg]lF?Fa[mF?F[jlFdfmF*F-F[an**Fg]lF?Fa[mF?F[jlF)F*F)F]`n*&Fb
]lF-F[jlFHF_`n*(Fb]lF-F[jlFdfmF*F-F_v*(Fb]lF-F[jlF)F*F)F_`n**Fb]lF?F\[mF?F[jlFd
fmF*F-Fcan**Fb]lF?F\[mF?F[jlF)F*F)Fb`n*(F\[mF-F[jlF)F*F)Ffp*&Fb]lF?F[jlFHFe^l*(
Fb]lF?F[jlFdfmF*F-F\ao*(Fb]lF?F[jlF)F*F)Fe^l*(F\[mF?F[jlFdfmF*F-Fcan*(F\[mF?F[j
lF)F*F)Fb`n*(F(F-F[jlF)F*F-F[an*(F(F-F[jlF-F*F)F]`n**F(F?F_]lF?F[jlF)F*F-FH**F(
F?F_]lF?F[jlF-F*F)Fail**F.F?Fd]lF?F[jlF)F*F-Fcil**F.F?Fd]lF?F[jlF-F*F)F_^l*(F_]
lF-F[jlF-F*F)Fbfm*(Fd]lF-F[jlF)F*F-Fiq*$F[jlFHF_`n*&F[jlFdfmF*F-F_v*&F[jlF)F*F)
F_`n*&Fb]lF?F[jlFdfmFg^l*(Fb]lF?F[jlF)F*F-Fe^l*(Fb]lF?F[jlF-F*F)F[an*(F\[mF?F[j
lF)F*F-F_jm*$F[jlFdfmFg^l*&F[jlF)F*F-F-*&F[jlF-F*F)Fd`n*$F[jlF)Fio*&F[jlF-F*F-F
bfp*$F*F)FjeoF?F[jlF@F*F@FhsF[q,
I%biq77',$*,,hdm*&Fd]lF-F[jlFdoFfp*(Fd]lF-F[jlFcsF*F-Fihm*(Fd]lF-F[jlFfpF*F)Ffp
**F(F-Fd]lF?F[jlFfpF*F-F\r**F(F-Fd]lF?F[jl""(F*F)Fiq*,F(F?F.F?F_]lF?F[jlFfpF*F-
Fh]l*,F(F?F.F?F_]lF?F[jlF]jpF*F)Fail**F(F?F_]lF?F[jlF]`nF*F-Fail**F(F?F_]lF?F[j
lFHF*F)Fh]l**F.F?Fd]lF-F[jlFfpF*F-Fgr**F.F?Fd]lF-F[jlF]jpF*F)F^s*&Fd]lF-F[jlFgr
!#!**(Fd]lF-F[jlF]`nF*F-Fbcn*(Fd]lF-F[jlFHF*F)Fhap*(F(F)F[jlF[epF*F)F_bn*,F(F-F
.F?Fd]lF?F[jlF[epF*F)FS**F(F-Fd]lF?F[jlFHF*F-!%k;**F(F-Fd]lF?F[jlFdfmF*F)"%_6*,
F(F?F.F-F_]lF?F[jlF[epF*F)F[cn*,F(F?F.F?F_]lF?F[jlFHF*F-"%S5*,F(F?F.F?F_]lF?F[j
lFdfmF*F)!$?(**F(F?F_]lF?F[jlFfpF*F-!%S5**F(F?F_]lF?F[jlF]jpF*F)"$?(**F.F-Fd]lF
-F[jlF[epF*F)Fbcn**F.F?Fd]lF-F[jlFHF*F-!#y**F.F?Fd]lF-F[jlFdfmF*F)Fahm*(F.F?Fd]
lF?F[jlFcsFihm**F.F?Fd]lF?F[jlFfpF*F-"#O**F.F?Fd]lF?F[jlF]jpF*F)Fihm**F_]lF?Fb]
lF?F[jlFfpF*F-F[_l**F_]lF?Fb]lF?F[jlF]jpF*F)Fa\m*&Fd]lF-F[jlFcs"$0%*(Fd]lF-F[jl
FfpF*F-!$M'*(Fd]lF-F[jlF]jpF*F)F\o**Fd]lF?Fg]lF?F[jlFfpF*F-Fg^l**Fd]lF?Fg]lF?F[
jlF]jpF*F)Fbal*(F(F)F[jlF)F*F)F_hl*,F(F-F.F?Fd]lF?F[jlF)F*F)F_u**F(F-F.F?F[jlF]
jpF*F-Fat**F(F-F.F?F[jlF[epF*F)F^t**F(F-Fd]lF?F[jlF]jpF*F-"%3Y**F(F-Fd]lF?F[jlF
[epF*F)!%[?**F(F-Fg]lF?F[jlF[epF*F)!%W8*(F(F-F[jlFHF*F-Fh]l*(F(F-F[jlFdfmF*F)Fa
il*,F(F?F.F-F_]lF?F[jlF)F*F)!%!)G*,F(F?F.F?F_]lF?F[jlF]jpF*F-Fe]q*,F(F?F.F?F_]l
F?F[jlF[epF*F)"%!G"**F(F?F_]lF?F[jlFHF*F-"%!)G**F(F?F_]lF?F[jlFdfmF*F)!%!G"*,F(
F?Fd]lF?Fb]lF?F[jlF[epF*F)F^al**F.F-Fd]lF-F[jlF)F*F)!$#\**F.F-Fd]lF?F[jlF]jpF*F
-Fb^m**F.F-Fd]lF?F[jlF[epF*F)Fj[m*,F.F?F_]lF?Fb]lF?F[jlF[epF*F)Fgio**F.F?Fd]lF-
F[jlF]jpF*F-F[v**F.F?Fd]lF-F[jlF[epF*F)Fat*,F.F?Fd]lF?Fg]lF?F[jlF[epF*F)F=*(F.F
?Fd]lF?F[jlF]`n"$W"**F.F?Fd]lF?F[jlFHF*F-"#%)**F.F?Fd]lF?F[jlFdfmF*F)!$G#**F_]l
F?Fb]lF?F[jlFHF*F-Ffbo**F_]lF?Fb]lF?F[jlFdfmF*F)Fd`n*&Fd]lF-F[jlF]`n!%!3"*(Fd]l
F-F[jlFHF*F-"%o8*(Fd]lF-F[jlFdfmF*F)!$S$**Fd]lF?Fg]lF?F[jlFHF*F-"$)f**Fd]lF?Fg]
lF?F[jlFdfmF*F)!$9%*&Fd]lF?F[jlFcsF`_l*(Fd]lF?F[jlF]jpF*F)Fbcn*(F(F)F[jlFeqF*F)
"%7H*,F(F-F.F?Fd]lF?F[jlFeqF*F)Fiz**F(F-F.F?F[jlFdfmF*F-Fjdm**F(F-F.F?F[jlF)F*F
)Fj]m**F(F-Fd]lF?F[jlFdfmF*F-!%Sq**F(F-Fd]lF?F[jlF)F*F)F\jl**F(F-Fg]lF?F[jlF)F*
F)"%KS*(F(F-F[jlF]jpF*F-"%_:*(F(F-F[jlF[epF*F)!$3#*,F(F?F.F-F_]lF?F[jlFeqF*F)"%
?J*,F(F?F.F?F_]lF?F[jlFdfmF*F-"%+W*,F(F?F.F?F_]lF?F[jlF)F*F)F\[l**F(F?F_]lF?F[j
lF]jpF*F-!%+W**F(F?F_]lF?F[jlF[epF*F)"%?6*,F(F?Fd]lF?Fb]lF?F[jlF)F*F)"$g$**F(F?
Fb]lF?F[jlF]jpF*F-Fa\m**F(F?Fb]lF?F[jlF[epF*F)F[_l**F.F-Fd]lF-F[jlFeqF*F)"$L&**
F.F-Fd]lF?F[jlFdfmF*F-"$C$**F.F-Fd]lF?F[jlF)F*F)!$+$*&F.F-F[jlFfpFfp*(F.F-F[jlF
]jpF*F-Fihm*(F.F-F[jlF[epF*F)Ffp*,F.F?F_]lF?Fb]lF?F[jlF)F*F)F[`l**F.F?Fd]lF-F[j
lFdfmF*F-!$I$**F.F?Fd]lF-F[jlF)F*F)Fi^q*,F.F?Fd]lF?Fg]lF?F[jlF)F*F)Fin*(F.F?Fd]
lF?F[jlFfp!$/&**F.F?Fd]lF?F[jlF]jpF*F-!$Y(**F.F?Fd]lF?F[jlF[epF*F)"$E)**F.F?Fg]
lF?F[jlF]jpF*F-Fbal**F.F?Fg]lF?F[jlF[epF*F)Fg^l**F_]lF?Fb]lF?F[jlF]jpF*F-Fbaq**
F_]lF?Fb]lF?F[jlF[epF*F)Fh]l*&Fd]lF-F[jlFfp"%!*=*(Fd]lF-F[jlF]jpF*F-!%5=*(Fd]lF
-F[jlF[epF*F)"$v#**Fd]lF?Fg]lF?F[jlF]jpF*F-!%c;**Fd]lF?Fg]lF?F[jlF[epF*F)"$O(*&
Fd]lF?F[jlF]`n"%%R"*(Fd]lF?F[jlFdfmF*F)!$Q(*(Fg]lF-F[jlF[epF*F)"$/#*(F(F)F[jlF-
F*F)Fa]q*,F(F-F.F?Fd]lF?F[jlF-F*F)Fat**F(F-F.F?F[jlF[epF*F-Fhjl**F(F-F.F?F[jlFe
qF*F)F3**F(F-Fd]lF?F[jlF[epF*F-"%+k**F(F-Fd]lF?F[jlFeqF*F)Fhjl**F(F-Fg]lF?F[jlF
eqF*F)!%oV*(F(F-F[jlFdfmF*F-!%Sa*(F(F-F[jlF)F*F)Fiq*,F(F?F.F-F_]lF?F[jlF-F*F)!%
S9*,F(F?F.F?F_]lF?F[jlF[epF*F-!%+S*,F(F?F.F?F_]lF?F[jlFeqF*F)Fi^l*,F(F?F.F?Fb]l
F?F[jlFeqF*F)Fjgl**F(F?F_]lF?F[jlFdfmF*F-F_`m**F(F?F_]lF?F[jlF)F*F)Fadn*,F(F?Fd
]lF?Fb]lF?F[jlFeqF*F)!$!R**F(F?Fb]lF?F[jlFdfmF*F-Fd`n**F(F?Fb]lF?F[jlF)F*F)Fi_l
*(F.FeqF[jlF[epF*F-F]bl*(F.FeqF[jlFeqF*F)Fgeo**F.F-Fd]lF-F[jlF-F*F)!$Y#**F.F-Fd
]lF?F[jlF[epF*F-F\\m**F.F-Fd]lF?F[jlFeqF*F)"$/&**F.F-Fg]lF?F[jlFeqF*F)F_dn*&F.F
-F[jlFHF]bo*(F.F-F[jlFdfmF*F-F\w*(F.F-F[jlF)F*F)"$-$*,F.F?F_]lF?Fb]lF?F[jlFeqF*
F)!%+8**F.F?Fd]lF-F[jlF[epF*F-FC**F.F?Fd]lF-F[jlFeqF*F)Ffal*,F.F?Fd]lF?Fg]lF?F[
jlFeqF*F)Fbep*(F.F?Fd]lF?F[jlFH"%35**F.F?Fd]lF?F[jlFdfmF*F-F_dm**F.F?Fd]lF?F[jl
F)F*F)F__q**F.F?Fg]lF?F[jlFdfmF*F-Fg_q**F.F?Fg]lF?F[jlF)F*F)"$I#*&F.F?F[jlFfpFb
cn*(F.F?F[jlF[epF*F)F`_l**F_]lF?Fb]lF?F[jlFdfmF*F-!$]&**F_]lF?Fb]lF?F[jlF)F*F)F
gz*&Fd]lF-F[jlFH!%oA*(Fd]lF-F[jlFdfmF*F-"%3:*(Fd]lF-F[jlF)F*F)Fh^n**Fd]lF?Fg]lF
?F[jlFdfmF*F-"%ID**Fd]lF?Fg]lF?F[jlF)F*F)!$W'*&Fd]lF?F[jlFfp!%[_*(Fd]lF?F[jlF[e
pF*F)F]]l*(Fg]lF-F[jlF)F*F)!$7'*(Fg]lF?F[jlF]jpF*F-!$C#*(Fg]lF?F[jlF[epF*F)Fcfl
*(F(F)F[jlF?F*F)Fcq*,F(F-F.F?Fd]lF?F[jlF?F*F)Fbp**F(F-F.F?F[jlF)F*F-"$s'**F(F-F
.F?F[jlF-F*F)F_r**F(F-Fd]lF?F[jlF)F*F-!%cM**F(F-Fd]lF?F[jlF-F*F)Fbo**F(F-Fg]lF?
F[jlF-F*F)"%;?*(F(F-F[jlF[epF*F-"%['**(F(F-F[jlFeqF*F)"$W&*,F(F?F.F-F_]lF?F[jlF
?F*F)F]fm*,F(F?F.F?F_]lF?F[jlF)F*F-"%g@*,F(F?F.F?F_]lF?F[jlF-F*F)Fcil*,F(F?F.F?
Fb]lF?F[jlF-F*F)F][m**F(F?F_]lF?F[jlF[epF*F-!%g@**F(F?F_]lF?F[jlFeqF*F)F_^l*,F(
F?Fd]lF?Fb]lF?F[jlF-F*F)"$!=**F(F?Fb]lF?F[jlF[epF*F-Fh]l**F(F?Fb]lF?F[jlFeqF*F)
Fc_l*(F.FeqF[jlF)F*F-Fg[o*(F.FeqF[jlF-F*F)"$]"**F.F-Fd]lF-F[jlF?F*F)Fio**F.F-Fd
]lF?F[jlF)F*F-F[fq**F.F-Fd]lF?F[jlF-F*F)!$E%**F.F-Fg]lF?F[jlF-F*F)Fehl*&F.F-F[j
lF]jpFcim*(F.F-F[jlF[epF*F-"%77*(F.F-F[jlFeqF*F)!$"z*,F.F?F_]lF?Fb]lF?F[jlF-F*F
)Fis**F.F?Fd]lF-F[jlF)F*F-!$i"**F.F?Fd]lF-F[jlF-F*F)Fdfm*,F.F?Fd]lF?Fg]lF?F[jlF
-F*F)Fgr*(F.F?Fd]lF?F[jlF]jp!%g7**F.F?Fd]lF?F[jlF[epF*F-!$/***F.F?Fd]lF?F[jlFeq
F*F)"$I(**F.F?Fg]lF?F[jlF[epF*F-Ffcq**F.F?Fg]lF?F[jlFeqF*F)Ffdl*&F.F?F[jlFH!%m5
*(F.F?F[jlF)F*F)"$5%**F_]lF?Fb]lF?F[jlF[epF*F-F[el**F_]lF?Fb]lF?F[jlFeqF*F)Fgeo
*&Fd]lF-F[jlF]jpF^cq*(Fd]lF-F[jlF[epF*F-!$u(*(Fd]lF-F[jlFeqF*F)"#>**Fd]lF?Fg]lF
?F[jlF[epF*F-!%+B**Fd]lF?Fg]lF?F[jlFeqF*F)"$w#*&Fd]lF?F[jlFH"&![6*(Fd]lF?F[jlF)
F*F)!%[6*(Fg]lF-F[jlFeqF*F)"$j'*(Fg]lF?F[jlFdfmF*F-F`aq*(Fg]lF?F[jlF)F*F)Fjdm*(
Fb]lF-F[jlFeqF*F)F]fm*$F[jlFfp!$k$*&F[jlF]jpF*F-Fj[m*&F[jlF[epF*F)F]\q**F(F-F.F
?F[jlFeqF*F-!$)G**F(F-Fd]lF?F[jlFeqF*F-FW**F(F-Fg]lF?F[jlF?F*F)Ff_n*(F(F-F[jlF)
F*F-!%K'**(F(F-F[jlF-F*F)Fd]r*,F(F?F.F?F_]lF?F[jlFeqF*F-Fjgl*,F(F?F.F?Fb]lF?F[j
lF?F*F)Fh]l**F(F?F_]lF?F[jlF)F*F-F][m*,F(F?Fd]lF?Fb]lF?F[jlF?F*F)Fbfm**F(F?Fb]l
F?F[jlF)F*F-Fgz**F(F?Fb]lF?F[jlF-F*F)F[an*(F.FeqF[jlFeqF*F-FY*(F.FeqF[jlF?F*F)F
^al**F.F-Fd]lF?F[jlFeqF*F-!$;#**F.F-Fd]lF?F[jlF?F*F)Fjiq**F.F-Fg]lF?F[jlF?F*F)F
cil*&F.F-F[jlFdfmFgdn*(F.F-F[jlF)F*F-!%G@*(F.F-F[jlF-F*F)F][m*,F.F?F_]lF?Fb]lF?
F[jlF?F*F)Fjeo**F.F?Fd]lF-F[jlFeqF*F-F;*,F.F?Fd]lF?Fg]lF?F[jlF?F*F)FL*(F.F?Fd]l
F?F[jlFdfmFgfq**F.F?Fd]lF?F[jlF)F*F-Fa\m**F.F?Fd]lF?F[jlF-F*F)!$w#**F.F?Fg]lF?F
[jlF)F*F-Fjgq**F.F?Fg]lF?F[jlF-F*F)Fcan*&F.F?F[jlF]jp"%_H*(F.F?F[jlFeqF*F)!$G$*
*F_]lF?Fb]lF?F[jlF)F*F-!$q#**F_]lF?Fb]lF?F[jlF-F*F)F]`n*&Fd]lF-F[jlFdfmF__q*(Fd
]lF-F[jlF)F*F-Fcq**Fd]lF?Fg]lF?F[jlF)F*F-"%U7**Fd]lF?Fg]lF?F[jlF-F*F)Fb`n*&Fd]l
F?F[jlF]jp!&sg"*(Fd]lF?F[jlFeqF*F)"$#\*(Fg]lF-F[jlF-F*F)!$1$*(Fg]lF?F[jlF[epF*F
-!%'H#*(Fg]lF?F[jlFeqF*F)!$o%*(Fb]lF-F[jlF-F*F)Fj]m*$F[jlFH"%[D*&F[jlFdfmF*F-!$
g$*&F[jlF)F*F)!$3"**F(F-F.F?F[jlF-F*F-F;**F(F-Fd]lF?F[jlF-F*F-Fdp*(F(F-F[jlFeqF
*F-"%)[&*(F(F-F[jlF?F*F)F;*,F(F?F.F?F_]lF?F[jlF-F*F-F_^l**F(F?F_]lF?F[jlFeqF*F-
Fcil**F(F?Fb]lF?F[jlFeqF*F-Fgeo*(F.FeqF[jlF-F*F-Fbfm*&F.FeqF*F)F\bl**F.F-Fd]lF?
F[jlF-F*F-F]\q*(F.F-Fd]lF?F*F)Fbfm*&F.F-F[jlF[epFcim*(F.F-F[jlFeqF*F-"%K=*(F.F-
F[jlF?F*F)Fh]l**F.F?Fd]lF-F[jlF-F*F-Fhp*(F.F?Fd]lF?F[jlF[epFdbq**F.F?Fd]lF?F[jl
FeqF*F-F`fq**F.F?Fd]lF?F[jlF?F*F)Fcan**F.F?Fg]lF?F[jlFeqF*F-Fe\r*&F.F?F[jlFdfm!
%5X*(F.F?F[jlF-F*F)Fcgl**F_]lF?Fb]lF?F[jlFeqF*F-F_^l*&Fd]lF-F[jlF[epFb\q*(Fd]lF
-F[jlFeqF*F-Ff[n**Fd]lF?Fg]lF?F[jlFeqF*F-Ff`l*&Fd]lF?F[jlFdfm"&C\"*(Fd]lF?F[jlF
-F*F)Fjy*(Fg]lF-F[jlF?F*F)F_`n*(Fg]lF?F[jlF)F*F-"%kC*(Fg]lF?F[jlF-F*F)F[v*(Fb]l
F-F[jlF?F*F)F]bl*$F[jlF]jp!%Nx*&F[jlF[epF*F-"$Q(*&F[jlFeqF*F)"$<"*(F(F-F[jlF-F*
F-F[[q**F(F?Fb]lF?F[jlF-F*F-F]`n*&F.F-F[jlF)F]bo*(F.F-F[jlF-F*F-!$!y*(F.F?Fd]lF
?F[jlF)Fg^q**F.F?Fd]lF?F[jlF-F*F-Fdp**F.F?Fg]lF?F[jlF-F*F-Fb`n*&F.F?F[jlF[ep"%+
T**F_]lF?Fb]lF?F[jlF-F*F-F[an*&Fd]lF-F[jlF)Fejp**Fd]lF?Fg]lF?F[jlF-F*F-Fcan*&Fd
]lF?F[jlF[ep!%%=**(Fg]lF?F[jlFeqF*F-!%c9*(Fg]lF?F[jlF?F*F)Ffal*$F[jlFdfm"&'G8*&
F[jlF)F*F-!$#z*&F[jlF-F*F)F]bo*(F(F-F[jlF?F*F-Fiz*&F.F-F[jlFeqFfp*(F.F-F[jlF?F*
F-"$I"*(F.F?Fd]lF?F[jlFeqFihm**F.F?Fd]lF?F[jlF?F*F-Fbp*&F.F?F[jlF)!%9A*&Fd]lF-F
[jlFeqFfp*&Fd]lF?F[jlF)"%3O*(Fg]lF?F[jlF-F*F-Fi\l*$F[jlF[ep!&0T"*&F[jlFeqF*F-"$
o%*&F[jlF?F*F)Ffp*&F.F?F[jlFeq"$c'*&Fd]lF?F[jlFeq!$?)*(Fg]lF?F[jlF?F*F-Ffdp*$F[
jlF)"%k%**&F[jlF-F*F-Fcfl*&F.F?F[jlF-Fjy*&Fd]lF?F[jlF-Fcgl*$F[jlFeq!%8R*&F[jlF?
F*F-F]_l*$F[jlF-"$5*F[jl!#"*F?,&F[jlF-FBF?FL,(*$F[jlF-F?F[jlFLF?F?FBF*F@F[jlFBF
hs,$*,,\bm*(F_]lF?Fd]lF?F[jlFdoF_\n**F_]lF?Fd]lF?F[jlFcsF*F-F]bo**F_]lF?Fd]lF?F
[jlFfpF*F)F_\n**F(F-F_]lF?F[jlFfpF*F-F[en**F(F-F_]lF?F[jlF]jpF*F)Feao**F(F?Fd]l
F-F[jlFfpF*F-F]_l**F(F?Fd]lF-F[jlF]jpF*F)Fihm*,F.F?F_]lF?Fd]lF?F[jlFfpF*F-F]\q*
,F.F?F_]lF?Fd]lF?F[jlF]jpF*F)Ffal*(F_]lF?Fd]lF?F[jlFgrFh_r**F_]lF?Fd]lF?F[jlF]`
nF*F-"$A%**F_]lF?Fd]lF?F[jlFHF*F)!$_"**F(FeqFd]lF?F[jlF[epF*F)F\r*,F(F-F.F?F_]l
F?F[jlF[epF*F)!%C5**F(F-F_]lF?F[jlFHF*F-!%'\#**F(F-F_]lF?F[jlFdfmF*F)"%G<*,F(F?
F.F?Fd]lF-F[jlF[epF*F)!#o**F(F?Fd]lF-F[jlFHF*F-!$<"**F(F?Fd]lF-F[jlFdfmF*F)"#")
*(F(F?Fd]lF?F[jlFcsF[bo**F(F?Fd]lF?F[jlFfpF*F-Fahm**F(F?Fd]lF?F[jlF]jpF*F)F[bo*
,F.F-F_]lF?Fd]lF?F[jlF[epF*F)!$G'*,F.F?F_]lF?Fd]lF?F[jlFHF*F-!$M#*,F.F?F_]lF?Fd
]lF?F[jlFdfmF*F)"$i"*(F.F?F_]lF?F[jlFcsF[bo**F.F?F_]lF?F[jlFfpF*F-Fahm**F.F?F_]
lF?F[jlF]jpF*F)F[bo*(F_]lF?Fd]lF?F[jlFcs"%:7**F_]lF?Fd]lF?F[jlFfpF*F-!%Z9**F_]l
F?Fd]lF?F[jlF]jpF*F)Fbaq**F_]lF?Fg]lF?F[jlFfpF*F-!$Q"**F_]lF?Fg]lF?F[jlF]jpF*F)
Fabo**F(FeqFd]lF?F[jlF)F*F)Fhjl*(F(FeqF[jlF]jpF*F-Feao*(F(FeqF[jlF[epF*F)F[en*,
F(F-F.F?F_]lF?F[jlF)F*F)"%sI**F(F-F_]lF?F[jlF]jpF*F-"%7p**F(F-F_]lF?F[jlF[epF*F
)!%sI*,F(F?F.F?Fd]lF-F[jlF)F*F)F\dq*,F(F?F.F?Fd]lF?F[jlF]jpF*F-Fhp*,F(F?F.F?Fd]
lF?F[jlF[epF*F)Fdfm*,F(F?F_]lF?Fb]lF?F[jlF[epF*F)"$!Q**F(F?Fd]lF-F[jlF]jpF*F-Fh
aq**F(F?Fd]lF-F[jlF[epF*F)Fcfl*,F(F?Fd]lF?Fg]lF?F[jlF[epF*F)Fe\o*(F(F?Fd]lF?F[j
lF]`nF[v**F(F?Fd]lF?F[jlFHF*F-Fahq**F(F?Fd]lF?F[jlFdfmF*F)FH*,F.F-F_]lF?Fd]lF?F
[jlF)F*F)"%%)=**F.F-F_]lF?F[jlF]jpF*F-Fe^l**F.F-F_]lF?F[jlF[epF*F)F_v*,F.F?F_]l
F?Fd]lF?F[jlF]jpF*F-"$['*,F.F?F_]lF?Fd]lF?F[jlF[epF*F)Fd]r*,F.F?F_]lF?Fg]lF?F[j
lF[epF*F)Fd[m*(F.F?F_]lF?F[jlF]`nF[v**F.F?F_]lF?F[jlFHF*F-Fahq**F.F?F_]lF?F[jlF
dfmF*F)FH*(F_]lF?Fd]lF?F[jlF]`n!%SK**F_]lF?Fd]lF?F[jlFHF*F-"%WG**F_]lF?Fd]lF?F[
jlFdfmF*F)!$g%**F_]lF?Fg]lF?F[jlFHF*F-"$(*)**F_]lF?Fg]lF?F[jlFdfmF*F)!$@'*&F_]l
F?F[jlFcsFfal*(F_]lF?F[jlF]jpF*F)F]\q**Fd]lF-Fb]lF?F[jlF[epF*F)Fbfp**F(FeqFd]lF
?F[jlFeqF*F)"$K)*(F(FeqF[jlFdfmF*F-F\ir*(F(FeqF[jlF)F*F)Fjcn*,F(F-F.F?F_]lF?F[j
lFeqF*F)!%GL**F(F-F_]lF?F[jlFdfmF*F-!&g0"**F(F-F_]lF?F[jlF)F*F)Fjjl*,F(F?F.F?Fd
]lF-F[jlFeqF*F)!$@#*,F(F?F.F?Fd]lF?F[jlFdfmF*F-F_\n*,F(F?F.F?Fd]lF?F[jlF)F*F)Fi
co*(F(F?F.F?F[jlFfpF_\n**F(F?F.F?F[jlF]jpF*F-F]bo**F(F?F.F?F[jlF[epF*F)F_\n*,F(
F?F_]lF?Fb]lF?F[jlF)F*F)!%S6**F(F?Fd]lF-F[jlFdfmF*F-!$&\**F(F?Fd]lF-F[jlF)F*F)"
$E"*,F(F?Fd]lF?Fg]lF?F[jlF)F*F)"$w)*(F(F?Fd]lF?F[jlFfp!$c(**F(F?Fd]lF?F[jlF]jpF
*F-"$c%**F(F?Fd]lF?F[jlF[epF*F)F[fq**F(F?Fg]lF?F[jlF]jpF*F-Fabo**F(F?Fg]lF?F[jl
F[epF*F)Fejr*,F.F-F_]lF?Fd]lF?F[jlFeqF*F)!%T?**F.F-F_]lF?F[jlFdfmF*F-!$f%**F.F-
F_]lF?F[jlF)F*F)"$&\*,F.F?F_]lF?Fd]lF?F[jlFdfmF*F-!$!***,F.F?F_]lF?Fd]lF?F[jlF)
F*F)"$_#*,F.F?F_]lF?Fg]lF?F[jlF)F*F)!%C7*(F.F?F_]lF?F[jlFfpF\_s**F.F?F_]lF?F[jl
F]jpF*F-"$;$**F.F?F_]lF?F[jlF[epF*F)Ffdp*(F_]lF?Fd]lF?F[jlFfp"%qc**F_]lF?Fd]lF?
F[jlF]jpF*F-!%0N**F_]lF?Fd]lF?F[jlF[epF*F)"$N$**F_]lF?Fg]lF?F[jlF]jpF*F-!%%[#**
F_]lF?Fg]lF?F[jlF[epF*F)"%/6*&F_]lF?F[jlF]`n"$1$*(F_]lF?F[jlFdfmF*F)F\[r**Fd]lF
-Fb]lF?F[jlF)F*F)Fjaq**Fd]lF?Fb]lF?F[jlF]jpF*F-F_[n**Fd]lF?Fb]lF?F[jlF[epF*F)"#
m**F(FeqFd]lF?F[jlF-F*F)Feao*(F(FeqF[jlF[epF*F-F_[s*(F(FeqF[jlFeqF*F)F_dl*,F(F-
F.F?F_]lF?F[jlF-F*F)Fc`m**F(F-F_]lF?F[jlF[epF*F-"%+'***F(F-F_]lF?F[jlFeqF*F)!%_
6**F(F-Fb]lF?F[jlFeqF*F)F\al**F(F?F.F-F[jlF[epF*F-Fg[o**F(F?F.F-F[jlFeqF*F)F_jq
*,F(F?F.F?Fd]lF-F[jlF-F*F)Fe^l*,F(F?F.F?Fd]lF?F[jlF[epF*F-F_r*,F(F?F.F?Fd]lF?F[
jlFeqF*F)Fain*,F(F?F.F?Fg]lF?F[jlFeqF*F)Fail*(F(F?F.F?F[jlFHF\[r**F(F?F.F?F[jlF
dfmF*F-"#E**F(F?F.F?F[jlF)F*F)"$O"*,F(F?F_]lF?Fb]lF?F[jlFeqF*F)"%N7**F(F?Fd]lF-
F[jlF[epF*F-"$]%**F(F?Fd]lF-F[jlFeqF*F)F]bo*,F(F?Fd]lF?Fg]lF?F[jlFeqF*F)!$\**(F
(F?Fd]lF?F[jlFH"%7:**F(F?Fd]lF?F[jlFdfmF*F-!$g(**F(F?Fd]lF?F[jlF)F*F)!%S8**F(F?
Fg]lF?F[jlFdfmF*F-F_]s**F(F?Fg]lF?F[jlF)F*F)"$X$*&F(F?F[jlFfpF]\q*(F(F?F[jlF[ep
F*F)Ffal*,F.F-F_]lF?Fd]lF?F[jlF-F*F)"$U***F.F-F_]lF?F[jlF[epF*F-F\em**F.F-F_]lF
?F[jlFeqF*F)!$C**,F.F?F_]lF?Fd]lF?F[jlF[epF*F-"$+**,F.F?F_]lF?Fd]lF?F[jlFeqF*F)
F_ar*,F.F?F_]lF?Fg]lF?F[jlFeqF*F)"%E8*(F.F?F_]lF?F[jlFHF_cs**F.F?F_]lF?F[jlFdfm
F*F-Fgeo**F.F?F_]lF?F[jlF)F*F)Fe_l*,F.F?Fd]lF?Fb]lF?F[jlFeqF*F)"$'f*(F_]lF?Fd]l
F?F[jlFH!%/o**F_]lF?Fd]lF?F[jlFdfmF*F-"%uF**F_]lF?Fd]lF?F[jlF)F*F)!$K"**F_]lF?F
g]lF?F[jlFdfmF*F-"%&z$**F_]lF?Fg]lF?F[jlF)F*F)!$m**&F_]lF?F[jlFfpFjas*(F_]lF?F[
jlF[epF*F)F^\m**Fd]lF-Fb]lF?F[jlFeqF*F)"$D$**Fd]lF?Fb]lF?F[jlFdfmF*F-"$(H**Fd]l
F?Fb]lF?F[jlF)F*F)!$X#**F(FeqFd]lF?F[jlF?F*F)FS*(F(FeqF[jlF)F*F-Fjjl*(F(FeqF[jl
F-F*F)F_u*,F(F-F.F?F_]lF?F[jlF?F*F)Fiq**F(F-F_]lF?F[jlF)F*F-Fh_m**F(F-F_]lF?F[j
lF-F*F)F3**F(F-Fb]lF?F[jlF-F*F)F9**F(F?F.F-F[jlF)F*F-"$v$**F(F?F.F-F[jlF-F*F)!$
v$*,F(F?F.F?Fd]lF-F[jlF?F*F)Fdgm*,F(F?F.F?Fd]lF?F[jlF)F*F-Fjjm*,F(F?F.F?Fd]lF?F
[jlF-F*F)F3*,F(F?F.F?Fg]lF?F[jlF-F*F)Fh]l*(F(F?F.F?F[jlF]jpFb\q**F(F?F.F?F[jlF[
epF*F-Fjv**F(F?F.F?F[jlFeqF*F)Ffq*,F(F?F_]lF?Fb]lF?F[jlF-F*F)!$q&**F(F?Fd]lF-F[
jlF)F*F-!$V#**F(F?Fd]lF-F[jlF-F*F)Ffp*,F(F?Fd]lF?Fg]lF?F[jlF-F*F)"$Q%*(F(F?Fd]l
F?F[jlF]jp!%!*=**F(F?Fd]lF?F[jlF[epF*F-"%%4"**F(F?Fd]lF?F[jlFeqF*F)"%v8**F(F?Fg
]lF?F[jlF[epF*F-F[as**F(F?Fg]lF?F[jlFeqF*F)F`_r*&F(F?F[jlFHFiir*(F(F?F[jlF)F*F)
Fd`n*,F.F-F_]lF?Fd]lF?F[jlF?F*F)Ffgm**F.F-F_]lF?F[jlF)F*F-!$9(**F.F-F_]lF?F[jlF
-F*F)"$J)*,F.F?F_]lF?Fd]lF?F[jlF)F*F-!$'[*,F.F?F_]lF?Fd]lF?F[jlF-F*F)F]_l*,F.F?
F_]lF?Fg]lF?F[jlF-F*F)F_hq*(F.F?F_]lF?F[jlF]jpFdgs**F.F?F_]lF?F[jlF[epF*F-!$T$*
*F.F?F_]lF?F[jlFeqF*F)!$X%*,F.F?Fd]lF?Fb]lF?F[jlF-F*F)!$'f**F.F?Fb]lF?F[jlF[epF
*F-Fbas**F.F?Fb]lF?F[jlFeqF*F)F_[n*(F_]lF?Fd]lF?F[jlF]jpFc`s**F_]lF?Fd]lF?F[jlF
[epF*F-!%x8**F_]lF?Fd]lF?F[jlFeqF*F)Fi[n**F_]lF?Fg]lF?F[jlF[epF*F-!%]M**F_]lF?F
g]lF?F[jlFeqF*F)"$9%*&F_]lF?F[jlFH"%?D*(F_]lF?F[jlF)F*F)!$_#**Fd]lF-Fb]lF?F[jlF
-F*F)Fg[o**Fd]lF?Fb]lF?F[jlF[epF*F-!$G&**Fd]lF?Fb]lF?F[jlFeqF*F)Fdw**Fg]lF?Fb]l
F?F[jlFeqF*F)Ffal*(F(FeqF[jlFeqF*F-Fjas**F(F-F_]lF?F[jlFeqF*F-Fc`m**F(F-Fb]lF?F
[jlF?F*F)F=**F(F?F.F-F[jlFeqF*F-Fjaq**F(F?F.F-F[jlF?F*F)FC*,F(F?F.F?Fd]lF?F[jlF
eqF*F-Fihm*,F(F?F.F?Fd]lF?F[jlF?F*F)Fejp*,F(F?F.F?Fg]lF?F[jlF?F*F)Fc_l*(F(F?F.F
?F[jlFdfm!$S&**F(F?F.F?F[jlF)F*F-!%%["**F(F?F.F?F[jlF-F*F)Fd[s*,F(F?F_]lF?Fb]lF
?F[jlF?F*F)F\[n**F(F?Fd]lF-F[jlFeqF*F-Fj[m*,F(F?Fd]lF?Fg]lF?F[jlF?F*F)F]cp*(F(F
?Fd]lF?F[jlFdfmF_cs**F(F?Fd]lF?F[jlF)F*F-F__q**F(F?Fd]lF?F[jlF-F*F)!$C'**F(F?Fg
]lF?F[jlF)F*F-Faes**F(F?Fg]lF?F[jlF-F*F)Ff^n*&F(F?F[jlF]jpF`\s*(F(F?F[jlFeqF*F)
Fb^m**F.F-F_]lF?F[jlFeqF*F-F]as**F.F-F_]lF?F[jlF?F*F)F]ar*,F.F?F_]lF?Fd]lF?F[jl
FeqF*F-Fg^q*,F.F?F_]lF?Fg]lF?F[jlF?F*F)Fe^l*(F.F?F_]lF?F[jlFdfmF_cs**F.F?F_]lF?
F[jlF)F*F-"$g%**F.F?F_]lF?F[jlF-F*F)F[v*,F.F?Fd]lF?Fb]lF?F[jlF?F*F)F^hm**F.F?Fb
]lF?F[jlF)F*F-!$l"**F.F?Fb]lF?F[jlF-F*F)"$8"*(F_]lF?Fd]lF?F[jlFdfmFg\s**F_]lF?F
d]lF?F[jlF)F*F-"$#R**F_]lF?Fg]lF?F[jlF)F*F-"%j=**F_]lF?Fg]lF?F[jlF-F*F)Fh]n*&F_
]lF?F[jlF]jp!%GN*(F_]lF?F[jlFeqF*F)Fgjm**Fd]lF-Fb]lF?F[jlF?F*F)FN**Fd]lF?Fb]lF?
F[jlF)F*F-"$i%**Fd]lF?Fb]lF?F[jlF-F*F)!$$H**Fg]lF?Fb]lF?F[jlF-F*F)F]\q*(Fb]lF?F
[jlF[epF*F-!$7$*(Fb]lF?F[jlFeqF*F)Fb^m*(F(FeqF[jlF-F*F-F3**F(F-F_]lF?F[jlF-F*F-
F_u**F(F?F.F-F[jlF-F*F-Fjp*(F(F?F.F-F*F)Fghm*,F(F?F.F?Fd]lF?F[jlF-F*F-Feq**F(F?
F.F?Fd]lF?F*F)F^bl*(F(F?F.F?F[jlF[epFb\q**F(F?F.F?F[jlFeqF*F-"%r9**F(F?F.F?F[jl
F?F*F)F_ao**F(F?Fd]lF-F[jlF-F*F-Fcy*(F(F?Fd]lF?F[jlF[epF\_s**F(F?Fd]lF?F[jlFeqF
*F-"$G'**F(F?Fd]lF?F[jlF?F*F)"$/"**F(F?Fg]lF?F[jlFeqF*F-Ffis*&F(F?F[jlFdfmFi_s*
(F(F?F[jlF-F*F)F]_l**F.F-F_]lF?F[jlF-F*F-!#^*(F.F-F_]lF?F*F)F]bl*,F.F?F_]lF?Fd]
lF?F[jlF-F*F-Fihm*(F.F?F_]lF?F[jlF[epF\_s**F.F?F_]lF?F[jlFeqF*F-!$#G**F.F?F_]lF
?F[jlF?F*F)Ffal**F.F?Fb]lF?F[jlFeqF*F-"$K"**F.F?Fb]lF?F[jlF?F*F)Fcil*(F_]lF?Fd]
lF?F[jlF[epF`jr**F_]lF?Fd]lF?F[jlFeqF*F-!#\**F_]lF?Fg]lF?F[jlFeqF*F-!$_&*&F_]lF
?F[jlFdfm"%wK*(F_]lF?F[jlF-F*F)Fihm**Fd]lF?Fb]lF?F[jlFeqF*F-!$)>**Fd]lF?Fb]lF?F
[jlF?F*F)FY**Fg]lF?Fb]lF?F[jlF?F*F)Fcy*(Fb]lF?F[jlF)F*F-"$O**(Fb]lF?F[jlF-F*F)F
j[m*(F(F?F.F?F[jlF)F\[r**F(F?F.F?F[jlF-F*F-!$g'*(F(F?Fd]lF?F[jlF)F[v**F(F?Fd]lF
?F[jlF-F*F-F_u**F(F?Fg]lF?F[jlF-F*F-Fh]n*&F(F?F[jlF[epF_ds*(F.F?F_]lF?F[jlF)F[v
**F.F?F_]lF?F[jlF-F*F-"#))**F.F?Fb]lF?F[jlF-F*F-!#L*(F.F?Fb]lF?F*F)F[_l*(F_]lF?
Fd]lF?F[jlF)Fh_r**F_]lF?Fg]lF?F[jlF-F*F-Ff^n*&F_]lF?F[jlF[ep!%;?**Fd]lF?Fb]lF?F
[jlF-F*F-"#L*(Fd]lF?Fb]lF?F*F)Fa\m*(Fb]lF?F[jlFeqF*F-!%95*(Fb]lF?F[jlF?F*F)Fihm
*(F(F?F.F?F[jlFeqF_\n**F(F?F.F?F[jlF?F*F-F]jo*(F(F?Fd]lF?F[jlFeqF[bo**F(F?Fd]lF
?F[jlF?F*F-Fin*&F(F?F[jlF)Fchs*(F.F?F_]lF?F[jlFeqF[bo**F.F?F_]lF?F[jlF?F*F-!#6*
(F_]lF?Fd]lF?F[jlFeqF_\n*&F_]lF?F[jlF)"$#z*(Fb]lF?F[jlF-F*F-F`fr*&F(F?F[jlFeqFg
^q*&F_]lF?F[jlFeqFgdn*(Fb]lF?F[jlF?F*F-Fi[q*&F(F?F[jlF-Fihm*&F_]lF?F[jlF-F]_lF?
F*F@FbgrFBF[jlFB,**$F[jlFeqF-*$F[jlF-Fh_lF[jlF)FBF?FBFj_l,$*.,\[o*&F_]lF-F[jlFb
pF;*(F_]lF-F[jlFb^nF*F-Fat*(F_]lF-F[jlFgrF*F)F;*,F(F?F_]lF?Fd]lF?F[jlFgrF*F-F\b
l*,F(F?F_]lF?Fd]lF?F[jlF]`nF*F)Fbfm**F.F?F_]lF-F[jlFgrF*F-F^\o**F.F?F_]lF-F[jlF
]`nF*F)"$c$*&F_]lF-F[jlF^blF\\m*(F_]lF-F[jlFdoF*F-"%?5*(F_]lF-F[jlFcsF*F)!$W%*(
Fd]lFeqF[jlFgrF*F-F\al*(Fd]lFeqF[jlF]`nF*F)F9**F(FeqF_]lF?F[jlFHF*F)F/**F(F-Fd]
lF-F[jlFHF*F)Fat*.F(F?F.F?F_]lF?Fd]lF?F[jlFHF*F)"$S&*,F(F?F_]lF?Fd]lF?F[jlFcsF*
F-!$b#*,F(F?F_]lF?Fd]lF?F[jlFfpF*F)"$&>*(F(F?F_]lF?F[jlFb^nFat**F(F?F_]lF?F[jlF
grF*F-F3**F(F?F_]lF?F[jlF]`nF*F)Fat**F.F-F_]lF-F[jlFHF*F)"$)o**F.F?F_]lF-F[jlFc
sF*F-"%EI**F.F?F_]lF-F[jlFfpF*F)!%9B**F.F?Fd]lFeqF[jlFHF*F)F/*&F_]lF-F[jlFb^n"%
oJ*(F_]lF-F[jlFgrF*F-!%I[*(F_]lF-F[jlF]`nF*F)"%M<*(Fd]lFeqF[jlFcsF*F-Fial*(Fd]l
FeqF[jlFfpF*F)Fg`q*&Fd]lF-F[jlFb^nFgr*(Fd]lF-F[jlFgrF*F-Faim*(Fd]lF-F[jlF]`nF*F
)Fgr**F(FeqF_]lF?F[jlF]jpF*F)Fgcm**F(F-Fd]lF-F[jlF]jpF*F)Fi^l**F(F-Fd]lF?F[jlF]
`nF*F-Fa\m**F(F-Fd]lF?F[jlFHF*F)F[_l*.F(F?F.F?F_]lF?Fd]lF?F[jlF]jpF*F)!%+F*,F(F
?F.F?F_]lF?F[jlF]`nF*F-F]fm*,F(F?F.F?F_]lF?F[jlFHF*F)Fj]m*,F(F?F_]lF?Fd]lF?F[jl
F]`nF*F-F[cn*,F(F?F_]lF?Fd]lF?F[jlFHF*F)Fijs*,F(F?F_]lF?Fg]lF?F[jlFHF*F)!$%e*(F
(F?F_]lF?F[jlFdoF[cn**F(F?F_]lF?F[jlFcsF*F-!%19**F(F?F_]lF?F[jlFfpF*F)"$Y%**F.F
-F_]lF-F[jlF]jpF*F)!%SM**F.F?F_]lF-F[jlF]`nF*F-!&#R6**F.F?F_]lF-F[jlFHF*F)"%3k*
*F.F?Fd]lFeqF[jlF]jpF*F)Fgcm**F.F?Fd]lF-F[jlF]`nF*F-!$g#**F.F?Fd]lF-F[jlFHF*F)"
$g#*&F_]lF-F[jlFdoFj]s*(F_]lF-F[jlFcsF*F-"&SM"*(F_]lF-F[jlFfpF*F)!%oP*,F_]lF?Fd
]lF?Fb]lF?F[jlFHF*F)Fjaq*(Fd]lFeqF[jlF]`nF*F-Fhhr*(Fd]lFeqF[jlFHF*F)Fbfn**Fd]lF
-Fg]lF?F[jlFHF*F)F]at*&Fd]lF-F[jlFdoF^al*(Fd]lF-F[jlFcsF*F-"$1%*(Fd]lF-F[jlFfpF
*F)!$'G**F(FeqF_]lF?F[jlFdfmF*F)F_jl**F(F-Fd]lF-F[jlFdfmF*F)!$%)***F(F-Fd]lF?F[
jlFfpF*F-Fder**F(F-Fd]lF?F[jlF]jpF*F)FL*&F(F-F[jlFgrF;*(F(F-F[jlF]`nF*F-Fat*(F(
F-F[jlFHF*F)F;*.F(F?F.F?F_]lF?Fd]lF?F[jlFdfmF*F)"%Nb*,F(F?F.F?F_]lF?F[jlFfpF*F-
!%g:*,F(F?F.F?F_]lF?F[jlF]jpF*F)"$!y*,F(F?F_]lF?Fd]lF?F[jlFfpF*F-!%+@*,F(F?F_]l
F?Fd]lF?F[jlF]jpF*F)"$D)*,F(F?F_]lF?Fg]lF?F[jlF]jpF*F)"%?H*(F(F?F_]lF?F[jlFgr!%
?V**F(F?F_]lF?F[jlF]`nF*F-"%$e%**F(F?F_]lF?F[jlFHF*F)!$j"**F.F-F_]lF-F[jlFdfmF*
F)"%_q**F.F?F_]lF-F[jlFfpF*F-"&?\#**F.F?F_]lF-F[jlF]jpF*F)!%!z***F.F?Fd]lFeqF[j
lFdfmF*F)F_jl**F.F?Fd]lF-F[jlFfpF*F-"%!p"**F.F?Fd]lF-F[jlF]jpF*F)!%a<*(F.F?Fd]l
F?F[jlFgrFaim**F.F?Fd]lF?F[jlF]`nF*F-F;**F.F?Fd]lF?F[jlFHF*F)Faim*&F_]lF-F[jlFg
r"&gP#*(F_]lF-F[jlF]`nF*F-!&gV#*(F_]lF-F[jlFHF*F)"%5]*,F_]lF?Fd]lF?Fb]lF?F[jlF]
jpF*F)"%+:**F_]lF?Fb]lF?F[jlF]`nF*F-Fbal**F_]lF?Fb]lF?F[jlFHF*F)Fg^l*(Fd]lFeqF[
jlFfpF*F-"%SA*(Fd]lFeqF[jlF]jpF*F)!$!))**Fd]lF-Fg]lF?F[jlF]jpF*F)!$S%*&Fd]lF-F[
jlFgrFddt*(Fd]lF-F[jlF]`nF*F-!%v@*(Fd]lF-F[jlFHF*F)"%28**Fd]lF?Fg]lF?F[jlF]`nF*
F-Fa\m**Fd]lF?Fg]lF?F[jlFHF*F)F[_l**F(FeqF_]lF?F[jlF[epF*F)Fadm**F(F-F.F?F[jlFH
F*F-"$1"**F(F-F.F?F[jlFdfmF*F)Fe[p**F(F-Fd]lF-F[jlF[epF*F)"%c5**F(F-Fd]lF?F[jlF
HF*F-F]ar**F(F-Fd]lF?F[jlFdfmF*F)!$!G**F(F-Fg]lF?F[jlFdfmF*F)F5*&F(F-F[jlFcsFea
o*(F(F-F[jlFfpF*F-"$'Q*(F(F-F[jlF]jpF*F)FL*.F(F?F.F?F_]lF?Fd]lF?F[jlF[epF*F)!%S
f*,F(F?F.F?F_]lF?F[jlFHF*F-"%?V*,F(F?F.F?F_]lF?F[jlFdfmF*F)Fcz*,F(F?F_]lF?Fd]lF
?F[jlFHF*F-"%SH*,F(F?F_]lF?Fd]lF?F[jlFdfmF*F)!$](*,F(F?F_]lF?Fg]lF?F[jlFdfmF*F)
!%')f*(F(F?F_]lF?F[jlFcs"&?:"**F(F?F_]lF?F[jlFfpF*F-!%w()**F(F?F_]lF?F[jlF]jpF*
F)!%!e#*,F(F?Fd]lF?Fb]lF?F[jlFdfmF*F)Fbo**F.F-F_]lF-F[jlF[epF*F)!%ov**F.F-Fd]lF
?F[jlFHF*F-"$#H**F.F-Fd]lF?F[jlFdfmF*F)Fe\o**F.F?F_]lF-F[jlFHF*F-!&))[$**F.F?F_
]lF-F[jlFdfmF*F)"%+*)*,F.F?F_]lF?Fb]lF?F[jlFdfmF*F)!$7(**F.F?Fd]lFeqF[jlF[epF*F
)Fadm**F.F?Fd]lF-F[jlFHF*F-!%!o%**F.F?Fd]lF-F[jlFdfmF*F)"%+]*,F.F?Fd]lF?Fg]lF?F
[jlFdfmF*F)F^ir*(F.F?Fd]lF?F[jlFcsF3**F.F?Fd]lF?F[jlFfpF*F-!$m%**F.F?Fd]lF?F[jl
F]jpF*F)"$u#*&F_]lF-F[jlFcs!&;!Q*(F_]lF-F[jlFfpF*F-"&s+$*(F_]lF-F[jlF]jpF*F)!%)
=%*,F_]lF?Fd]lF?Fb]lF?F[jlFdfmF*F)!%vI**F_]lF?Fb]lF?F[jlFfpF*F-!$)f**F_]lF?Fb]l
F?F[jlF]jpF*F)"$M&*(Fd]lFeqF[jlFHF*F-!%OJ*(Fd]lFeqF[jlFdfmF*F)"$+)**Fd]lF-Fg]lF
?F[jlFdfmF*F)"$-**&Fd]lF-F[jlFcsFjdq*(Fd]lF-F[jlFfpF*F-"%!)f*(Fd]lF-F[jlF]jpF*F
)!%sF**Fd]lF?Fg]lF?F[jlFfpF*F-Fder**Fd]lF?Fg]lF?F[jlF]jpF*F)!$m"*&Fd]lF?F[jlFgr
Fg^o*(Fd]lF?F[jlF]`nF*F-Fdfm*(Fd]lF?F[jlFHF*F)Fddp**F(FeqF_]lF?F[jlF)F*F)"%GL**
F(F-F.F?F[jlF]jpF*F-!$x%**F(F-F.F?F[jlF[epF*F)"$x%**F(F-Fd]lF-F[jlF)F*F)Fc[t**F
(F-Fd]lF?F[jlF]jpF*F-"$]&**F(F-Fd]lF?F[jlF[epF*F)"$i(**F(F-Fg]lF?F[jlF[epF*F)F3
*&F(F-F[jlF]`nFabn*(F(F-F[jlFHF*F-F`ir*(F(F-F[jlFdfmF*F)!$n&*.F(F?F.F?F_]lF?Fd]
lF?F[jlF)F*F)"%5N*,F(F?F.F?F_]lF?F[jlF]jpF*F-!%+m*,F(F?F.F?F_]lF?F[jlF[epF*F)!%
&R"*,F(F?F_]lF?Fd]lF?F[jlF]jpF*F-!%IF*,F(F?F_]lF?Fd]lF?F[jlF[epF*F)Fb\q*,F(F?F_
]lF?Fg]lF?F[jlF[epF*F)"%Ck*(F(F?F_]lF?F[jlF]`n!&g,#**F(F?F_]lF?F[jlFHF*F-"&q4"*
*F(F?F_]lF?F[jlFdfmF*F)"%jl*,F(F?Fd]lF?Fb]lF?F[jlF[epF*F)Feao**F(F?Fb]lF?F[jlFH
F*F-Fg^l**F(F?Fb]lF?F[jlFdfmF*F)Fbal**F.F-F_]lF-F[jlF)F*F)"%sW**F.F-Fd]lF?F[jlF
]jpF*F-!%98**F.F-Fd]lF?F[jlF[epF*F)"%98*&F.F-F[jlF]`nFgr*(F.F-F[jlFHF*F-Faim*(F
.F-F[jlFdfmF*F)Fgr**F.F?F_]lF-F[jlF]jpF*F-"&'RK**F.F?F_]lF-F[jlF[epF*F)!%1[*,F.
F?F_]lF?Fb]lF?F[jlF[epF*F)"%O@**F.F?Fd]lFeqF[jlF)F*F)F[bu**F.F?Fd]lF-F[jlF]jpF*
F-"%]r**F.F?Fd]lF-F[jlF[epF*F)!%1y*,F.F?Fd]lF?Fg]lF?F[jlF[epF*F)F\dq*(F.F?Fd]lF
?F[jlF]`nF`]l**F.F?Fd]lF?F[jlFHF*F-"%89**F.F?Fd]lF?F[jlFdfmF*F)!$D)**F.F?Fg]lF?
F[jlFHF*F-F[_l**F.F?Fg]lF?F[jlFdfmF*F)Fa\m*&F_]lF-F[jlF]`n"&_V%*(F_]lF-F[jlFHF*
F-!&?c#*(F_]lF-F[jlFdfmF*F)"%a@*,F_]lF?Fd]lF?Fb]lF?F[jlF[epF*F)"%+L**F_]lF?Fb]l
F?F[jlFHF*F-"%c;**F_]lF?Fb]lF?F[jlFdfmF*F)!%O8*(Fd]lFeqF[jlF]jpF*F-F[`q*(Fd]lFe
qF[jlF[epF*F)Fav**Fd]lF-Fg]lF?F[jlF[epF*F)!$o**&Fd]lF-F[jlF]`nFhis*(Fd]lF-F[jlF
HF*F-!%X***(Fd]lF-F[jlFdfmF*F)"%fL**Fd]lF?Fg]lF?F[jlFHF*F-F]ar**Fd]lF?Fg]lF?F[j
lFdfmF*F)Fddt*&Fd]lF?F[jlFcs"$F&*(Fd]lF?F[jlFfpF*F-Ffp*(Fd]lF?F[jlF]jpF*F)F`]r*
(Fg]lF-F[jlFdfmF*F)F;**F(FeqF_]lF?F[jlFeqF*F)Fhhr**F(F-F.F?F[jlFdfmF*F-"$[)**F(
F-F.F?F[jlF)F*F)!$[)**F(F-Fd]lF-F[jlFeqF*F)F3**F(F-Fd]lF?F[jlFdfmF*F-!$+&**F(F-
Fd]lF?F[jlF)F*F)!$3***F(F-Fg]lF?F[jlF)F*F)Fg`q*&F(F-F[jlFfpF_hl*(F(F-F[jlF]jpF*
F-!%S>*(F(F-F[jlF[epF*F)"%G8*.F(F?F.F?F_]lF?Fd]lF?F[jlFeqF*F)F__q*,F(F?F.F?F_]l
F?F[jlFdfmF*F-"%+g*,F(F?F.F?F_]lF?F[jlF)F*F)"%!e#*,F(F?F_]lF?Fd]lF?F[jlFdfmF*F-
"%!o"*,F(F?F_]lF?Fd]lF?F[jlF)F*F)F^al*,F(F?F_]lF?Fg]lF?F[jlF)F*F)!%'z$*(F(F?F_]
lF?F[jlFfp"&#>C**F(F?F_]lF?F[jlF]jpF*F-!%+%***F(F?F_]lF?F[jlF[epF*F)!%Eu*,F(F?F
d]lF?Fb]lF?F[jlF)F*F)"$;%**F(F?Fb]lF?F[jlF]jpF*F-Ffis**F(F?Fb]lF?F[jlF[epF*F)!$
]$**F.F-F_]lF-F[jlFeqF*F)!%w8**F.F-Fd]lF?F[jlFdfmF*F-"%OB**F.F-Fd]lF?F[jlF)F*F)
!%OB*&F.F-F[jlFfpFb^m*(F.F-F[jlF]jpF*F-F]bl*(F.F-F[jlF[epF*F)Fgr**F.F?F_]lF-F[j
lFdfmF*F-!&O*>**F.F?F_]lF-F[jlF)F*F)"%C9*,F.F?F_]lF?Fb]lF?F[jlF)F*F)Faet**F.F?F
d]lFeqF[jlFeqF*F)Fhhr**F.F?Fd]lF-F[jlFdfmF*F-!%+l**F.F?Fd]lF-F[jlF)F*F)"%/s*,F.
F?Fd]lF?Fg]lF?F[jlF)F*F)F]^s*(F.F?Fd]lF?F[jlFfpFabn**F.F?Fd]lF?F[jlF]jpF*F-!%W=
**F.F?Fd]lF?F[jlF[epF*F)"$?***F.F?Fg]lF?F[jlF]jpF*F-Fejp**F.F?Fg]lF?F[jlF[epF*F
)Fh^s*&F.F?F[jlF]`nFes*(F.F?F[jlFHF*F-Fhp*(F.F?F[jlFdfmF*F)Ffdp*&F_]lF-F[jlFfpF
^`u*(F_]lF-F[jlF]jpF*F-"&!)["*(F_]lF-F[jlF[epF*F)Fc[t*,F_]lF?Fd]lF?Fb]lF?F[jlF)
F*F)!%]>**F_]lF?Fb]lF?F[jlF]jpF*F-!%ID**F_]lF?Fb]lF?F[jlF[epF*F)"%u=*(Fd]lFeqF[
jlFdfmF*F-!%#z"*(Fd]lFeqF[jlF)F*F)Fbo**Fd]lF-Fg]lF?F[jlF)F*F)"$s&*&Fd]lF-F[jlFf
p!%CI*(Fd]lF-F[jlF]jpF*F-"&#y5*(Fd]lF-F[jlF[epF*F)!%=D**Fd]lF?Fg]lF?F[jlF]jpF*F
-Fbbu**Fd]lF?Fg]lF?F[jlF[epF*F)!$>**&Fd]lF?F[jlF]`n!%%)>*(Fd]lF?F[jlFHF*F-F[_q*
(Fd]lF?F[jlFdfmF*F)Fgfq*(Fg]lF-F[jlF[epF*F)Fcfl*(Fg]lF?F[jlFHF*F-Fggt*(Fg]lF?F[
jlFdfmF*F)Fcfl**F(FeqF_]lF?F[jlF-F*F)Fbo**F(F-F.F?F[jlF[epF*F-!$U(**F(F-F.F?F[j
lFeqF*F)"$U(**F(F-Fd]lF-F[jlF-F*F)Faim**F(F-Fd]lF?F[jlF[epF*F-Ffjn**F(F-Fd]lF?F
[jlFeqF*F)"$i&**F(F-Fg]lF?F[jlFeqF*F)F^t*&F(F-F[jlFH"%gL*(F(F-F[jlFdfmF*F-"%(o%
*(F(F-F[jlF)F*F)!%#G"*.F(F?F.F?F_]lF?Fd]lF?F[jlF-F*F)Fcim*,F(F?F.F?F_]lF?F[jlF[
epF*F-Fg\s*,F(F?F.F?F_]lF?F[jlFeqF*F)!%I=*,F(F?F_]lF?Fd]lF?F[jlF[epF*F-Ff`t*,F(
F?F_]lF?Fd]lF?F[jlFeqF*F)F^bl*,F(F?F_]lF?Fg]lF?F[jlFeqF*F)"%o6*(F(F?F_]lF?F[jlF
HFfcu**F(F?F_]lF?F[jlFdfmF*F-"%Oc**F(F?F_]lF?F[jlF)F*F)"%nW*,F(F?Fd]lF?Fb]lF?F[
jlFeqF*F)F_u**F(F?Fb]lF?F[jlFdfmF*F-!$O(**F(F?Fb]lF?F[jlF)F*F)F`iq**F.F-F_]lF-F
[jlF-F*F)Feim**F.F-Fd]lF?F[jlF[epF*F-!%W?**F.F-Fd]lF?F[jlFeqF*F)"%W?*&F.F-F[jlF
HFjiq*(F.F-F[jlFdfmF*F-F]_l*(F.F-F[jlF)F*F)F^`t**F.F?F_]lF-F[jlF[epF*F-"%Ky**F.
F?F_]lF-F[jlFeqF*F)Fajm*,F.F?F_]lF?Fb]lF?F[jlFeqF*F)"%o5**F.F?Fd]lFeqF[jlF-F*F)
Fbo**F.F?Fd]lF-F[jlF[epF*F-F[cu**F.F?Fd]lF-F[jlFeqF*F)!%ER*,F.F?Fd]lF?Fg]lF?F[j
lFeqF*F)Fe^l*(F.F?Fd]lF?F[jlFH!%!o"**F.F?Fd]lF?F[jlFdfmF*F-"$f)**F.F?Fd]lF?F[jl
F)F*F)F]dl**F.F?Fg]lF?F[jlFdfmF*F-Fail**F.F?Fg]lF?F[jlF)F*F)!$o#*&F.F?F[jlFfp!$
.%*(F.F?F[jlF]jpF*F-!#@*(F.F?F[jlF[epF*F)F[`s*&F_]lF-F[jlFHFa[u*(F_]lF-F[jlFdfm
F*F-!%Sc*(F_]lF-F[jlF)F*F)"#y*,F_]lF?Fd]lF?Fb]lF?F[jlFeqF*F)Fis**F_]lF?Fb]lF?F[
jlFdfmF*F-"%+B**F_]lF?Fb]lF?F[jlF)F*F)!%'f"*(Fd]lFeqF[jlF[epF*F-F]`m*(Fd]lFeqF[
jlFeqF*F)F7**Fd]lF-Fg]lF?F[jlFeqF*F)Fb\l*&Fd]lF-F[jlFHFhis*(Fd]lF-F[jlFdfmF*F-!
%,z*(Fd]lF-F[jlF)F*F)"%&="**Fd]lF?Fg]lF?F[jlFdfmF*F-F]hu**Fd]lF?Fg]lF?F[jlF)F*F
)F_bn*&Fd]lF?F[jlFfp"%SV*(Fd]lF?F[jlF]jpF*F-"$b)*(Fd]lF?F[jlF[epF*F)!%S:*(Fg]lF
-F[jlF)F*F)"$c"*(Fg]lF?F[jlF]jpF*F-"%+8*(Fg]lF?F[jlF[epF*F)Fjdm*(Fb]lF-F[jlF)F*
F)F3*$F[jlF]`n!$s"*&F[jlFHF*F-Fgjm**F(F-F.F?F[jlF)F*F-"$=$**F(F-F.F?F[jlF-F*F)!
$=$**F(F-Fd]lF?F[jlF)F*F-Fcil**F(F-Fd]lF?F[jlF-F*F)Fb\l**F(F-Fg]lF?F[jlF-F*F)F7
*&F(F-F[jlF]jpF_hl*(F(F-F[jlF[epF*F-!%U^*(F(F-F[jlFeqF*F)"$q&*,F(F?F.F?F_]lF?F[
jlF)F*F-F[cn*,F(F?F.F?F_]lF?F[jlF-F*F)Fis*,F(F?F_]lF?Fd]lF?F[jlF)F*F-F_jq*,F(F?
F_]lF?Fg]lF?F[jlF-F*F)F_jm*(F(F?F_]lF?F[jlF]jpFa^u**F(F?F_]lF?F[jlF[epF*F-!%oB*
*F(F?F_]lF?F[jlFeqF*F)!%%Q"*,F(F?Fd]lF?Fb]lF?F[jlF-F*F)F9**F(F?Fb]lF?F[jlF[epF*
F-"$W'**F(F?Fb]lF?F[jlFeqF*F)!$O%**F.F-Fd]lF?F[jlF)F*F-Fj^s**F.F-Fd]lF?F[jlF-F*
F)!$w)*&F.F-F[jlF]jpFj]m*(F.F-F[jlF[epF*F-F_u*(F.F-F[jlFeqF*F)Fjdm**F.F?F_]lF-F
[jlF)F*F-!%!y"*,F.F?F_]lF?Fb]lF?F[jlF-F*F)Fajm**F.F?Fd]lF-F[jlF)F*F-Fd[q**F.F?F
d]lF-F[jlF-F*F)F__v*,F.F?Fd]lF?Fg]lF?F[jlF-F*F)Fdgm*(F.F?Fd]lF?F[jlF]jpFabn**F.
F?Fd]lF?F[jlF[epF*F-"$m$**F.F?Fd]lF?F[jlFeqF*F)!$'y**F.F?Fg]lF?F[jlF[epF*F-!$S"
**F.F?Fg]lF?F[jlFeqF*F)"$d#*&F.F?F[jlFH"%;6*(F.F?F[jlFdfmF*F-F3*(F.F?F[jlF)F*F)
Ffq*&F_]lF-F[jlF]jpFj]s*(F_]lF-F[jlF[epF*F-"%g7*,F_]lF?Fd]lF?Fb]lF?F[jlF-F*F)Fg
hm**F_]lF?Fb]lF?F[jlF[epF*F-!%U7**F_]lF?Fb]lF?F[jlFeqF*F)Fhbq*(Fd]lFeqF[jlF)F*F
-Fh]l**Fd]lF-Fg]lF?F[jlF-F*F)Fi[n*&Fd]lF-F[jlF]jpFjdq*(Fd]lF-F[jlF[epF*F-"%gR*(
Fd]lF-F[jlFeqF*F)Ff_r**Fd]lF?Fg]lF?F[jlF[epF*F-Ffjn**Fd]lF?Fg]lF?F[jlFeqF*F)Fdb
q*&Fd]lF?F[jlFH!%wg*(Fd]lF?F[jlFdfmF*F-!%-;*(Fd]lF?F[jlF)F*F)"%+9*(Fg]lF-F[jlFe
qF*F)Fb^m*(Fg]lF?F[jlFdfmF*F-!%lE*(Fg]lF?F[jlF)F*F)Fh`r*(Fb]lF-F[jlFeqF*F)F_u*$
F[jlFfp"%/7*&F[jlF]jpF*F-Fijs**F(F-F.F?F[jlFeqF*F-Fhim**F(F-F.F?F[jlF?F*F)Fb[n*
*F(F-Fd]lF?F[jlFeqF*F-F]`n**F(F-Fd]lF?F[jlF?F*F)Fi[n*&F(F-F[jlFdfmFabn*(F(F-F[j
lF)F*F-"%TI*(F(F-F[jlF-F*F)F_ao*,F(F?F.F?F_]lF?F[jlFeqF*F-F^al*,F(F?F.F?F_]lF?F
[jlF?F*F)Fghm*,F(F?F_]lF?Fd]lF?F[jlFeqF*F-F^\n*(F(F?F_]lF?F[jlFdfmF]jt**F(F?F_]
lF?F[jlF)F*F-"$'o**F(F?F_]lF?F[jlF-F*F)"$t"**F(F?Fb]lF?F[jlF)F*F-F`_r**F(F?Fb]l
F?F[jlF-F*F)Fjiq**F.F-Fd]lF?F[jlFeqF*F-F_jm**F.F-Fd]lF?F[jlF?F*F)Fd[n*&F.F-F[jl
FdfmFjiq*(F.F-F[jlF)F*F-"$G#*(F.F-F[jlF-F*F)!$3%**F.F?F_]lF-F[jlFeqF*F-"$y"**F.
F?Fd]lF-F[jlFeqF*F-Fder**F.F?Fd]lF-F[jlF?F*F)F_jm*(F.F?Fd]lF?F[jlFdfmF`]l**F.F?
Fd]lF?F[jlF)F*F-!$l&**F.F?Fd]lF?F[jlF-F*F)"$"p**F.F?Fg]lF?F[jlF)F*F-F]bl**F.F?F
g]lF?F[jlF-F*F)Fh^n*&F.F?F[jlF]jp!%0<*(F.F?F[jlF[epF*F-!$]%*(F.F?F[jlFeqF*F)Fg
\t*&F_]lF-F[jlFdfmFdet*(F_]lF-F[jlF)F*F-!$E"**F_]lF?Fb]lF?F[jlF)F*F-Fgfl**F_]lF
?Fb]lF?F[jlF-F*F)Fj]m*(Fd]lFeqF[jlFeqF*F-Fbp*&Fd]lF-F[jlFdfmFddt*(Fd]lF-F[jlF)F
*F-!%N8*(Fd]lF-F[jlF-F*F)Fio**Fd]lF?Fg]lF?F[jlF)F*F-Fcil**Fd]lF?Fg]lF?F[jlF-F*F
)"$_"*&Fd]lF?F[jlF]jp"%Uc*(Fd]lF?F[jlF[epF*F-"%z<*(Fd]lF?F[jlFeqF*F)F\_s*(Fg]lF
-F[jlF-F*F)Fgr*(Fg]lF?F[jlF[epF*F-"%gG*(Fg]lF?F[jlFeqF*F)F[v*(Fb]lF-F[jlF-F*F)F
;*$F[jlFH!%bO*&F[jlFdfmF*F-"%26*&F(F-F[jlF[epFeao*(F(F-F[jlFeqF*F-!$O**(F(F?F_]
lF?F[jlF[epF[cn**F(F?F_]lF?F[jlFeqF*F-Ffbo**F(F?Fb]lF?F[jlFeqF*F-Fcan**F(F?Fb]l
F?F[jlF?F*F)Fbfm*&F.F-F[jlF[epFb^m*(F.F-F[jlFeqF*F-F_ar*(F.F-F[jlF?F*F)Fjiq*(F.
F?Fd]lF?F[jlF[epF3**F.F?Fd]lF?F[jlFeqF*F-F[v**F.F?Fd]lF?F[jlF?F*F)Fj]m**F.F?Fg]
lF?F[jlFeqF*F-F[an**F.F?Fg]lF?F[jlF?F*F)Fa\r*&F.F?F[jlFdfm"%]:*(F.F?F[jlF)F*F-"
$5&*(F.F?F[jlF-F*F)Fain*&F_]lF-F[jlF[epF\\m**F_]lF?Fb]lF?F[jlFeqF*F-Fb`n**F_]lF
?Fb]lF?F[jlF?F*F)F\bl*&Fd]lF-F[jlF[epF^al*(Fd]lF-F[jlFeqF*F-F^z**Fd]lF?Fg]lF?F[
jlFeqF*F-F]`n**Fd]lF?Fg]lF?F[jlF?F*F)F]bp*&Fd]lF?F[jlFdfm!%sM*(Fd]lF?F[jlF)F*F-
F]`s*(Fd]lF?F[jlF-F*F)Fcq*(Fg]lF?F[jlF)F*F-!%!p"*(Fg]lF?F[jlF-F*F)Ffal*$F[jlF]j
p"%yi*&F[jlF[epF*F-!%)="*&F(F-F[jlF)F;*(F(F-F[jlF-F*F-Ficr*(F(F?F_]lF?F[jlF)Fat
**F(F?F_]lF?F[jlF-F*F-Fdo*&F.F-F[jlF)Fgr*(F.F-F[jlF-F*F-F]_l*&F.F-F*F)Fbfm*(F.F
?Fd]lF?F[jlF)Faim**F.F?Fd]lF?F[jlF-F*F-F[bo*(F.F?Fd]lF?F*F)F\bl*&F.F?F[jlF[ep!$
P)*(F.F?F[jlFeqF*F-!$4$*(F.F?F[jlF?F*F)"#G*&F_]lF-F[jlF)F;*&Fd]lF-F[jlF)Fgr*(Fd
]lF-F[jlF-F*F-Ff[n*&Fd]lF?F[jlF[ep"%k8*(Fd]lF?F[jlFeqF*F-"$8&*(Fd]lF?F[jlF?F*F)
Ff[n*(Fg]lF?F[jlFeqF*F-"$?&*$F[jlFdfm!%lm*&F[jlF)F*F-"$-(*&F.F?F[jlF)"$[#*(F.F?
F[jlF-F*F-F^t*&Fd]lF?F[jlF)!$5$*(Fd]lF?F[jlF-F*F-F^al*(Fg]lF?F[jlF-F*F-Fdbo*$F[
jlF[epF_du*&F[jlFeqF*F-Fc^r*&F.F?F[jlFeq!#J*(F.F?F[jlF?F*F-F^s*&Fd]lF?F[jlFeqFf
ap*(Fd]lF?F[jlF?F*F-Fgr*$F[jlF)!%\=*&F[jlF-F*F-F_\n*$F[jlFeq"$I%*$F[jlF-!#VF?Fb
grFBFcgrFBF\ctFBF[jlFLF*F@F_el,$**,djm**F(F?F_]lF-F[jlFgrF*F-!$)H**F(F?F_]lF-F[
jlF]`nF*F)F[in**F_]lF?Fd]lF-F[jlFgrF*F-F5**F_]lF?Fd]lF-F[jlF]`nF*F)FS*,F(F-F_]l
F?Fd]lF?F[jlFHF*F)Fiu*,F(F?F.F?F_]lF-F[jlFHF*F)Fd^t**F(F?F_]lF-F[jlFcsF*F-"%LD*
*F(F?F_]lF-F[jlFfpF*F)!%P>**F(F?Fd]lFeqF[jlFHF*F)Fiq*,F.F?F_]lF?Fd]lF-F[jlFHF*F
)FW**F_]lF?Fd]lF-F[jlFcsF*F-F`iq**F_]lF?Fd]lF-F[jlFfpF*F)!$;%*(F_]lF?Fd]lF?F[jl
Fb^nFfp**F_]lF?Fd]lF?F[jlFgrF*F-Fihm**F_]lF?Fd]lF?F[jlF]`nF*F)Ffp*,F(F-F_]lF?Fd
]lF?F[jlF]jpF*F)Fc_q**F(F-F_]lF?F[jlF]`nF*F-Fdaw**F(F-F_]lF?F[jlFHF*F)F\w*,F(F?
F.F?F_]lF-F[jlF]jpF*F)!%SJ**F(F?F_]lF-F[jlF]`nF*F-!%O&***F(F?F_]lF-F[jlFHF*F)"%
k`**F(F?Fd]lFeqF[jlF]jpF*F)Fh]q**F(F?Fd]lF-F[jlF]`nF*F-Fder**F(F?Fd]lF-F[jlFHF*
F)Ffbo*,F.F?F_]lF?Fd]lF-F[jlF]jpF*F)!%?^*,F.F?F_]lF?Fd]lF?F[jlF]`nF*F-F[hn*,F.F
?F_]lF?Fd]lF?F[jlFHF*F)Fb_o**F_]lF-Fb]lF?F[jlFHF*F)Fj]m**F_]lF?Fd]lF-F[jlF]`nF*
F-F_]q**F_]lF?Fd]lF-F[jlFHF*F)F][q*,F_]lF?Fd]lF?Fg]lF?F[jlFHF*F)Fgeo*(F_]lF?Fd]
lF?F[jlFdoFejp**F_]lF?Fd]lF?F[jlFcsF*F-Ff[n**F_]lF?Fd]lF?F[jlFfpF*F)"$="*,F(F-F
_]lF?Fd]lF?F[jlFdfmF*F)"$(p**F(F-F_]lF?F[jlFfpF*F-!%7;**F(F-F_]lF?F[jlF]jpF*F)"
%;5*,F(F?F.F?F_]lF-F[jlFdfmF*F)"%Pk**F(F?F_]lF-F[jlFfpF*F-"&g3#**F(F?F_]lF-F[jl
F]jpF*F)!%&>)**F(F?Fd]lFeqF[jlFdfmF*F)Ffjl**F(F?Fd]lF-F[jlFfpF*F-!$X)**F(F?Fd]l
F-F[jlF]jpF*F)"$x)*(F(F?Fd]lF?F[jlFgrFcy**F(F?Fd]lF?F[jlF]`nF*F-F]_l**F(F?Fd]lF
?F[jlFHF*F)Fcy*,F.F?F_]lF?Fd]lF-F[jlFdfmF*F)"&'\5*,F.F?F_]lF?Fd]lF?F[jlFfpF*F-"
%T?*,F.F?F_]lF?Fd]lF?F[jlF]jpF*F)!%,A*(F.F?F_]lF?F[jlFgrFcy**F.F?F_]lF?F[jlF]`n
F*F-F]_l**F.F?F_]lF?F[jlFHF*F)Fcy**F_]lF-Fb]lF?F[jlF]jpF*F)F[`l**F_]lF?Fd]lF-F[
jlFfpF*F-"%![%**F_]lF?Fd]lF-F[jlF]jpF*F)!%g<*,F_]lF?Fd]lF?Fg]lF?F[jlF]jpF*F)FC*
(F_]lF?Fd]lF?F[jlFgrFb\q**F_]lF?Fd]lF?F[jlF]`nF*F-"$=%**F_]lF?Fd]lF?F[jlFHF*F)!
$.)**F_]lF?Fg]lF?F[jlF]`nF*F-Fbas**F_]lF?Fg]lF?F[jlFHF*F)F_[n*(F(FeqF[jlFHF*F-F
eho*(F(FeqF[jlFdfmF*F)Fi_l*,F(F-F_]lF?Fd]lF?F[jlF[epF*F)!$[(**F(F-F_]lF?F[jlFHF
*F-"%kW**F(F-F_]lF?F[jlFdfmF*F)F[[t*,F(F?F.F?F_]lF-F[jlF[epF*F)!%3p*,F(F?F.F?Fd
]lF?F[jlFHF*F-Fefl*,F(F?F.F?Fd]lF?F[jlFdfmF*F)!#W**F(F?F_]lF-F[jlFHF*F-!&/#H**F
(F?F_]lF-F[jlFdfmF*F)"%]u*,F(F?F_]lF?Fb]lF?F[jlFdfmF*F)Ffal**F(F?Fd]lFeqF[jlF[e
pF*F)"%;G**F(F?Fd]lF-F[jlFHF*F-"%SB**F(F?Fd]lF-F[jlFdfmF*F)!%+D*,F(F?Fd]lF?Fg]l
F?F[jlFdfmF*F)Ffal*(F(F?Fd]lF?F[jlFcsFj[m**F(F?Fd]lF?F[jlFfpF*F-Fbep**F(F?Fd]lF
?F[jlF]jpF*F)Fb`n**F.F-F_]lF?F[jlFHF*F-F\dq**F.F-F_]lF?F[jlFdfmF*F)F\ao*,F.F?F_
]lF?Fd]lF-F[jlF[epF*F)!&k7"*,F.F?F_]lF?Fd]lF?F[jlFHF*F-!%_c*,F.F?F_]lF?Fd]lF?F[
jlFdfmF*F)"%_k*,F.F?F_]lF?Fg]lF?F[jlFdfmF*F)Ffal*(F.F?F_]lF?F[jlFcsFj[m**F.F?F_
]lF?F[jlFfpF*F-Fbep**F.F?F_]lF?F[jlF]jpF*F)Fb`n**F_]lF-Fb]lF?F[jlFdfmF*F)!%gC**
F_]lF?Fd]lF-F[jlFHF*F-!%si**F_]lF?Fd]lF-F[jlFdfmF*F)F`bl*,F_]lF?Fd]lF?Fg]lF?F[j
lFdfmF*F)!$:'*(F_]lF?Fd]lF?F[jlFcsF__q**F_]lF?Fd]lF?F[jlFfpF*F-!$;(**F_]lF?Fd]l
F?F[jlF]jpF*F)F\iq**F_]lF?Fg]lF?F[jlFfpF*F-!$H%**F_]lF?Fg]lF?F[jlF]jpF*F)"$x$*&
F_]lF?F[jlFgrFgjm*(F_]lF?F[jlF]`nF*F-F_ar**Fd]lF-Fb]lF?F[jlFdfmF*F)Fhjl*(F(FeqF
[jlF]jpF*F-!$D#*(F(FeqF[jlF[epF*F)F\o*,F(F-F_]lF?Fd]lF?F[jlF)F*F)"$U%**F(F-F_]l
F?F[jlF]jpF*F-!%?o**F(F-F_]lF?F[jlF[epF*F)"$6(*,F(F?F.F?F_]lF-F[jlF)F*F)"%#3%*,
F(F?F.F?Fd]lF?F[jlF]jpF*F-F^`t*,F(F?F.F?Fd]lF?F[jlF[epF*F)"$)>*(F(F?F.F?F[jlF]`
nFfp**F(F?F.F?F[jlFHF*F-Fihm**F(F?F.F?F[jlFdfmF*F)Ffp**F(F?F_]lF-F[jlF]jpF*F-"&
=r#**F(F?F_]lF-F[jlF[epF*F)!%BS*,F(F?F_]lF?Fb]lF?F[jlF[epF*F)Fgjm**F(F?Fd]lFeqF
[jlF)F*F)F[[q**F(F?Fd]lF-F[jlF]jpF*F-!%vN**F(F?Fd]lF-F[jlF[epF*F)"%.R*,F(F?Fd]l
F?Fg]lF?F[jlF[epF*F)Fgjm*(F(F?Fd]lF?F[jlF]`nFjis**F(F?Fd]lF?F[jlFHF*F-F]bw**F(F
?Fd]lF?F[jlFdfmF*F)"$b#**F(F?Fg]lF?F[jlFHF*F-F_[n**F(F?Fg]lF?F[jlFdfmF*F)Fbas**
F.F-F_]lF?F[jlF]jpF*F-!$=***F.F-F_]lF?F[jlF[epF*F)"$=**,F.F?F_]lF?Fd]lF-F[jlF)F
*F)"%cm*,F.F?F_]lF?Fd]lF?F[jlF]jpF*F-"%N')*,F.F?F_]lF?Fd]lF?F[jlF[epF*F)!&v-"*,
F.F?F_]lF?Fg]lF?F[jlF[epF*F)Fgjm*(F.F?F_]lF?F[jlF]`nFjis**F.F?F_]lF?F[jlFHF*F-F
bw**F.F?F_]lF?F[jlFdfmF*F)"$&R**F_]lF-Fb]lF?F[jlF[epF*F)"%SE**F_]lF?Fd]lF-F[jlF
]jpF*F-"%Ce**F_]lF?Fd]lF-F[jlF[epF*F)!$k)*,F_]lF?Fd]lF?Fg]lF?F[jlF[epF*F)"$g'*(
F_]lF?Fd]lF?F[jlF]`nF^cq**F_]lF?Fd]lF?F[jlFHF*F-!$&p**F_]lF?Fd]lF?F[jlFdfmF*F)!
%]F**F_]lF?Fg]lF?F[jlFHF*F-"%)="**F_]lF?Fg]lF?F[jlFdfmF*F)!$G**&F_]lF?F[jlFcsF
\^x*(F_]lF?F[jlFfpF*F-Fdbu**Fd]lF-Fb]lF?F[jlF[epF*F)F^en**Fd]lF?Fb]lF?F[jlFHF*F
-Fabo**Fd]lF?Fb]lF?F[jlFdfmF*F)Fejr*(F(FeqF[jlFdfmF*F-F^gl*(F(FeqF[jlF)F*F)Fgio
*,F(F-F_]lF?Fd]lF?F[jlFeqF*F)!$O"**F(F-F_]lF?F[jlFdfmF*F-"%+i**F(F-F_]lF?F[jlF)
F*F)Fict*,F(F?F.F?F_]lF-F[jlFeqF*F)!%c7*,F(F?F.F?Fd]lF?F[jlFdfmF*F-F]^l*,F(F?F.
F?Fd]lF?F[jlF)F*F)!$_$*(F(F?F.F?F[jlFfpF]bo**F(F?F.F?F[jlF]jpF*F-F_^l**F(F?F.F?
F[jlF[epF*F)Fbep**F(F?F_]lF-F[jlFdfmF*F-!&)o;**F(F?F_]lF-F[jlF)F*F)"%#>"*,F(F?F
_]lF?Fb]lF?F[jlF)F*F)F`ir**F(F?Fd]lFeqF[jlFeqF*F)F/**F(F?Fd]lF-F[jlFdfmF*F-"%]K
**F(F?Fd]lF-F[jlF)F*F)!%-O*,F(F?Fd]lF?Fg]lF?F[jlF)F*F)F`ir*(F(F?Fd]lF?F[jlFfpF[
fq**F(F?Fd]lF?F[jlF]jpF*F-F[iw**F(F?Fd]lF?F[jlF[epF*F)F_dn**F(F?Fg]lF?F[jlF]jpF
*F-Fges**F(F?Fg]lF?F[jlF[epF*F)Fies*&F(F?F[jlF]`nF_ar*(F(F?F[jlFHF*F-Fgjm**F.F-
F_]lF?F[jlFdfmF*F-"%K;**F.F-F_]lF?F[jlF)F*F)!%K;*,F.F?F_]lF?Fd]lF-F[jlFeqF*F)F_
]q*,F.F?F_]lF?Fd]lF?F[jlFdfmF*F-!%]y*,F.F?F_]lF?Fd]lF?F[jlF)F*F)"%5'**,F.F?F_]l
F?Fg]lF?F[jlF)F*F)F`ir*(F.F?F_]lF?F[jlFfpF[fq**F.F?F_]lF?F[jlF]jpF*F-"%cF**F.F?
F_]lF?F[jlF[epF*F)!%?5**F_]lF-Fb]lF?F[jlF)F*F)Fcit**F_]lF?Fd]lF-F[jlFdfmF*F-!%%
e$**F_]lF?Fd]lF-F[jlF)F*F)F\r*,F_]lF?Fd]lF?Fg]lF?F[jlF)F*F)Fbeq*(F_]lF?Fd]lF?F[
jlFfpFcgq**F_]lF?Fd]lF?F[jlF]jpF*F-"%iQ**F_]lF?Fd]lF?F[jlF[epF*F)"%mA**F_]lF?Fg
]lF?F[jlF]jpF*F-!%:=**F_]lF?Fg]lF?F[jlF[epF*F)"%#G"*&F_]lF?F[jlF]`n"%cM*(F_]lF?
F[jlFHF*F-!%kB**Fd]lF-Fb]lF?F[jlF)F*F)Fjhr**Fd]lF?Fb]lF?F[jlF]jpF*F-F_]s**Fd]lF
?Fb]lF?F[jlF[epF*F)"$@'*(F(FeqF[jlF[epF*F-Fjiu*(F(FeqF[jlFeqF*F)"$]$*,F(F-F_]lF
?Fd]lF?F[jlF-F*F)F\_o**F(F-F_]lF?F[jlF[epF*F-!%[L**F(F-F_]lF?F[jlFeqF*F)!$E&*,F
(F?F.F?F_]lF-F[jlF-F*F)F`_o*,F(F?F.F?Fd]lF?F[jlF[epF*F-!$3$*,F(F?F.F?Fd]lF?F[jl
FeqF*F)"$3$*(F(F?F.F?F[jlFHFcim**F(F?F.F?F[jlFdfmF*F-Fcfl**F(F?F.F?F[jlF)F*F)Ff
p**F(F?F_]lF-F[jlF[epF*F-"%cl**F(F?F_]lF-F[jlFeqF*F)Fjbp*,F(F?F_]lF?Fb]lF?F[jlF
eqF*F)Fahm**F(F?Fd]lFeqF[jlF-F*F)F5**F(F?Fd]lF-F[jlF[epF*F-!%b<**F(F?Fd]lF-F[jl
FeqF*F)"%j>*,F(F?Fd]lF?Fg]lF?F[jlFeqF*F)Fahm*(F(F?Fd]lF?F[jlFH!$I'**F(F?Fd]lF?F
[jlFdfmF*F-"$$R**F(F?Fd]lF?F[jlF)F*F)Fi_l**F(F?Fg]lF?F[jlFdfmF*F-F]js**F(F?Fg]l
F?F[jlF)F*F)Fdw*&F(F?F[jlFfpFbaw*(F(F?F[jlF]jpF*F-!$Y&**F.F-F_]lF?F[jlF[epF*F-!
%G9**F.F-F_]lF?F[jlFeqF*F)"%G9*,F.F?F_]lF?Fd]lF-F[jlF-F*F)F\r*,F.F?F_]lF?Fd]lF?
F[jlF[epF*F-"%RU*,F.F?F_]lF?Fd]lF?F[jlFeqF*F)!%z_*,F.F?F_]lF?Fg]lF?F[jlFeqF*F)F
ahm*(F.F?F_]lF?F[jlFHFafx**F.F?F_]lF?F[jlFdfmF*F-!%Z`**F.F?F_]lF?F[jlF)F*F)"%&Q
"**F.F?Fb]lF?F[jlFdfmF*F-Fejr**F.F?Fb]lF?F[jlF)F*F)Fabo**F_]lF-Fb]lF?F[jlFeqF*F
)Fi^l**F_]lF?Fd]lF-F[jlF[epF*F-"%39**F_]lF?Fd]lF-F[jlFeqF*F)F\al*,F_]lF?Fd]lF?F
g]lF?F[jlFeqF*F)FY*(F_]lF?Fd]lF?F[jlFHF^cq**F_]lF?Fd]lF?F[jlFdfmF*F-!%xd**F_]lF
?Fd]lF?F[jlF)F*F)!%V6**F_]lF?Fg]lF?F[jlFdfmF*F-"%];**F_]lF?Fg]lF?F[jlF)F*F)!%y5
*&F_]lF?F[jlFfp!%gv*(F_]lF?F[jlF]jpF*F-"%XU**Fd]lF-Fb]lF?F[jlFeqF*F)F][q**Fd]lF
?Fb]lF?F[jlFdfmF*F-F[as**Fd]lF?Fb]lF?F[jlF)F*F)Fa^l**Fg]lF?Fb]lF?F[jlF)F*F)F_ar
*(F(FeqF[jlF)F*F-F_jq*(F(FeqF[jlF-F*F)Fg[o**F(F-F_]lF?F[jlF)F*F-"$#****F(F-F_]l
F?F[jlF-F*F)"$+#*,F(F?F.F?Fd]lF?F[jlF)F*F-Fc_t*,F(F?F.F?Fd]lF?F[jlF-F*F)F]es*(F
(F?F.F?F[jlF]jpFgdn**F(F?F.F?F[jlF[epF*F-Ffbs**F(F?F.F?F[jlFeqF*F)Fefl**F(F?F_]
lF-F[jlF)F*F-!%!\"*,F(F?F_]lF?Fb]lF?F[jlF-F*F)Fcy**F(F?Fd]lF-F[jlF)F*F-F^aw**F(
F?Fd]lF-F[jlF-F*F)Fift*,F(F?Fd]lF?Fg]lF?F[jlF-F*F)Fcy*(F(F?Fd]lF?F[jlF]jpF[fq**
F(F?Fd]lF?F[jlF[epF*F-!$5'**F(F?Fd]lF?F[jlFeqF*F)Ffis**F(F?Fg]lF?F[jlF[epF*F-F`
]t**F(F?Fg]lF?F[jlFeqF*F)Fb]t*&F(F?F[jlFH!%W>*(F(F?F[jlFdfmF*F-"%k6**F.F-F_]lF?
F[jlF)F*F-"$7'**F.F-F_]lF?F[jlF-F*F)F_hq*,F.F?F_]lF?Fd]lF?F[jlF)F*F-Fh`x*,F.F?F
_]lF?Fd]lF?F[jlF-F*F)"%w:*,F.F?F_]lF?Fg]lF?F[jlF-F*F)Fcy*(F.F?F_]lF?F[jlF]jpF[f
q**F.F?F_]lF?F[jlF[epF*F-"%]b**F.F?F_]lF?F[jlFeqF*F)!%E6**F.F?Fb]lF?F[jlF[epF*F
-Ffcs**F.F?Fb]lF?F[jlFeqF*F)!$X$**F_]lF-Fb]lF?F[jlF-F*F)Fgeo**F_]lF?Fd]lF-F[jlF
)F*F-F_dn*,F_]lF?Fd]lF?Fg]lF?F[jlF-F*F)F^\n*(F_]lF?Fd]lF?F[jlF]jpF__q**F_]lF?Fd
]lF?F[jlF[epF*F-"%_X**F_]lF?Fd]lF?F[jlFeqF*F)F1**F_]lF?Fg]lF?F[jlF[epF*F-!$"*)*
*F_]lF?Fg]lF?F[jlFeqF*F)"$`&*&F_]lF?F[jlFH"&%e5*(F_]lF?F[jlFdfmF*F-!%!*[**Fd]lF
-Fb]lF?F[jlF-F*F)F_u**Fd]lF?Fb]lF?F[jlF[epF*F-Faes**Fd]lF?Fb]lF?F[jlFeqF*F)"$m*
**Fg]lF?Fb]lF?F[jlFeqF*F)Fgjm*(Fb]lF?F[jlFdfmF*F-F^_s*(F(FeqF[jlFeqF*F-F]^n*(F(
FeqF[jlF?F*F)FN**F(F-F_]lF?F[jlFeqF*F-!$C"**F(F-F_]lF?F[jlF?F*F)F]^n*,F(F?F.F?F
d]lF?F[jlFeqF*F-F_^n*,F(F?F.F?Fd]lF?F[jlF?F*F)Fi[n*(F(F?F.F?F[jlFdfmFcim**F(F?F
.F?F[jlF)F*F-Fhap**F(F?F.F?F[jlF-F*F)!#h**F(F?F_]lF-F[jlFeqF*F-F^hm**F(F?Fd]lF-
F[jlFeqF*F-Fdbo**F(F?Fd]lF-F[jlF?F*F)Fd`o*(F(F?Fd]lF?F[jlFdfmFjis**F(F?Fd]lF?F[
jlF)F*F-"$>%**F(F?Fd]lF?F[jlF-F*F)!$\$**F(F?Fg]lF?F[jlF)F*F-F^`t**F(F?Fg]lF?F[j
lF-F*F)FY*&F(F?F[jlF]jp"%qH*(F(F?F[jlF[epF*F-!%r8**F.F-F_]lF?F[jlFeqF*F-F_v**F.
F-F_]lF?F[jlF?F*F)Fe^l*,F.F?F_]lF?Fd]lF?F[jlFeqF*F-F`_o*,F.F?F_]lF?Fd]lF?F[jlF?
F*F)!$(>*(F.F?F_]lF?F[jlFdfmFjis**F.F?F_]lF?F[jlF)F*F-!%@K**F.F?F_]lF?F[jlF-F*F
)"$h&**F.F?Fb]lF?F[jlF)F*F-F`_r**F.F?Fb]lF?F[jlF-F*F)Fe\r**F_]lF?Fd]lF-F[jlFeqF
*F-F9*(F_]lF?Fd]lF?F[jlFdfmFb\q**F_]lF?Fd]lF?F[jlF)F*F-!%R?**F_]lF?Fd]lF?F[jlF-
F*F)!#T**F_]lF?Fg]lF?F[jlF)F*F-"$k#**F_]lF?Fg]lF?F[jlF-F*F)Fh]l*&F_]lF?F[jlF]jp
!%G)**(F_]lF?F[jlF[epF*F-"%$y$**Fd]lF?Fb]lF?F[jlF)F*F-Ffis**Fd]lF?Fb]lF?F[jlF-F
*F)Fg_q**Fg]lF?Fb]lF?F[jlF-F*F)F[bo*(Fb]lF?F[jlF[epF*F-!%o8*(F(F?F.F?F[jlF[epF]
bo**F(F?F.F?F[jlFeqF*F-Fin**F(F?F.F?F[jlF?F*F)F\bl*(F(F?Fd]lF?F[jlF[epFj[m**F(F
?Fd]lF?F[jlFeqF*F-Fc`x**F(F?Fd]lF?F[jlF?F*F)FY**F(F?Fg]lF?F[jlFeqF*F-Ffat**F(F?
Fg]lF?F[jlF?F*F)Fa\m*&F(F?F[jlFdfmFcft*(F(F?F[jlF)F*F-"$%)**(F.F?F_]lF?F[jlF[ep
Fj[m**F.F?F_]lF?F[jlFeqF*F-Faay**F.F?F_]lF?F[jlF?F*F)Fh]l**F.F?Fb]lF?F[jlFeqF*F
-Ff^n**F.F?Fb]lF?F[jlF?F*F)Fh]n*(F_]lF?Fd]lF?F[jlF[epFejp**F_]lF?Fd]lF?F[jlFeqF
*F-"$!\**F_]lF?Fg]lF?F[jlFeqF*F-F_at**F_]lF?Fg]lF?F[jlF?F*F)F[_l*&F_]lF?F[jlFdf
m"%[g*(F_]lF?F[jlF)F*F-!%#*>**Fd]lF?Fb]lF?F[jlFeqF*F-Fh]n**Fd]lF?Fb]lF?F[jlF?F*
F)Ff^n*(Fb]lF?F[jlF)F*F-"%#["*(F(F?F.F?F[jlF)Ffp**F(F?F.F?F[jlF-F*F-F@*(F(F?F.F
?F*F)Fh_l*(F(F?Fd]lF?F[jlF)Fcy**F(F?Fd]lF?F[jlF-F*F-F\_o*(F(F?Fd]lF?F*F)F^\n*&F
(F?F[jlF[ep"%e9*(F(F?F[jlFeqF*F-F^dt*(F.F?F_]lF?F[jlF)Fcy**F.F?F_]lF?F[jlF-F*F-
!$B"*(F.F?F_]lF?F*F)F[_l*(F_]lF?Fd]lF?F[jlF)Ffp**F_]lF?Fd]lF?F[jlF-F*F-Fg_t*&F_
]lF?F[jlF[ep!%wB*(F_]lF?F[jlFeqF*F-"$*p*(Fb]lF?F[jlFeqF*F-!$%o*&F(F?F[jlF)Fav*(
F(F?F[jlF-F*F-FY*&F_]lF?F[jlF)Fddt*(F_]lF?F[jlF-F*F-Fg[o*(Fb]lF?F[jlF-F*F-F^p*&
F(F?F[jlFeqFahm*(F(F?F[jlF?F*F-F^\n*&F_]lF?F[jlFeqF]bo*(F_]lF?F[jlF?F*F-F^blF?F
[jlFLF*F@,0*$F[jlFdfmF)*$F[jlF[epFa\m*$F[jlF)Fio*$F[jlFeqF[iw*$F[jlF-FdbsF[jlF=
F?F?FBF_do,$*.,j[n**F_]lF-Fd]lF?F[jlFdoF*F-Fadn**F_]lF-Fd]lF?F[jlFcsF*F)Fi^l**F
(F-F_]lF-F[jlFfpF*F)Fbcn*,F(F?F_]lF?Fd]lF-F[jlFfpF*F)FS*,F.F?F_]lF-Fd]lF?F[jlFf
pF*F)F[cn**F_]lF-Fd]lF?F[jlFgrF*F-"%!3%**F_]lF-Fd]lF?F[jlF]`nF*F)!%?J*&F_]lF-F[
jlF^blF]bl*(F_]lF-F[jlFdoF*F-F^al*(F_]lF-F[jlFcsF*F)F]bl*(Fd]lF)F[jlFfpF*F)F_bn
**F(F-F_]lF-F[jlFHF*F)Fefr*,F(F?F_]lF?Fd]lF-F[jlFHF*F)F_dn*,F(F?F_]lF?Fd]lF?F[j
lFcsF*F-F\r*,F(F?F_]lF?Fd]lF?F[jlFfpF*F)Fiq*,F.F?F_]lF-Fd]lF?F[jlFHF*F)!%+[**F.
F?F_]lF-F[jlFcsF*F-F]dl**F.F?F_]lF-F[jlFfpF*F)Fc_l**F_]lF-Fd]lF?F[jlFcsF*F-!&g`
"**F_]lF-Fd]lF?F[jlFfpF*F)"%S')**F_]lF-Fg]lF?F[jlFfpF*F)F^al*&F_]lF-F[jlFb^nFii
o*(F_]lF-F[jlFgrF*F-Fbhv*(F_]lF-F[jlF]`nF*F)!$+)*(Fd]lF)F[jlFHF*F)!%![%*(Fd]lFe
qF[jlFcsF*F-F`]l*(Fd]lFeqF[jlFfpF*F)Ffhq**F(F-F_]lF-F[jlF]jpF*F)"%"o"*,F(F?F_]l
F?Fd]lF-F[jlF]jpF*F)Fcfr*,F(F?F_]lF?Fd]lF?F[jlF]`nF*F-F[[q*,F(F?F_]lF?Fd]lF?F[j
lFHF*F)FW*(F(F?F_]lF?F[jlFdoF^al**F(F?F_]lF?F[jlFcsF*F-F]fm**F(F?F_]lF?F[jlFfpF
*F)F^al*,F.F?F_]lF-Fd]lF?F[jlF]jpF*F)"%S)***F.F?F_]lF-F[jlF]`nF*F-Figt**F.F?F_]
lF-F[jlFHF*F)F\hl**F_]lF-Fd]lF?F[jlF]`nF*F-"&+O$**F_]lF-Fd]lF?F[jlFHF*F)!&+K"**
F_]lF-Fg]lF?F[jlFHF*F)Fis*&F_]lF-F[jlFdo"%+F*(F_]lF-F[jlFcsF*F-!%!y'*(F_]lF-F[j
lFfpF*F)"%?T*(Fd]lF)F[jlF]jpF*F)"%%=**(Fd]lFeqF[jlF]`nF*F-"%oV*(Fd]lFeqF[jlFHF*
F)Fedq*&Fd]lF-F[jlFdoF_`n*(Fd]lF-F[jlFcsF*F-F_v*(Fd]lF-F[jlFfpF*F)F_`n**F(F-F_]
lF-F[jlFdfmF*F)!%/=**F(F-Fd]lF?F[jlFfpF*F-F]bl**F(F-Fd]lF?F[jlF]jpF*F)Fgeo*,F(F
?F.F?F_]lF?F[jlFfpF*F-F\dq*,F(F?F.F?F_]lF?F[jlF]jpF*F)F\ao*,F(F?F_]lF?Fd]lF-F[j
lFdfmF*F)!$/(*,F(F?F_]lF?Fd]lF?F[jlFfpF*F-F]]q*,F(F?F_]lF?Fd]lF?F[jlF]jpF*F)!%3
9*,F(F?F_]lF?Fg]lF?F[jlF]jpF*F)Fin*(F(F?F_]lF?F[jlFgrF[cn**F(F?F_]lF?F[jlF]`nF*
F-!%!)>**F(F?F_]lF?F[jlFHF*F)F\dt*,F.F?F_]lF-Fd]lF?F[jlFdfmF*F)Fj]s**F.F?F_]lF-
F[jlFfpF*F-Fb[q**F.F?F_]lF-F[jlF]jpF*F)"%?B**F.F?Fd]lF-F[jlFfpF*F-Ffhq**F.F?Fd]
lF-F[jlF]jpF*F)F`]l**F_]lF-Fd]lF?F[jlFfpF*F-!&Sq%**F_]lF-Fd]lF?F[jlF]jpF*F)"&+?
"**F_]lF-Fg]lF?F[jlF]jpF*F)!%I7*&F_]lF-F[jlFgr!%+s*(F_]lF-F[jlF]`nF*F-"&g&=*(F_
]lF-F[jlFHF*F)!&?4"*,F_]lF?Fd]lF?Fb]lF?F[jlF]jpF*F)F_dn*(Fd]lF)F[jlFdfmF*F)!%c)
**(Fd]lFeqF[jlFfpF*F-!&'47*(Fd]lFeqF[jlF]jpF*F)"&'47**Fd]lF-Fg]lF?F[jlF]jpF*F)F
/*&Fd]lF-F[jlFgrFcjv*(Fd]lF-F[jlF]`nF*F-"$w**(Fd]lF-F[jlFHF*F)!$o&**F(F-F_]lF-F
[jlF[epF*F)"%m5**F(F-Fd]lF?F[jlFHF*F-Fh_r**F(F-Fd]lF?F[jlFdfmF*F)Ffjn*&F(F-F[jl
FcsF]bl*(F(F-F[jlFfpF*F-F^al*(F(F-F[jlF]jpF*F)F]bl*,F(F?F.F?F_]lF?F[jlFHF*F-F\^
x*,F(F?F.F?F_]lF?F[jlFdfmF*F)F^^x*,F(F?F_]lF?Fd]lF-F[jlF[epF*F)Fgiu*,F(F?F_]lF?
Fd]lF?F[jlFHF*F-F``q*,F(F?F_]lF?Fd]lF?F[jlFdfmF*F)Fi^l*,F(F?F_]lF?Fg]lF?F[jlFdf
mF*F)Fb^m*(F(F?F_]lF?F[jlFcs!%gL**F(F?F_]lF?F[jlFfpF*F-"%Ur**F(F?F_]lF?F[jlF]jp
F*F)!%5J*,F.F?F_]lF-Fd]lF?F[jlF[epF*F)"%Si**F.F?F_]lF-F[jlFHF*F-"%+6**F.F?F_]lF
-F[jlFdfmF*F)!%!Q%**F.F?Fd]lF-F[jlFHF*F-Fi\v**F.F?Fd]lF-F[jlFdfmF*F)"%CI*(F.F?F
d]lF?F[jlFcsF_v**F.F?Fd]lF?F[jlFfpF*F-F\dq**F.F?Fd]lF?F[jlF]jpF*F)F_v**F_]lF-Fd
]lF?F[jlFHF*F-"&!oV**F_]lF-Fd]lF?F[jlFdfmF*F)!%!['**F_]lF-Fg]lF?F[jlFdfmF*F)"%?
8*&F_]lF-F[jlFcs"&+E"*(F_]lF-F[jlFfpF*F-!&+C$*(F_]lF-F[jlF]jpF*F)"&!p;*,F_]lF?F
d]lF?Fb]lF?F[jlFdfmF*F)F[cn**F_]lF?Fb]lF?F[jlFfpF*F-F[_l**F_]lF?Fb]lF?F[jlF]jpF
*F)Fa\m*(Fd]lF)F[jlF[epF*F)F]_x*(Fd]lFeqF[jlFHF*F-"&![=*(Fd]lFeqF[jlFdfmF*F)!&!
[=**Fd]lF-Fg]lF?F[jlFdfmF*F)!%O:*&Fd]lF-F[jlFcsF]gx*(Fd]lF-F[jlFfpF*F-!%?\*(Fd]
lF-F[jlF]jpF*F)"%oC**Fd]lF?Fg]lF?F[jlFfpF*F-Fg^l**Fd]lF?Fg]lF?F[jlF]jpF*F)Fbal*
*F(F-F_]lF-F[jlF)F*F)Ff_r**F(F-Fd]lF?F[jlF]jpF*F-Fi^l**F(F-Fd]lF?F[jlF[epF*F)Fa
dn*&F(F-F[jlF]`nF]ar*(F(F-F[jlFHF*F-"$!e*(F(F-F[jlFdfmF*F)Fg\m*,F(F?F.F?F_]lF?F
[jlF]jpF*F-Fbbx*,F(F?F.F?F_]lF?F[jlF[epF*F)Fdbx*,F(F?F_]lF?Fd]lF-F[jlF)F*F)Fdp*
,F(F?F_]lF?Fd]lF?F[jlF]jpF*F-Fbdq*,F(F?F_]lF?Fd]lF?F[jlF[epF*F)F][m*,F(F?F_]lF?
Fg]lF?F[jlF[epF*F)F\bv*(F(F?F_]lF?F[jlF]`n"%?n**F(F?F_]lF?F[jlFHF*F-!&!o9**F(F?
F_]lF?F[jlFdfmF*F)"%+Y*,F.F?F_]lF-Fd]lF?F[jlF)F*F)!%?>**F.F?F_]lF-F[jlF]jpF*F-!
%+5**F.F?F_]lF-F[jlF[epF*F)"%?X**F.F?Fd]lF-F[jlF]jpF*F-"%w`**F.F?Fd]lF-F[jlF[ep
F*F)!%w`*(F.F?Fd]lF?F[jlF]`nF][y**F.F?Fd]lF?F[jlFHF*F-F_ev**F.F?Fd]lF?F[jlFdfmF
*F)"$s(**F_]lF-Fd]lF?F[jlF]jpF*F-!&!)o#**F_]lF-Fd]lF?F[jlF[epF*F)Fg[m**F_]lF-Fg
]lF?F[jlF[epF*F)F^dr*&F_]lF-F[jlF]`n!&?^"*(F_]lF-F[jlFHF*F-"&g"Q*(F_]lF-F[jlFdf
mF*F)!&?`"*,F_]lF?Fd]lF?Fb]lF?F[jlF[epF*F)Fd[q**F_]lF?Fb]lF?F[jlFHF*F-Fejp**F_]
lF?Fb]lF?F[jlFdfmF*F)Fd`n*(Fd]lF)F[jlF)F*F)Fd\v*(Fd]lFeqF[jlF]jpF*F-!&+o"*(Fd]l
FeqF[jlF[epF*F)"&+o"**Fd]lF-Fg]lF?F[jlF[epF*F)"%k;*&Fd]lF-F[jlF]`n!%cG*(Fd]lF-F
[jlFHF*F-"&7P"*(Fd]lF-F[jlFdfmF*F)!%Od**Fd]lF?Fg]lF?F[jlFHF*F-Ffis**Fd]lF?Fg]lF
?F[jlFdfmF*F)Fg_q*&Fd]lF?F[jlFcsFadl*(Fd]lF?F[jlFfpF*F-F\ao*(Fd]lF?F[jlF]jpF*F)
F[_l**F(F-F_]lF-F[jlFeqF*F)Fio**F(F-Fd]lF?F[jlFdfmF*F-Fcz**F(F-Fd]lF?F[jlF)F*F)
"$?%*&F(F-F[jlFfpF_ds*(F(F-F[jlF]jpF*F-!%q6*(F(F-F[jlF[epF*F)Ffjn*,F(F?F.F?F_]l
F?F[jlFdfmF*F-F[gx*,F(F?F.F?F_]lF?F[jlF)F*F)F]gx*,F(F?F_]lF?Fd]lF-F[jlFeqF*F)Fb
p*,F(F?F_]lF?Fd]lF?F[jlFdfmF*F-Fihq*,F(F?F_]lF?Fd]lF?F[jlF)F*F)Fciy*,F(F?F_]lF?
Fg]lF?F[jlF)F*F)Ffal*(F(F?F_]lF?F[jlFfp!%+%)**F(F?F_]lF?F[jlF]jpF*F-"&y(=**F(F?
F_]lF?F[jlF[epF*F)!%!\$**F(F?Fb]lF?F[jlF]jpF*F-Fa\m**F(F?Fb]lF?F[jlF[epF*F)F[_l
*&F.F-F[jlFfpF_`n*(F.F-F[jlF]jpF*F-F_v*(F.F-F[jlF[epF*F)F_`n*,F.F?F_]lF-Fd]lF?F
[jlFeqF*F)F]fm**F.F?F_]lF-F[jlFdfmF*F-Fddt**F.F?F_]lF-F[jlF)F*F)!%?E**F.F?Fd]lF
-F[jlFdfmF*F-!%/Z**F.F?Fd]lF-F[jlF)F*F)"%/Z*(F.F?Fd]lF?F[jlFfp!%I:**F.F?Fd]lF?F
[jlF]jpF*F-"%!y$**F.F?Fd]lF?F[jlF[epF*F)!%]A**F.F?Fg]lF?F[jlF]jpF*F-Fbal**F.F?F
g]lF?F[jlF[epF*F)Fg^l**F_]lF-Fd]lF?F[jlFdfmF*F-"&g0"**F_]lF-Fd]lF?F[jlF)F*F)Fj]
m**F_]lF-Fg]lF?F[jlF)F*F)F]fm*&F_]lF-F[jlFfpFa^z*(F_]lF-F[jlF]jpF*F-!&+5$*(F_]l
F-F[jlF[epF*F)"%S$)*,F_]lF?Fd]lF?Fb]lF?F[jlF)F*F)Fi^l**F_]lF?Fb]lF?F[jlF]jpF*F-
Fail**F_]lF?Fb]lF?F[jlF[epF*F)Fh]l*(Fd]lF)F[jlFeqF*F)Fcq*(Fd]lFeqF[jlFdfmF*F-"%
s!**(Fd]lFeqF[jlF)F*F)!%s!***Fd]lF-Fg]lF?F[jlF)F*F)Fhjl*&Fd]lF-F[jlFfp"%qN*(Fd]
lF-F[jlF]jpF*F-!&O?#*(Fd]lF-F[jlF[epF*F)"%qz**Fd]lF?Fg]lF?F[jlF]jpF*F-Fg_v**Fd]
lF?Fg]lF?F[jlF[epF*F)Ffcq*&Fd]lF?F[jlF]`n!%'>"*(Fd]lF?F[jlFHF*F-Fbds*(Fd]lF?F[j
lFdfmF*F)Ffbo*(Fg]lF-F[jlF[epF*F)F]\q**F(F-Fd]lF?F[jlF[epF*F-Fjiq**F(F-Fd]lF?F[
jlFeqF*F)Fgdn*&F(F-F[jlFH!%+7*(F(F-F[jlFdfmF*F-Fh]q*(F(F-F[jlF)F*F)Fcil*,F(F?F.
F?F_]lF?F[jlF[epF*F-F][y*,F(F?F.F?F_]lF?F[jlFeqF*F)F_hq*,F(F?F_]lF?Fd]lF?F[jlF[
epF*F-FW*,F(F?F_]lF?Fd]lF?F[jlFeqF*F)F\r*,F(F?F_]lF?Fg]lF?F[jlFeqF*F)Fdfm*(F(F?
F_]lF?F[jlFHFe`z**F(F?F_]lF?F[jlFdfmF*F-!&#H:**F(F?F_]lF?F[jlF)F*F)"%!="**F(F?F
b]lF?F[jlFdfmF*F-Feho**F(F?Fb]lF?F[jlF)F*F)Fi_l*&F.F-F[jlFHF\ao*(F.F-F[jlFdfmF*
F-Fd[m*(F.F-F[jlF)F*F)F\ao**F.F?F_]lF-F[jlF[epF*F-Fh]l**F.F?F_]lF-F[jlFeqF*F)F
\au**F.F?Fd]lF-F[jlF[epF*F-F\iq**F.F?Fd]lF-F[jlFeqF*F)Fdat*(F.F?Fd]lF?F[jlFH"%S
?**F.F?Fd]lF?F[jlFdfmF*F-!%g`**F.F?Fd]lF?F[jlF)F*F)"%?L**F.F?Fg]lF?F[jlFdfmF*F-
!$I#**F.F?Fg]lF?F[jlF)F*F)F\gq*&F.F?F[jlFfpFfdl*(F.F?F[jlF]jpF*F-F\dq*(F.F?F[jl
F[epF*F)Fa\m**F_]lF-Fd]lF?F[jlF[epF*F-!%+C**F_]lF-Fg]lF?F[jlFeqF*F)Fbfm*&F_]lF-
F[jlFHFijy*(F_]lF-F[jlFdfmF*F-"&!G<*(F_]lF-F[jlF)F*F)!%![#*,F_]lF?Fd]lF?Fb]lF?F
[jlFeqF*F)Fcil**F_]lF?Fb]lF?F[jlFdfmF*F-Fgfv**F_]lF?Fb]lF?F[jlF)F*F)Fgz*(Fd]lFe
qF[jlF[epF*F-F_hl*(Fd]lFeqF[jlFeqF*F)Fjjl**Fd]lF-Fg]lF?F[jlFeqF*F)Fbo*&Fd]lF-F[
jlFHF]cz*(Fd]lF-F[jlFdfmF*F-"&w4#*(Fd]lF-F[jlF)F*F)!%co**Fd]lF?Fg]lF?F[jlFdfmF*
F-Fbev**Fd]lF?Fg]lF?F[jlF)F*F)Fjgq*&Fd]lF?F[jlFfp"%7L*(Fd]lF?F[jlF]jpF*F-!%sO*(
Fd]lF?F[jlF[epF*F)Fbaq*(Fg]lF-F[jlF)F*F)Ffal*(Fg]lF?F[jlF]jpF*F-Fift**F(F-Fd]lF
?F[jlF)F*F-Fbfm**F(F-Fd]lF?F[jlF-F*F)F\bl*&F(F-F[jlF]jpF_ds*(F(F-F[jlF[epF*F-Fe
fr*(F(F-F[jlFeqF*F)Fcil*,F(F?F.F?F_]lF?F[jlF)F*F-F_v*,F(F?F.F?F_]lF?F[jlF-F*F)F
e^l*,F(F?F_]lF?Fd]lF?F[jlF)F*F-Fdp*,F(F?F_]lF?Fd]lF?F[jlF-F*F)F\al*(F(F?F_]lF?F
[jlF]jpFi\z**F(F?F_]lF?F[jlF[epF*F-"%Qx**F(F?F_]lF?F[jlFeqF*F)F[an**F(F?Fb]lF?F
[jlF[epF*F-F]dl**F(F?Fb]lF?F[jlFeqF*F)Fc_l*&F.F-F[jlF]jpF]as*(F.F-F[jlF[epF*F-F
_hq*(F.F-F[jlFeqF*F)F]as**F.F?F_]lF-F[jlF)F*F-F[_l**F.F?F_]lF-F[jlF-F*F)Fjeo**F
.F?Fd]lF-F[jlF)F*F-Ff_n**F.F?Fd]lF-F[jlF-F*F)Fi`n*(F.F?Fd]lF?F[jlF]jpFiez**F.F?
Fd]lF?F[jlF[epF*F-"%!=%**F.F?Fd]lF?F[jlFeqF*F)!%]E**F.F?Fg]lF?F[jlF[epF*F-Fadl*
*F.F?Fg]lF?F[jlFeqF*F)Ffdl*&F.F?F[jlFH"$G)*(F.F?F[jlFdfmF*F-F\^x*(F.F?F[jlF)F*F
)Fd`n**F_]lF-Fd]lF?F[jlF)F*F-F]fm*&F_]lF-F[jlF]jpF_hy*(F_]lF-F[jlF[epF*F-!%gj*(
F_]lF-F[jlFeqF*F)"$5$**F_]lF?Fb]lF?F[jlF[epF*F-F]bl**F_]lF?Fb]lF?F[jlFeqF*F)Fge
o*(Fd]lFeqF[jlF)F*F-Fi`n*(Fd]lFeqF[jlF-F*F)Ff_n*&Fd]lF-F[jlF]jpF]gx*(Fd]lF-F[jl
F[epF*F-!&s;"*(Fd]lF-F[jlFeqF*F)"%)e$**Fd]lF?Fg]lF?F[jlF[epF*F-F`_r**Fd]lF?Fg]l
F?F[jlFeqF*F)Fe\r*&Fd]lF?F[jlFH!%g]*(Fd]lF?F[jlFdfmF*F-"%5c*(Fd]lF?F[jlF)F*F)F`
gq*(Fg]lF-F[jlFeqF*F)Ffp*(Fg]lF?F[jlFdfmF*F-"%_<*$F[jlFfpFbcn*&F(F-F[jlFdfmF]ar
*(F(F-F[jlF)F*F-FC*(F(F-F[jlF-F*F)F]bl*(F(F?F_]lF?F[jlFdfmF[cn**F(F?F_]lF?F[jlF
)F*F-!%CA**F(F?F_]lF?F[jlF-F*F)Fcil**F(F?Fb]lF?F[jlF)F*F-F]`n**F(F?Fb]lF?F[jlF-
F*F)F[an*&F.F-F[jlFdfmF\ao*(F.F-F[jlF)F*F-Fd[m*(F.F-F[jlF-F*F)F\ao*(F.F?Fd]lF?F
[jlFdfmF][y**F.F?Fd]lF?F[jlF)F*F-!%/<**F.F?Fd]lF?F[jlF-F*F)"%#4"**F.F?Fg]lF?F[j
lF)F*F-Fb`n**F.F?Fg]lF?F[jlF-F*F)Fcan*&F.F?F[jlF]jp!%s9*(F.F?F[jlF[epF*F-Fbbx*(
F.F?F[jlFeqF*F)Fh]l*&F_]lF-F[jlFdfmFiio*(F_]lF-F[jlF)F*F-Fbhv**F_]lF?Fb]lF?F[jl
F)F*F-F[an**F_]lF?Fb]lF?F[jlF-F*F)F]`n*&Fd]lF-F[jlFdfmFcjv*(Fd]lF-F[jlF)F*F-"%/
N*(Fd]lF-F[jlF-F*F)!%[5**Fd]lF?Fg]lF?F[jlF)F*F-Fcan**Fd]lF?Fg]lF?F[jlF-F*F)Fb`n
*&Fd]lF?F[jlF]jpFi`z*(Fd]lF?F[jlF[epF*F-!%+^*(Fd]lF?F[jlFeqF*F)F[el*(Fg]lF?F[jl
F[epF*F-!%)*=*$F[jlFHFefr*&F(F-F[jlF[epF]bl*(F(F-F[jlFeqF*F-Fi_l*(F(F-F[jlF?F*F
)F[an*(F(F?F_]lF?F[jlF[epF^al**F(F?F_]lF?F[jlFeqF*F-"$y#**F(F?F_]lF?F[jlF?F*F)F
]`n*&F.F-F[jlF[epF_`n*(F.F-F[jlFeqF*F-F_v*(F.F-F[jlF?F*F)F_`n*(F.F?Fd]lF?F[jlF[
epF_v**F.F?Fd]lF?F[jlFeqF*F-"$%G**F.F?Fd]lF?F[jlF?F*F)!$#=*&F.F?F[jlFdfm"%)G"*(
F.F?F[jlF)F*F-F[gx*(F.F?F[jlF-F*F)Fgz*&F_]lF-F[jlF[epF]bl*(F_]lF-F[jlFeqF*F-Fgf
v*&Fd]lF-F[jlF[epF_`n*(Fd]lF-F[jlFeqF*F-!$Q%*(Fd]lF-F[jlF?F*F)"$J"*&Fd]lF?F[jlF
dfmFi`s*(Fd]lF?F[jlF)F*F-"%aF*(Fd]lF?F[jlF-F*F)Fh_r*(Fg]lF?F[jlF)F*F-Fj^s*$F[jl
F]jpF^gy*&F.F?F[jlF[epFi_t*(F.F?F[jlFeqF*F-F][y*(F.F?F[jlF?F*F)Fgeo*&Fd]lF?F[jl
F[epFfcq*(Fd]lF?F[jlFeqF*F-!$;)*(Fd]lF?F[jlF?F*F)F_^l*(Fg]lF?F[jlFeqF*F-F_jm*$F
[jlFdfmF]iy*&F.F?F[jlF)Fbal*(F.F?F[jlF-F*F-F_v*&F.F?F*F)F]`n*&Fd]lF?F[jlF)Fg^l*
(Fd]lF?F[jlF-F*F-Fe^l*&Fd]lF?F*F)F[an*$F[jlF[epF\\z*$F[jlF)Ff_r*$F[jlFeqFioF?Fb
grFBF*F@F[jlF>FcgrFBF\ctFBFhsF[q,
I%biq87',$*,,b]n**F(F?F_]lF?FbqFgrF[jlF)F_^l*,F(F?F_]lF?FbqFgrF[jlF-F*F-Fh]l**F
(F?F_]lF?FbqFgrF*F)F_^l*(Fd]lF-FbqFgrF[jlF)F]`n**Fd]lF-FbqFgrF[jlF-F*F-Fa\m*(Fd
]lF-FbqFgrF*F)F]`n**F(F)FbqF]jpF[jlF)F*F-Fi\l**F(F)FbqF]jpF[jlF-F*F)Ffq*.F(F-F.
F?Fd]lF?FbqF]jpF[jlF)F*F-F9*.F(F-F.F?Fd]lF?FbqF]jpF[jlF-F*F)F\al*.F(F?F.F-F_]lF
?FbqF]jpF[jlF)F*F-Fi^l*.F(F?F.F-F_]lF?FbqF]jpF[jlF-F*F)Fadn**F(F?F_]lF?FbqFcsF[
jlF)Fjgl*,F(F?F_]lF?FbqFcsF[jlF-F*F-F[cn**F(F?F_]lF?FbqFcsF*F)F_dn*,F.F-Fd]lF-F
bqF]jpF[jlF)F*F-Fcgl*,F.F-Fd]lF-FbqF]jpF[jlF-F*F)Fjy*(Fd]lF-FbqFcsF[jlF)Fcil**F
d]lF-FbqFcsF[jlF-F*F-FY*(Fd]lF-FbqFcsF*F)F]dl**F(F)FbqFdfmF[jlF)F*F-Fdat**F(F)F
bqFdfmF[jlF-F*F)F`aq*.F(F-F.F?Fd]lF?FbqFdfmF[jlF)F*F-Fcfl*.F(F-F.F?Fd]lF?FbqFdf
mF[jlF-F*F)F_^l*,F(F-Fg]lF?FbqF]jpF[jlF)F*F-F`]l*,F(F-Fg]lF?FbqF]jpF[jlF-F*F)Ff
hq*,F(F-Fa[mF?FbqF]jpF[jlF)F*F-F\r*,F(F-Fa[mF?FbqF]jpF[jlF-F*F)Fiq*(F(F-FbqF]`n
F[jlF)Fcil**F(F-FbqF]`nF[jlF-F*F-Fail*(F(F-FbqF]`nF*F)Fcil*.F(F?F.F-F_]lF?FbqFd
fmF[jlF)F*F-Fgiq*.F(F?F.F-F_]lF?FbqFdfmF[jlF-F*F)F[`l*.F(F?F.F?F\[mF?FbqF]jpF[j
lF)F*F-Fh]l*.F(F?F.F?F\[mF?FbqF]jpF[jlF-F*F)Fail**F(F?F_]lF?FbqF]`nF[jlF)F[\u*,
F(F?F_]lF?FbqF]`nF[jlF-F*F-Fejz**F(F?F_]lF?FbqF]`nF*F)Fi^l*.F(F?Fd]lF?Fb]lF?Fbq
F]jpF[jlF)F*F-Fgeo*.F(F?Fd]lF?Fb]lF?FbqF]jpF[jlF-F*F)F]bl*,F.F-Fd]lF-FbqFdfmF[j
lF)F*F-!$p$*,F.F-Fd]lF-FbqFdfmF[jlF-F*F)"$0#*.F.F?F_]lF?Fb]lF?FbqF]jpF[jlF)F*F-
Fd\m*.F.F?F_]lF?Fb]lF?FbqF]jpF[jlF-F*F)Ffix*.F.F?Fd]lF?Fg]lF?FbqF]jpF[jlF)F*F-F
@*.F.F?Fd]lF?Fg]lF?FbqF]jpF[jlF-F*F)F)*.F.F?Fd]lF?Fa[mF?FbqF]jpF[jlF)F*F-Fgr*.F
.F?Fd]lF?Fa[mF?FbqF]jpF[jlF-F*F)F^s**F.F?Fd]lF?FbqF]`nF[jlF)F_jq*,F.F?Fd]lF?Fbq
F]`nF[jlF-F*F-Fjaq**F.F?Fd]lF?FbqF]`nF*F)F_jq*(Fd]lF-FbqF]`nF[jlF)F^z**Fd]lF-Fb
qF]`nF[jlF-F*F-Fjaq*(Fd]lF-FbqF]`nF*F)F]bl**F(F)FbqF[epF[jlF)F*F-F\p**F(F)FbqF[
epF[jlF-F*F)!$'*)*.F(F-F.F?Fd]lF?FbqF[epF[jlF)F*F-F\r*.F(F-F.F?Fd]lF?FbqF[epF[j
lF-F*F)F5*,F(F-Fg]lF?FbqFdfmF[jlF)F*F-Ff]z*,F(F-Fg]lF?FbqFdfmF[jlF-F*F)F\av*,F(
F-Fa[mF?FbqFdfmF[jlF)F*F-Fjas*,F(F-Fa[mF?FbqFdfmF[jlF-F*F)F][m*(F(F-FbqFfpF[jlF
)F][m**F(F-FbqFfpF[jlF-F*F-Fhfy*(F(F-FbqFfpF*F)Fail**F(F-FbqF]jpF[jlF)F*F-F]^l*
*F(F-FbqF]jpF[jlF-F*F)F[ax*.F(F?F.F-F_]lF?FbqF[epF[jlF)F*F-"%SQ*.F(F?F.F-F_]lF?
FbqF[epF[jlF-F*F)Fjcn*.F(F?F.F?F\[mF?FbqFdfmF[jlF)F*F-Ff[q*.F(F?F.F?F\[mF?FbqFd
fmF[jlF-F*F)Fgio**F(F?F_]lF?FbqFfpF[jlF)Fjfy*,F(F?F_]lF?FbqFfpF[jlF-F*F-"%+K**F
(F?F_]lF?FbqFfpF*F)F_dn*.F(F?Fd]lF?Fb]lF?FbqFdfmF[jlF)F*F-Ffjn*.F(F?Fd]lF?Fb]lF
?FbqFdfmF[jlF-F*F)Fg[o*,F.F-Fd]lF-FbqF[epF[jlF)F*F-Fcfr*,F.F-Fd]lF-FbqF[epF[jlF
-F*F)F`_l*.F.F?F_]lF?Fb]lF?FbqFdfmF[jlF)F*F-F_ds*.F.F?F_]lF?Fb]lF?FbqFdfmF[jlF-
F*F)F]hu*.F.F?Fd]lF?Fg]lF?FbqFdfmF[jlF)F*F-F]_l*.F.F?Fd]lF?Fg]lF?FbqFdfmF[jlF-F
*F)F[an*.F.F?Fd]lF?Fa[mF?FbqFdfmF[jlF)F*F-F]bo*.F.F?Fd]lF?Fa[mF?FbqFdfmF[jlF-F*
F)F\bl**F.F?Fd]lF?FbqFfpF[jlF)F]\u*,F.F?Fd]lF?FbqFfpF[jlF-F*F-Fg[u**F.F?Fd]lF?F
bqFfpF*F)!$?'*,F.F?Fd]lF?FbqF]jpF[jlF)F*F-Fc^r*,F.F?Fd]lF?FbqF]jpF[jlF-F*F)F[v*
(Fd]lF-FbqFfpF[jlF)!$g&**Fd]lF-FbqFfpF[jlF-F*F-F^gl*(Fd]lF-FbqFfpF*F)F]dl**Fg]l
F-FbqF]jpF[jlF)F*F-Fe^l**Fg]lF-FbqF]jpF[jlF-F*F)F_v*,Fg]lF?Fa[mF?FbqF]jpF[jlF)F
*F-Fg^l*,Fg]lF?Fa[mF?FbqF]jpF[jlF-F*F)Fbal*,Fb]lF?F\[mF?FbqF]jpF[jlF)F*F-F[_l*,
Fb]lF?F\[mF?FbqF]jpF[jlF-F*F)Fa\m**Fa[mF-FbqF]jpF[jlF)F*F-F]_l**Fa[mF-FbqF]jpF[
jlF-F*F)Fihm**F(F)FbqF)F[jlF)F*F-Fj`u**F(F)FbqF)F[jlF-F*F)Fcq*.F(F-F.F?Fd]lF?Fb
qF)F[jlF)F*F-Fahq*.F(F-F.F?Fd]lF?FbqF)F[jlF-F*F)Fbp*,F(F-Fg]lF?FbqF[epF[jlF)F*F
-Fcaz*,F(F-Fg]lF?FbqF[epF[jlF-F*F)Fabn*,F(F-Fa[mF?FbqF[epF[jlF)F*F-F[]l*,F(F-Fa
[mF?FbqF[epF[jlF-F*F)F`p*(F(F-FbqFHF[jlF)!%SA**F(F-FbqFHF[jlF-F*F-F\iu*(F(F-Fbq
FHF*F)Fcil**F(F-FbqFdfmF[jlF)F*F-!%%e"**F(F-FbqFdfmF[jlF-F*F)"$!))*.F(F?F.F-F_]
lF?FbqF)F[jlF)F*F-Fi\z*.F(F?F.F-F_]lF?FbqF)F[jlF-F*F)F]fm*.F(F?F.F?Fb]lF?FbqF[e
pF[jlF)F*F-F_dn*.F(F?F.F?Fb]lF?FbqF[epF[jlF-F*F)Fehl*.F(F?F.F?F\[mF?FbqF[epF[jl
F)F*F-F\^q*.F(F?F.F?F\[mF?FbqF[epF[jlF-F*F)Fehl**F(F?F_]lF?FbqFHF[jlF)"%+c*,F(F
?F_]lF?FbqFHF[jlF-F*F-Fejz**F(F?F_]lF?FbqFHF*F)F_^l*.F(F?Fd]lF?Fb]lF?FbqF[epF[j
lF)F*F-Fadn*.F(F?Fd]lF?Fb]lF?FbqF[epF[jlF-F*F)FY*,F.F-Fd]lF-FbqF)F[jlF)F*F-!$u&
*,F.F-Fd]lF-FbqF)F[jlF-F*F)Fio*,F.F-Fg]lF?FbqF[epF[jlF)F*F-Fh]l*,F.F-Fg]lF?FbqF
[epF[jlF-F*F)Fail*,F.F-Fa[mF?FbqF[epF[jlF)F*F-Fgeo*,F.F-Fa[mF?FbqF[epF[jlF-F*F)
F]bl*(F.F-FbqFHF[jlF)Fh]l**F.F-FbqFHF[jlF-F*F-Fehl*(F.F-FbqFHF*F)Fh]l*.F.F?F_]l
F?Fb]lF?FbqF[epF[jlF)F*F-!%+;*.F.F?F_]lF?Fb]lF?FbqF[epF[jlF-F*F)F^gl*.F.F?Fd]lF
?Fg]lF?FbqF[epF[jlF)F*F-F\al*.F.F?Fd]lF?Fg]lF?FbqF[epF[jlF-F*F)FH*.F.F?Fd]lF?Fa
[mF?FbqF[epF[jlF)F*F-F^t*.F.F?Fd]lF?Fa[mF?FbqF[epF[jlF-F*F)Faim**F.F?Fd]lF?FbqF
HF[jlF)"%?@*,F.F?Fd]lF?FbqFHF[jlF-F*F-!%]J**F.F?Fd]lF?FbqFHF*F)"$]**,F.F?Fd]lF?
FbqFdfmF[jlF)F*F-"$s**,F.F?Fd]lF?FbqFdfmF[jlF-F*F)Fijs*(Fd]lF-FbqFHF[jlF)"$+(**
Fd]lF-FbqFHF[jlF-F*F-Fjaq*(Fd]lF-FbqFHF*F)F]`n**Fg]lF-FbqFdfmF[jlF)F*F-Fe_s**Fg
]lF-FbqFdfmF[jlF-F*F)Fh]x*,Fg]lF?Fa[mF?FbqFdfmF[jlF)F*F-Ffis*,Fg]lF?Fa[mF?FbqFd
fmF[jlF-F*F)F_jz*(Fg]lF?FbqFfpF[jlF)Fa\m*(Fg]lF?FbqFfpF*F)F[_l**Fg]lF?FbqF]jpF[
jlF)F*F-Fcfl**Fg]lF?FbqF]jpF[jlF-F*F)Fg^q*,Fb]lF?F\[mF?FbqFdfmF[jlF)F*F-Fejp*,F
b]lF?F\[mF?FbqFdfmF[jlF-F*F)Feho**Fa[mF-FbqFdfmF[jlF)F*F-!#")**Fa[mF-FbqFdfmF[j
lF-F*F)Fico*(Fa[mF?FbqFfpF[jlF)Fd\m*(Fa[mF?FbqFfpF*F)Ffix**Fa[mF?FbqF]jpF[jlF)F
*F-Fj[m**Fa[mF?FbqF]jpF[jlF-F*F)Fb^m**F(F)FbqFeqF[jlF)F*F-Fabn*.F(F-F.F?Fd]lF?F
bqFeqF[jlF)F*F-F^t*,F(F-Fg]lF?FbqF)F[jlF)F*F-Fgez*,F(F-Fg]lF?FbqF)F[jlF-F*F)Ff_
n*,F(F-Fa[mF?FbqF)F[jlF)F*F-Fd\v*,F(F-Fa[mF?FbqF)F[jlF-F*F)Fbo*(F(F-FbqF]jpF[jl
F)Fegw**F(F-FbqF]jpF[jlF-F*F-F[az**F(F-FbqF[epF[jlF)F*F-Fbiw**F(F-FbqF[epF[jlF-
F*F)Fciy*.F(F?F.F-F_]lF?FbqFeqF[jlF)F*F-F]cn*.F(F?F.F?Fb]lF?FbqF)F[jlF)F*F-F\au
*.F(F?F.F?Fb]lF?FbqF)F[jlF-F*F)Fhfy*.F(F?F.F?Fb]lF?FbqF-F[jlF)F*F)F][m*.F(F?F.F
?F\[mF?FbqF)F[jlF)F*F-F`aq*.F(F?F.F?F\[mF?FbqF)F[jlF-F*F)Fcil**F(F?F_]lF?FbqF]j
pF[jlF)Fjfy*,F(F?F_]lF?FbqF]jpF[jlF-F*F-F[cn*.F(F?Fd]lF?Fb]lF?FbqF)F[jlF)F*F-Fj
cz*.F(F?Fd]lF?Fb]lF?FbqF)F[jlF-F*F)Fbfm*,F.F-Fd]lF-FbqFeqF[jlF)F*F-Fdcn*,F.F-Fg
]lF?FbqF)F[jlF)F*F-F^gl*,F.F-Fg]lF?FbqF)F[jlF-F*F)Fgio*,F.F-Fg]lF?FbqF-F[jlF)F*
F)Fehl*,F.F-Fa[mF?FbqF)F[jlF)F*F-F_jq*,F.F-Fa[mF?FbqF)F[jlF-F*F)Fg[o*(F.F-FbqF]
jpF[jlF)F[cn**F.F-FbqF]jpF[jlF-F*F-F\^q*(F.F-FbqF]jpF*F)Fehl**F.F-FbqF[epF[jlF)
F*F-Fgeo**F.F-FbqF[epF[jlF-F*F)F]bl*.F.F?F_]lF?Fb]lF?FbqF)F[jlF)F*F-Fbhv*.F.F?F
_]lF?Fb]lF?FbqF)F[jlF-F*F)Fjeo*.F.F?Fd]lF?Fg]lF?FbqF)F[jlF)F*F-Fd`w*.F.F?Fd]lF?
Fg]lF?FbqF)F[jlF-F*F)FL*.F.F?Fd]lF?Fa[mF?FbqF)F[jlF)F*F-!#%)*.F.F?Fd]lF?Fa[mF?F
bqF)F[jlF-F*F)Fdfm**F.F?Fd]lF?FbqF]jpF[jlF)!%SE*,F.F?Fd]lF?FbqF]jpF[jlF-F*F-Fca
m**F.F?Fd]lF?FbqF]jpF*F)Fjgl*,F.F?Fd]lF?FbqF[epF[jlF)F*F-!%G<*,F.F?Fd]lF?FbqF[e
pF[jlF-F*F)Fjdm*(Fd]lF-FbqF]jpF[jlF)F[\\l**Fd]lF-FbqF]jpF[jlF-F*F-FY**Fg]lF-Fbq
F[epF[jlF)F*F-F\em**Fg]lF-FbqF[epF[jlF-F*F)F\ao*,Fg]lF?Fa[mF?FbqF[epF[jlF)F*F-F
g_v*,Fg]lF?Fa[mF?FbqF[epF[jlF-F*F)Fadl*(Fg]lF?FbqFHF[jlF)Fder*(Fg]lF?FbqFHF*F)F
i_l**Fg]lF?FbqFdfmF[jlF)F*F-F`\s**Fg]lF?FbqFdfmF[jlF-F*F)F]ar**Fb]lF-FbqF[epF[j
lF)F*F-FY**Fb]lF-FbqF[epF[jlF-F*F)F^al*,Fb]lF?F\[mF?FbqF[epF[jlF)F*F-Fail*,Fb]l
F?F\[mF?FbqF[epF[jlF-F*F)F]dl**Fa[mF-FbqF[epF[jlF)F*F-Fg^q**Fa[mF-FbqF[epF[jlF-
F*F)Ffal*(Fa[mF?FbqFHF[jlF)Fecv*(Fa[mF?FbqFHF*F)F]hu**Fa[mF?FbqFdfmF[jlF)F*F-!$
C$**Fa[mF?FbqFdfmF[jlF-F*F)Fjiq*&FbqFcsF[jlF-F_jo*&FbqFcsF*F-Fg\m*&FbqFfpF[jlF)
Fg\m*&FbqFfpF*F)F_jo*(FbqF]jpF[jlF)F*F-Fbal*(FbqF]jpF[jlF-F*F)Fg^l**F(F)FbqF-F[
jlF)F*F-Fahq*.F(F-F.F?Fd]lF?FbqF-F[jlF)F*F-F7*,F(F-Fg]lF?FbqFeqF[jlF)F*F-Fdat*,
F(F-Fa[mF?FbqFeqF[jlF)F*F-F_dl*(F(F-FbqFdfmF[jlF)!%+c**F(F-FbqFdfmF[jlF-F*F-Fh]
q**F(F-FbqF)F[jlF)F*F-!%kC**F(F-FbqF)F[jlF-F*F)Fdal*.F(F?F.F-F_]lF?FbqF-F[jlF)F
*F-Fj]m*.F(F?F.F?Fb]lF?FbqFeqF[jlF)F*F-Fjgl*.F(F?F.F?Fb]lF?FbqFeqF[jlF-F*F)F][m
*.F(F?F.F?Fb]lF?FbqF?F[jlF)F*F)Fjgl*.F(F?F.F?F\[mF?FbqFeqF[jlF)F*F-Fadn**F(F?F_
]lF?FbqFdfmF[jlF)F[\u*,F(F?F_]lF?FbqFdfmF[jlF-F*F-Fh]l*.F(F?Fd]lF?Fb]lF?FbqFeqF
[jlF)F*F-Fgdn*,F.F-Fd]lF-FbqF-F[jlF)F*F-Fj_y*,F.F-Fg]lF?FbqFeqF[jlF)F*F-F_dn*,F
.F-Fg]lF?FbqFeqF[jlF-F*F)Fehl*,F.F-Fg]lF?FbqF?F[jlF)F*F)F_dn*,F.F-Fa[mF?FbqFeqF
[jlF)F*F-F^al*,F.F-Fa[mF?FbqFeqF[jlF-F*F)FY*(F.F-FbqFdfmF[jlF)Fejz**F.F-FbqFdfm
F[jlF-F*F-"%gB*(F.F-FbqFdfmF*F)Fh]l**F.F-FbqF)F[jlF)F*F-Fg_l**F.F-FbqF)F[jlF-F*
F)!$q%**F.F-FbqF-F[jlF)F*F)Fehl*.F.F?F_]lF?Fb]lF?FbqFeqF[jlF)F*F-Fiio*.F.F?Fd]l
F?Fg]lF?FbqFeqF[jlF)F*F-F^s*.F.F?Fd]lF?Fa[mF?FbqFeqF[jlF)F*F-F]\q**F.F?Fd]lF?Fb
qFdfmF[jlF)"%+<*,F.F?Fd]lF?FbqFdfmF[jlF-F*F-Fejz**F.F?Fd]lF?FbqFdfmF*F)Fail*,F.
F?Fd]lF?FbqF)F[jlF)F*F-F_cs*,F.F?Fd]lF?FbqF)F[jlF-F*F)F_ar*(Fd]lF-FbqFdfmF[jlF)
F^z**Fd]lF-FbqFdfmF[jlF-F*F-Fa\m**Fg]lF-FbqF)F[jlF)F*F-F_hs**Fg]lF-FbqF)F[jlF-F
*F)F_`n*,Fg]lF?Fa[mF?FbqF)F[jlF)F*F-Fbev*,Fg]lF?Fa[mF?FbqF)F[jlF-F*F)Fb`n*(Fg]l
F?FbqF]jpF[jlF)F]ar*(Fg]lF?FbqF]jpF*F)Fc_l**Fg]lF?FbqF[epF[jlF)F*F-Fjas**Fg]lF?
FbqF[epF[jlF-F*F)F^\m**Fb]lF-FbqF)F[jlF)F*F-Fjaq**Fb]lF-FbqF)F[jlF-F*F)FC**Fb]l
F-FbqF-F[jlF)F*F)Fj]m*,Fb]lF?F\[mF?FbqF)F[jlF)F*F-Fgfv*,Fb]lF?F\[mF?FbqF)F[jlF-
F*F)F]`n**Fa[mF-FbqF)F[jlF)F*F-Ff[w**Fa[mF-FbqF)F[jlF-F*F)Ffp*(Fa[mF?FbqF]jpF[j
lF)!%+O*(Fa[mF?FbqF]jpF*F)F^gl**Fa[mF?FbqF[epF[jlF)F*F-Fbfn**Fa[mF?FbqF[epF[jlF
-F*F)Fcfl*&FbqF]`nF[jlF-!%I9*&FbqF]`nF*F-"$!***&FbqFHF[jlF)"%I9*&FbqFHF*F)F`gq*
(FbqFdfmF[jlF)F*F-Fg_q*(FbqFdfmF[jlF-F*F)F\gq*,F(F-Fg]lF?FbqF-F[jlF)F*F-Fi`n*,F
(F-Fa[mF?FbqF-F[jlF)F*F-Fdp*(F(F-FbqF[epF[jlF)Fegw**F(F-FbqF[epF[jlF-F*F-Fadn**
F(F-FbqFeqF[jlF)F*F-F\]u*.F(F?F.F?Fb]lF?FbqF-F[jlF)F*F-Fail*.F(F?F.F?Fb]lF?FbqF
-F[jlF-F*F)Fh]l*,F(F?F.F?Fb]lF?F[jlF)F*F)Fail*.F(F?F.F?F\[mF?FbqF-F[jlF)F*F-F_^
l**F(F?F_]lF?FbqF[epF[jlF)Fjgl*.F(F?Fd]lF?Fb]lF?FbqF-F[jlF)F*F-F\bl*,F.F-Fg]lF?
FbqF-F[jlF)F*F-F_^l*,F.F-Fg]lF?FbqF-F[jlF-F*F)Fcil**F.F-Fg]lF?F[jlF)F*F)F_^l*,F
.F-Fa[mF?FbqF-F[jlF)F*F-F\bl*,F.F-Fa[mF?FbqF-F[jlF-F*F)Fbfm*(F.F-FbqF[epF[jlF)F
hj[l**F.F-FbqF[epF[jlF-F*F-!%+E**F.F-FbqFeqF[jlF)F*F-"$S)**F.F-FbqFeqF[jlF-F*F)
"$S%**F.F-FbqF?F[jlF)F*F)F_dn*.F.F?F_]lF?Fb]lF?FbqF-F[jlF)F*F-Fbfp*.F.F?Fd]lF?F
g]lF?FbqF-F[jlF)F*F-F-*.F.F?Fd]lF?Fa[mF?FbqF-F[jlF)F*F-Fhp**F.F?Fd]lF?FbqF[epF[
jlF)Fgio*,F.F?Fd]lF?FbqF[epF[jlF-F*F-F_ds*,F.F?Fd]lF?FbqFeqF[jlF)F*F-Fjbl*(Fd]l
F-FbqF[epF[jlF)Fcil**Fg]lF-FbqFeqF[jlF)F*F-F]as*,Fg]lF?Fa[mF?FbqFeqF[jlF)F*F-F`
_r*(Fg]lF?FbqFdfmF[jlF)Fbbu*(Fg]lF?FbqFdfmF*F)F[an**Fg]lF?FbqF)F[jlF)F*F-Fgfq**
Fg]lF?FbqF)F[jlF-F*F)Fb^m**Fb]lF-FbqFeqF[jlF)F*F-F]fm**Fb]lF-FbqFeqF[jlF-F*F)Fj
]m**Fb]lF-FbqF?F[jlF)F*F)F]fm*,Fb]lF?F\[mF?FbqFeqF[jlF)F*F-F]bl**Fa[mF-FbqFeqF[
jlF)F*F-Fahm*(Fa[mF?FbqFdfmF[jlF)"%+b*(Fa[mF?FbqFdfmF*F)Fjeo**Fa[mF?FbqF)F[jlF)
F*F-Fdbq**Fa[mF?FbqF)F[jlF-F*F)F]\q*&FbqFfpF[jlF-Figv*&FbqFfpF*F-Fggw*&FbqF]jpF
[jlF)!%gR*&FbqF]jpF*F)Fg[]l*(FbqF[epF[jlF)F*F-Ffcq*(FbqF[epF[jlF-F*F)Ffdl*(F(F-
FbqF)F[jlF)F_]\l**F(F-FbqF)F[jlF-F*F-F_^l**F(F-FbqF-F[jlF)F*F-Fb\l**F(F?F_]lF?F
bqF)F[jlF)F_^l*(F.F-FbqF)F[jlF)Fejz**F.F-FbqF)F[jlF-F*F-"%]<**F.F-FbqF-F[jlF)F*
F-!%55**F.F-FbqF-F[jlF-F*F)F\am*(F.F-F[jlF)F*F)F_^l**F.F?Fd]lF?FbqF)F[jlF)F^al*
,F.F?Fd]lF?FbqF)F[jlF-F*F-Fg[o*,F.F?Fd]lF?FbqF-F[jlF)F*F-Fgjm*(Fd]lF-FbqF)F[jlF
)F]`n**Fg]lF-FbqF-F[jlF)F*F-F[_t*,Fg]lF?Fa[mF?FbqF-F[jlF)F*F-Fcan*(Fg]lF?FbqF[e
pF[jlF)F]hu**Fg]lF?FbqFeqF[jlF)F*F-Fav**Fb]lF-FbqF-F[jlF)F*F-Fgeo**Fb]lF-FbqF-F
[jlF-F*F)F]bl*(Fb]lF-F[jlF)F*F)Fgeo*,Fb]lF?F\[mF?FbqF-F[jlF)F*F-F[an**Fa[mF-Fbq
F-F[jlF)F*F-Fcy*(Fa[mF?FbqF[epF[jlF)!%+]**Fa[mF?FbqFeqF[jlF)F*F-F[v*&FbqFHF[jlF
-!%]g*&FbqFHF*F-"%S:*&FbqFdfmF[jlF)"%]g*&FbqFdfmF*F)F\am*(FbqF)F[jlF)F*F-Fjgq*(
FbqF)F[jlF-F*F)Fcan*(F(F-FbqFeqF[jlF)F][m*(F.F-FbqFeqF[jlF)F[cn**F.F-FbqFeqF[jl
F-F*F-Ff`t**F.F-FbqF?F[jlF)F*F-Fi^l**F.F?Fd]lF?FbqFeqF[jlF)F_^l*(Fg]lF?FbqF)F[j
lF)Ffjn**Fg]lF?FbqF-F[jlF)F*F-Fj[m*(Fa[mF?FbqF)F[jlF)F_hy**Fa[mF?FbqF-F[jlF)F*F
-Ffal*&FbqF]jpF[jlF-F\]]l*&FbqF]jpF*F-Ff`t*&FbqF[epF[jlF)!%+b*(FbqFeqF[jlF)F*F-
Fe\r*(F(F-FbqF-F[jlF)Fcil*(F.F-FbqF-F[jlF)Fh]l**F.F-FbqF-F[jlF-F*F-F]jo*(F.F-F[
jlF)F*F-Fcil**F.F?Fd]lF?FbqF-F[jlF)F[an*(Fg]lF?FbqFeqF[jlF)Fcil*(Fa[mF?FbqFeqF[
jlF)Fhfy*&FbqFdfmF[jlF-!%qH*&FbqFdfmF*F-F]jo*&FbqF)F[jlF)Ff^y*(FbqF-F[jlF)F*F-F
b`n*(Fg]lF?FbqF-F[jlF)F]`n*(Fa[mF?FbqF-F[jlF)Fbfp*&FbqF[epF[jlF-Fe]\l*&FbqFeqF[
jlF)F]\u*&FbqF)F[jlF-F\am*&FbqF-F[jlF)F]joF?FbqFLF[jlFLF*FL,6*&FbqF[epF[jlF-F-*
&FbqF[epF*F-FL*&FbqF)F[jlF-Fcy*&FbqF)F*F-F[ep*&FbqFeqF[jlF-Fbp*&FbqFeqF*F-F@*&F
bqF-F[jlF-Fb]n*&FbqF-F*F-F?*&FbqF?F[jlF-Fdfm*$F[jlF-FBFBFhs,$*,,him**F_]lF?Fd]l
F?FbqFgrF[jlF)Fh_l*,F_]lF?Fd]lF?FbqFgrF[jlF-F*F-F]`n**F_]lF?Fd]lF?FbqFgrF*F)Fh_
l*,F(FeqFd]lF?FbqF]jpF[jlF)F*F-Fbo*,F(FeqFd]lF?FbqF]jpF[jlF-F*F)Fdp*.F(F-F.F?F_
]lF?FbqF]jpF[jlF)F*F-F`p*.F(F-F.F?F_]lF?FbqF]jpF[jlF-F*F)F/*.F(F?F.F?Fd]lF-FbqF
]jpF[jlF)F*F-Fggn*.F(F?F.F?Fd]lF-FbqF]jpF[jlF-F*F)Fcv*.F.F-F_]lF?Fd]lF?FbqF]jpF
[jlF)F*F-F[hn*.F.F-F_]lF?Fd]lF?FbqF]jpF[jlF-F*F)Fb_o**F_]lF?Fd]lF?FbqFcsF[jlF)F
c_l*,F_]lF?Fd]lF?FbqFcsF[jlF-F*F-Fgeo**F_]lF?Fd]lF?FbqFcsF*F)F[_l*,F(FeqFd]lF?F
bqFdfmF[jlF)F*F-F\\m*,F(FeqFd]lF?FbqFdfmF[jlF-F*F)Fehl*.F(F-F.F?F_]lF?FbqFdfmF[
jlF)F*F-F^en*.F(F-F.F?F_]lF?FbqFdfmF[jlF-F*F)F\^q*,F(F-F\[mF?FbqF]jpF[jlF)F*F-F
[en*,F(F-F\[mF?FbqF]jpF[jlF-F*F)Feao*.F(F?F.F?Fd]lF-FbqFdfmF[jlF)F*F-"$`"*.F(F?
F.F?Fd]lF-FbqFdfmF[jlF-F*F)!#&)*.F(F?F_]lF?Fb]lF?FbqF]jpF[jlF)F*F-"$!>*.F(F?F_]
lF?Fb]lF?FbqF]jpF[jlF-F*F)Faao*.F(F?Fd]lF?Fg]lF?FbqF]jpF[jlF)F*F-F_jm*.F(F?Fd]l
F?Fg]lF?FbqF]jpF[jlF-F*F)Fd[n*.F(F?Fd]lF?Fa[mF?FbqF]jpF[jlF)F*F-F]_l*.F(F?Fd]lF
?Fa[mF?FbqF]jpF[jlF-F*F)Fihm**F(F?Fd]lF?FbqF]`nF[jlF)Feho*,F(F?Fd]lF?FbqF]`nF[j
lF-F*F-Fjeo**F(F?Fd]lF?FbqF]`nF*F)Feho*.F.F-F_]lF?Fd]lF?FbqFdfmF[jlF)F*F-Feeu*.
F.F-F_]lF?Fd]lF?FbqFdfmF[jlF-F*F)!$&y*.F.F?F_]lF?Fg]lF?FbqF]jpF[jlF)F*F-F\dq*.F
.F?F_]lF?Fg]lF?FbqF]jpF[jlF-F*F)F\ao*.F.F?F_]lF?Fa[mF?FbqF]jpF[jlF)F*F-F]_l*.F.
F?F_]lF?Fa[mF?FbqF]jpF[jlF-F*F)Fihm**F.F?F_]lF?FbqF]`nF[jlF)Feho*,F.F?F_]lF?Fbq
F]`nF[jlF-F*F-Fjeo**F.F?F_]lF?FbqF]`nF*F)Feho*.F.F?Fd]lF?F\[mF?FbqF]jpF[jlF)F*F
-F]_l*.F.F?Fd]lF?F\[mF?FbqF]jpF[jlF-F*F)Fihm**F_]lF?Fd]lF?FbqF]`nF[jlF)Fgfv*,F_
]lF?Fd]lF?FbqF]`nF[jlF-F*F-F_jq**F_]lF?Fd]lF?FbqF]`nF*F)Fbfm*,Fd]lF-Fb]lF?FbqF]
jpF[jlF)F*F-Feho*,Fd]lF-Fb]lF?FbqF]jpF[jlF-F*F)Fi_l*,F(FeqFd]lF?FbqF[epF[jlF)F*
F-FW*,F(FeqFd]lF?FbqF[epF[jlF-F*F)Fiq*.F(F-F.F?F_]lF?FbqF[epF[jlF)F*F-F]fl*.F(F
-F.F?F_]lF?FbqF[epF[jlF-F*F)FW*,F(F-F\[mF?FbqFdfmF[jlF)F*F-F\d\l*,F(F-F\[mF?Fbq
FdfmF[jlF-F*F)F[cn*.F(F?F.F?Fd]lF-FbqF[epF[jlF)F*F-!$s#*.F(F?F.F?Fd]lF-FbqF[epF
[jlF-F*F)Fiu*.F(F?F_]lF?Fb]lF?FbqFdfmF[jlF)F*F-!$b)*.F(F?F_]lF?Fb]lF?FbqFdfmF[j
lF-F*F)"$v%*.F(F?Fd]lF?Fg]lF?FbqFdfmF[jlF)F*F-"$d'*.F(F?Fd]lF?Fg]lF?FbqFdfmF[jl
F-F*F)!$l$*.F(F?Fd]lF?Fa[mF?FbqFdfmF[jlF)F*F-F[a\l*.F(F?Fd]lF?Fa[mF?FbqFdfmF[jl
F-F*F)Fico**F(F?Fd]lF?FbqFfpF[jlF)Fh_r*,F(F?Fd]lF?FbqFfpF[jlF-F*F-F[el**F(F?Fd]
lF?FbqFfpF*F)F_jz*,F(F?Fd]lF?FbqF]jpF[jlF)F*F-F^t*,F(F?Fd]lF?FbqF]jpF[jlF-F*F)F
at*.F.F-F_]lF?Fd]lF?FbqF[epF[jlF)F*F-!%7D*.F.F-F_]lF?Fd]lF?FbqF[epF[jlF-F*F)Fd^
t*.F.F?F_]lF?Fg]lF?FbqFdfmF[jlF)F*F-F\^x*.F.F?F_]lF?Fg]lF?FbqFdfmF[jlF-F*F)Fa^w
*.F.F?F_]lF?Fa[mF?FbqFdfmF[jlF)F*F-F[a\l*.F.F?F_]lF?Fa[mF?FbqFdfmF[jlF-F*F)Fico
**F.F?F_]lF?FbqFfpF[jlF)Fc_q*,F.F?F_]lF?FbqFfpF[jlF-F*F-F[el**F.F?F_]lF?FbqFfpF
*F)Fh]l*,F.F?F_]lF?FbqF]jpF[jlF)F*F-Fh^n*,F.F?F_]lF?FbqF]jpF[jlF-F*F)F^p*.F.F?F
d]lF?F\[mF?FbqFdfmF[jlF)F*F-F[a\l*.F.F?Fd]lF?F\[mF?FbqFdfmF[jlF-F*F)Fico**F_]lF
?Fd]lF?FbqFfpF[jlF)F^z*,F_]lF?Fd]lF?FbqFfpF[jlF-F*F-Fd\m**F_]lF?Fd]lF?FbqFfpF*F
)F[_l*,Fd]lF-Fb]lF?FbqFdfmF[jlF)F*F-Fj[x*,Fd]lF-Fb]lF?FbqFdfmF[jlF-F*F)Fidl*,Fg
]lF?F\[mF?FbqF]jpF[jlF)F*F-Fejr*,Fg]lF?F\[mF?FbqF]jpF[jlF-F*F)Fabo*,F\[mF?Fa[mF
?FbqF]jpF[jlF)F*F-Fahm*,F\[mF?Fa[mF?FbqF]jpF[jlF-F*F)F]bo*,F(FeqFd]lF?FbqF)F[jl
F)F*F-Fei[l*,F(FeqFd]lF?FbqF)F[jlF-F*F)FS*.F(F-F.F?F_]lF?FbqF)F[jlF)F*F-F\p*.F(
F-F.F?F_]lF?FbqF)F[jlF-F*F)Fiq*,F(F-Fb]lF?FbqF[epF[jlF)F*F-F7*,F(F-Fb]lF?FbqF[e
pF[jlF-F*F)Fbp*,F(F-F\[mF?FbqF[epF[jlF)F*F-F[[s*,F(F-F\[mF?FbqF[epF[jlF-F*F)Fhj
l*.F(F?F.F?Fd]lF-FbqF)F[jlF)F*F-F`w*.F(F?F.F?Fd]lF-FbqF)F[jlF-F*F)Fdgm*.F(F?F.F
?Fg]lF?FbqF[epF[jlF)F*F-F_^l*.F(F?F.F?Fg]lF?FbqF[epF[jlF-F*F)Fcil*.F(F?F.F?Fa[m
F?FbqF[epF[jlF)F*F-F\bl*.F(F?F.F?Fa[mF?FbqF[epF[jlF-F*F)Fbfm**F(F?F.F?FbqFHF[jl
F)F_ao*,F(F?F.F?FbqFHF[jlF-F*F-Fbd]l**F(F?F.F?FbqFHF*F)F_ao*.F(F?F_]lF?Fb]lF?Fb
qF[epF[jlF)F*F-"%?:*.F(F?F_]lF?Fb]lF?FbqF[epF[jlF-F*F)!$!Q*.F(F?Fd]lF?Fg]lF?Fbq
F[epF[jlF)F*F-!%o6*.F(F?Fd]lF?Fg]lF?FbqF[epF[jlF-F*F)Fj^u*.F(F?Fd]lF?Fa[mF?FbqF
[epF[jlF)F*F-Fg^q*.F(F?Fd]lF?Fa[mF?FbqF[epF[jlF-F*F)Ffal**F(F?Fd]lF?FbqFHF[jlF)
"$b&*,F(F?Fd]lF?FbqFHF[jlF-F*F-!%]5**F(F?Fd]lF?FbqFHF*F)Fbfs*,F(F?Fd]lF?FbqFdfm
F[jlF)F*F-Fav*,F(F?Fd]lF?FbqFdfmF[jlF-F*F)F]fm*.F.F-F_]lF?Fd]lF?FbqF)F[jlF)F*F-
"%)>#*.F.F-F_]lF?Fd]lF?FbqF)F[jlF-F*F)Ffgm*,F.F-F\[mF?FbqF[epF[jlF)F*F-FY*,F.F-
F\[mF?FbqF[epF[jlF-F*F)F^al*.F.F?F_]lF?Fg]lF?FbqF[epF[jlF)F*F-Fbbx*.F.F?F_]lF?F
g]lF?FbqF[epF[jlF-F*F)Fcjv*.F.F?F_]lF?Fa[mF?FbqF[epF[jlF)F*F-Fg^q*.F.F?F_]lF?Fa
[mF?FbqF[epF[jlF-F*F)Ffal**F.F?F_]lF?FbqFHF[jlF)"%55*,F.F?F_]lF?FbqFHF[jlF-F*F-
Fhj]l**F.F?F_]lF?FbqFHF*F)Ffix*,F.F?F_]lF?FbqFdfmF[jlF)F*F-F[aw*,F.F?F_]lF?FbqF
dfmF[jlF-F*F)!$&G*.F.F?Fd]lF?Fb]lF?FbqF[epF[jlF)F*F-F[in*.F.F?Fd]lF?Fb]lF?FbqF[
epF[jlF-F*F)F\cw*.F.F?Fd]lF?F\[mF?FbqF[epF[jlF)F*F-Fg^q*.F.F?Fd]lF?F\[mF?FbqF[e
pF[jlF-F*F)Ffal**F_]lF?Fd]lF?FbqFHF[jlF)Fjiu*,F_]lF?Fd]lF?FbqFHF[jlF-F*F-F_jq**
F_]lF?Fd]lF?FbqFHF*F)Fh_l*,Fd]lF-Fb]lF?FbqF[epF[jlF)F*F-F^gl*,Fd]lF-Fb]lF?FbqF[
epF[jlF-F*F)Fjeo*,Fg]lF?F\[mF?FbqFdfmF[jlF)F*F-Fedx*,Fg]lF?F\[mF?FbqFdfmF[jlF-F
*F)Fj[y*,F\[mF?Fa[mF?FbqFdfmF[jlF)F*F-F_gs*,F\[mF?Fa[mF?FbqFdfmF[jlF-F*F)Fcim*(
F\[mF?FbqFfpF[jlF)Fejp*(F\[mF?FbqFfpF*F)Fd`n**F\[mF?FbqF]jpF[jlF)F*F-Fgjm**F\[m
F?FbqF]jpF[jlF-F*F)F_ar*,F(FeqFd]lF?FbqFeqF[jlF)F*F-F[en*.F(F-F.F?F_]lF?FbqFeqF
[jlF)F*F-F__z*,F(F-Fb]lF?FbqF)F[jlF)F*F-Fc_l*,F(F-Fb]lF?FbqF)F[jlF-F*F)F]dl*,F(
F-Fb]lF?FbqF-F[jlF)F*F)F9*,F(F-F\[mF?FbqF)F[jlF)F*F-F_hl*,F(F-F\[mF?FbqF)F[jlF-
F*F)F3*.F(F?F.F?Fd]lF-FbqFeqF[jlF)F*F-F_v*.F(F?F.F?Fg]lF?FbqF)F[jlF)F*F-Fd\m*.F
(F?F.F?Fg]lF?FbqF)F[jlF-F*F)Ffix*.F(F?F.F?Fg]lF?FbqF-F[jlF)F*F)Fh]l*.F(F?F.F?Fa
[mF?FbqF)F[jlF)F*F-Fghm*.F(F?F.F?Fa[mF?FbqF)F[jlF-F*F)Fjp**F(F?F.F?FbqF]jpF[jlF
)Ffdv*,F(F?F.F?FbqF]jpF[jlF-F*F-Facs**F(F?F.F?FbqF]jpF*F)Fbd]l*,F(F?F.F?FbqF[ep
F[jlF)F*F-F\bl*,F(F?F.F?FbqF[epF[jlF-F*F)Fbfm*.F(F?F_]lF?Fb]lF?FbqF)F[jlF)F*F-!
%I8*.F(F?F_]lF?Fb]lF?FbqF)F[jlF-F*F)F\[n*.F(F?Fd]lF?Fg]lF?FbqF)F[jlF)F*F-"%A5*.
F(F?Fd]lF?Fg]lF?FbqF)F[jlF-F*F)F]cp*.F(F?Fd]lF?Fa[mF?FbqF)F[jlF)F*F-Ff[w*.F(F?F
d]lF?Fa[mF?FbqF)F[jlF-F*F)Ffp**F(F?Fd]lF?FbqF]jpF[jlF)F[]s*,F(F?Fd]lF?FbqF]jpF[
jlF-F*F-F[`l**F(F?Fd]lF?FbqF]jpF*F)Fggt*,F(F?Fd]lF?FbqF[epF[jlF)F*F-F_dl*,F(F?F
d]lF?FbqF[epF[jlF-F*F)F_u*.F.F-F_]lF?Fd]lF?FbqFeqF[jlF)F*F-!$U**,F.F-F\[mF?FbqF
)F[jlF)F*F-Fjaq*,F.F-F\[mF?FbqF)F[jlF-F*F)FC*.F.F?F_]lF?Fg]lF?FbqF)F[jlF)F*F-F[
gx*.F.F?F_]lF?Fg]lF?FbqF)F[jlF-F*F)Fe^l*.F.F?F_]lF?Fa[mF?FbqF)F[jlF)F*F-Ff[w*.F
.F?F_]lF?Fa[mF?FbqF)F[jlF-F*F)Ffp**F.F?F_]lF?FbqF]jpF[jlF)!%?<*,F.F?F_]lF?FbqF]
jpF[jlF-F*F-F[`l**F.F?F_]lF?FbqF]jpF*F)F^al*,F.F?F_]lF?FbqF[epF[jlF)F*F-!$7**,F
.F?F_]lF?FbqF[epF[jlF-F*F)Fajv*.F.F?Fd]lF?Fb]lF?FbqF)F[jlF)F*F-!$X(*.F.F?Fd]lF?
Fb]lF?FbqF)F[jlF-F*F)"$X(*.F.F?Fd]lF?Fb]lF?FbqF-F[jlF)F*F)F\is*.F.F?Fd]lF?F\[mF
?FbqF)F[jlF)F*F-Ff[w*.F.F?Fd]lF?F\[mF?FbqF)F[jlF-F*F)Ffp**F_]lF?Fd]lF?FbqF]jpF[
jlF)F^z*,F_]lF?Fd]lF?FbqF]jpF[jlF-F*F-Fgeo*,Fd]lF-Fb]lF?FbqF)F[jlF)F*F-Fjiu*,Fd
]lF-Fb]lF?FbqF)F[jlF-F*F)FN*,Fg]lF?Fb]lF?FbqF[epF[jlF)F*F-Fihm*,Fg]lF?Fb]lF?Fbq
F[epF[jlF-F*F)F]_l*,Fg]lF?F\[mF?FbqF[epF[jlF)F*F-Fa^l*,Fg]lF?F\[mF?FbqF[epF[jlF
-F*F)Fe\r*,Fb]lF?Fa[mF?FbqF[epF[jlF)F*F-F_[n*,Fb]lF?Fa[mF?FbqF[epF[jlF-F*F)Fbas
*,F\[mF?Fa[mF?FbqF[epF[jlF)F*F-Fjdm*,F\[mF?Fa[mF?FbqF[epF[jlF-F*F)F_ar*(F\[mF?F
bqFHF[jlF)"$&e*(F\[mF?FbqFHF*F)Fj[x**F\[mF?FbqFdfmF[jlF)F*F-Fchs**F\[mF?FbqFdfm
F[jlF-F*F)Ffjn*,F(FeqFd]lF?FbqF-F[jlF)F*F-F5*.F(F-F.F?F_]lF?FbqF-F[jlF)F*F-F\r*
,F(F-Fb]lF?FbqFeqF[jlF)F*F-F\al*,F(F-Fb]lF?FbqFeqF[jlF-F*F)F9*,F(F-Fb]lF?FbqF?F
[jlF)F*F)F\al*,F(F-F\[mF?FbqFeqF[jlF)F*F-F][q*.F(F?F.F?Fd]lF-FbqF-F[jlF)F*F-F\_
o*.F(F?F.F?Fg]lF?FbqFeqF[jlF)F*F-Fail*.F(F?F.F?Fg]lF?FbqFeqF[jlF-F*F)Fh]l*.F(F?
F.F?Fg]lF?FbqF?F[jlF)F*F)Fail*.F(F?F.F?Fa[mF?FbqFeqF[jlF)F*F-F]bl*.F(F?F.F?Fa[m
F?FbqFeqF[jlF-F*F)Fgeo**F(F?F.F?FbqFdfmF[jlF)!%D9*,F(F?F.F?FbqFdfmF[jlF-F*F-Fc[
v**F(F?F.F?FbqFdfmF*F)F_ao*,F(F?F.F?FbqF)F[jlF)F*F-F_il*,F(F?F.F?FbqF)F[jlF-F*F
)"$N#*,F(F?F.F?FbqF-F[jlF)F*F)Fh]l*.F(F?F_]lF?Fb]lF?FbqFeqF[jlF)F*F-Ffdv*.F(F?F
d]lF?Fg]lF?FbqFeqF[jlF)F*F-F[d[l*.F(F?Fd]lF?Fa[mF?FbqFeqF[jlF)F*F-Fahm**F(F?Fd]
lF?FbqFdfmF[jlF)Fghm*,F(F?Fd]lF?FbqFdfmF[jlF-F*F-Fhfy**F(F?Fd]lF?FbqFdfmF*F)Fd]
n*,F(F?Fd]lF?FbqF)F[jlF)F*F-F`]l*,F(F?Fd]lF?FbqF)F[jlF-F*F)F;*.F.F-F_]lF?Fd]lF?
FbqF-F[jlF)F*F-F`_o*,F.F-F\[mF?FbqFeqF[jlF)F*F-F]fm*,F.F-F\[mF?FbqFeqF[jlF-F*F)
Fj]m*.F.F?F_]lF?Fg]lF?FbqFeqF[jlF)F*F-F][y*.F.F?F_]lF?Fa[mF?FbqFeqF[jlF)F*F-Fah
m**F.F?F_]lF?FbqFdfmF[jlF)"%]=*,F.F?F_]lF?FbqFdfmF[jlF-F*F-Fhfy**F.F?F_]lF?FbqF
dfmF*F)F\bl*,F.F?F_]lF?FbqF)F[jlF)F*F-"$)z*,F.F?F_]lF?FbqF)F[jlF-F*F)!#d*.F.F?F
d]lF?Fb]lF?FbqFeqF[jlF)F*F-Fgds*.F.F?Fd]lF?Fb]lF?FbqFeqF[jlF-F*F)F\is*.F.F?Fd]l
F?Fb]lF?FbqF?F[jlF)F*F)Fgds*.F.F?Fd]lF?F\[mF?FbqFeqF[jlF)F*F-Fahm**F_]lF?Fd]lF?
FbqFdfmF[jlF)Fgfv*,F_]lF?Fd]lF?FbqFdfmF[jlF-F*F-F]`n*,Fd]lF-Fb]lF?FbqFeqF[jlF)F
*F-F_jq*,Fg]lF?Fb]lF?FbqF)F[jlF)F*F-Fico*,Fg]lF?Fb]lF?FbqF)F[jlF-F*F)Fj]n*,Fg]l
F?Fb]lF?FbqF-F[jlF)F*F)F]\q*,Fg]lF?F\[mF?FbqF)F[jlF)F*F-F]]y*,Fg]lF?F\[mF?FbqF)
F[jlF-F*F)Fh]n*,Fb]lF?Fa[mF?FbqF)F[jlF)F*F-"$l"*,Fb]lF?Fa[mF?FbqF)F[jlF-F*F)Fb
\t*,Fb]lF?Fa[mF?FbqF-F[jlF)F*F)F\s*(Fb]lF?FbqF]jpF[jlF)Fejp*(Fb]lF?FbqF]jpF*F)F
d`n**Fb]lF?FbqF[epF[jlF)F*F-F^s**Fb]lF?FbqF[epF[jlF-F*F)Fgr*,F\[mF?Fa[mF?FbqF)F
[jlF)F*F-!$y$*,F\[mF?Fa[mF?FbqF)F[jlF-F*F)F_\n*(F\[mF?FbqF]jpF[jlF)!%?;*(F\[mF?
FbqF]jpF*F)Fjiq**F\[mF?FbqF[epF[jlF)F*F-"$k)**F\[mF?FbqF[epF[jlF-F*F)Fc^r*,F(F-
Fb]lF?FbqF-F[jlF)F*F-FH*,F(F-Fb]lF?FbqF-F[jlF-F*F)F=**F(F-Fb]lF?F[jlF)F*F)FH*,F
(F-F\[mF?FbqF-F[jlF)F*F-F_u*.F(F?F.F?Fg]lF?FbqF-F[jlF)F*F-F]dl*.F(F?F.F?Fg]lF?F
bqF-F[jlF-F*F)Fc_l*,F(F?F.F?Fg]lF?F[jlF)F*F)F]dl*.F(F?F.F?Fa[mF?FbqF-F[jlF)F*F-
F^\n*.F(F?F.F?Fa[mF?FbqF-F[jlF-F*F)F^bl**F(F?F.F?FbqF[epF[jlF)"%+>*,F(F?F.F?Fbq
F[epF[jlF-F*F-Fjeo*,F(F?F.F?FbqFeqF[jlF)F*F-Fcz*,F(F?F.F?FbqFeqF[jlF-F*F)Fg\m*,
F(F?F.F?FbqF?F[jlF)F*F)Fail*.F(F?F_]lF?Fb]lF?FbqF-F[jlF)F*F-F_ao*.F(F?Fd]lF?Fg]
lF?FbqF-F[jlF)F*F-Fd`o*.F(F?Fd]lF?Fa[mF?FbqF-F[jlF)F*F-Fcy**F(F?Fd]lF?FbqF[epF[
jlF)Fjbs*,F(F?Fd]lF?FbqF[epF[jlF-F*F-FC*,F(F?Fd]lF?FbqFeqF[jlF)F*F-F^\m*,F.F-F
\[mF?FbqF-F[jlF)F*F-Fgeo*,F.F-F\[mF?FbqF-F[jlF-F*F)F]bl*.F.F?F_]lF?Fg]lF?FbqF-F
[jlF)F*F-F_v*.F.F?F_]lF?Fa[mF?FbqF-F[jlF)F*F-Fcy**F.F?F_]lF?FbqF[epF[jlF)Fbfq*,
F.F?F_]lF?FbqF[epF[jlF-F*F-FC*,F.F?F_]lF?FbqFeqF[jlF)F*F-!$U$*.F.F?Fd]lF?Fb]lF?
FbqF-F[jlF)F*F-Fjbp*.F.F?Fd]lF?Fb]lF?FbqF-F[jlF-F*F)F^hm*,F.F?Fd]lF?Fb]lF?F[jlF
)F*F)Fjbp*.F.F?Fd]lF?F\[mF?FbqF-F[jlF)F*F-Fcy**F_]lF?Fd]lF?FbqF[epF[jlF)Fc_l*,F
d]lF-Fb]lF?FbqF-F[jlF)F*F-F]^n*,Fg]lF?Fb]lF?FbqFeqF[jlF)F*F-Ffal*,Fg]lF?Fb]lF?F
bqFeqF[jlF-F*F)F]\q*,Fg]lF?Fb]lF?FbqF?F[jlF)F*F)Ffal*,Fg]lF?F\[mF?FbqFeqF[jlF)F
*F-Fg_q*,Fb]lF?Fa[mF?FbqFeqF[jlF)F*F-F]es*,Fb]lF?Fa[mF?FbqFeqF[jlF-F*F)Fc_t*,Fb
]lF?Fa[mF?FbqF?F[jlF)F*F)Fit*(Fb]lF?FbqFdfmF[jlF)Fb\q**Fb]lF?FbqFdfmF[jlF-F*F-F
gz*(Fb]lF?FbqFdfmF*F)Fj[x**Fb]lF?FbqF)F[jlF)F*F-Fbfm**Fb]lF?FbqF)F[jlF-F*F)Fejp
**Fb]lF?FbqF-F[jlF)F*F)Fadl*,F\[mF?Fa[mF?FbqFeqF[jlF)F*F-F[jr*(F\[mF?FbqFdfmF[j
lF)"%vC*(F\[mF?FbqFdfmF*F)Fj]n**F\[mF?FbqF)F[jlF)F*F-F\_s**F\[mF?FbqF)F[jlF-F*F
)Fahm**F(F?F.F?FbqF)F[jlF)F`b^l*,F(F?F.F?FbqF)F[jlF-F*F-!$D&*,F(F?F.F?FbqF-F[jl
F)F*F-"$0&*,F(F?F.F?FbqF-F[jlF-F*F)Fi\m**F(F?F.F?F[jlF)F*F)F]dl**F(F?Fd]lF?FbqF
)F[jlF)!$b$*,F(F?Fd]lF?FbqF)F[jlF-F*F-Fi_l*,F(F?Fd]lF?FbqF-F[jlF)F*F-F_r**F.F?F
_]lF?FbqF)F[jlF)"$!f*,F.F?F_]lF?FbqF)F[jlF-F*F-Fi_l*,F.F?F_]lF?FbqF-F[jlF)F*F-"
#d**F_]lF?Fd]lF?FbqF)F[jlF)Fh_l*,Fg]lF?Fb]lF?FbqF-F[jlF)F*F-Ffp*,Fg]lF?Fb]lF?Fb
qF-F[jlF-F*F)Fcy**Fg]lF?Fb]lF?F[jlF)F*F)Ffp*,Fg]lF?F\[mF?FbqF-F[jlF)F*F-Ff^n*,F
b]lF?Fa[mF?FbqF-F[jlF)F*F-Ffat*,Fb]lF?Fa[mF?FbqF-F[jlF-F*F)F_at**Fb]lF?Fa[mF?F[
jlF)F*F)Fdo*(Fb]lF?FbqF[epF[jlF)Fb[q**Fb]lF?FbqF[epF[jlF-F*F-Fcz*(Fb]lF?FbqF[ep
F*F)Fjiq**Fb]lF?FbqFeqF[jlF)F*F-Fccv**Fb]lF?FbqFeqF[jlF-F*F)Fi^q**Fb]lF?FbqF?F[
jlF)F*F)Ffdl*,F\[mF?Fa[mF?FbqF-F[jlF)F*F-F[bo*(F\[mF?FbqF[epF[jlF)F]fz**F\[mF?F
bqFeqF[jlF)F*F-Fhaq**F(F?F.F?FbqFeqF[jlF)Ffdv*,F(F?F.F?FbqFeqF[jlF-F*F-"$I$*,F(
F?F.F?FbqF?F[jlF)F*F-Fj]m**F(F?Fd]lF?FbqFeqF[jlF)FY**F.F?F_]lF?FbqFeqF[jlF)Fh]l
*(Fb]lF?FbqF)F[jlF)"$I'**Fb]lF?FbqF)F[jlF-F*F-"$b%*(Fb]lF?FbqF)F*F)Fj]n**Fb]lF?
FbqF-F[jlF)F*F-!$*=**Fb]lF?FbqF-F[jlF-F*F)Ffav*(Fb]lF?F[jlF)F*F)Fcan*(F\[mF?Fbq
F)F[jlF)F`jr**F\[mF?FbqF-F[jlF)F*F-F]bo**F(F?F.F?FbqF-F[jlF)F_ao*,F(F?F.F?FbqF-
F[jlF-F*F-F^el**F(F?F.F?F[jlF)F*F-Fc_l**F(F?Fd]lF?FbqF-F[jlF)F^\n**F.F?F_]lF?Fb
qF-F[jlF)F[_l*(Fb]lF?FbqFeqF[jlF)Fh_r**Fb]lF?FbqFeqF[jlF-F*F-!$5#**Fb]lF?FbqF?F
[jlF)F*F-Fd`n*(F\[mF?FbqFeqF[jlF)F]ar*(Fb]lF?FbqF-F[jlF)Fico**Fb]lF?FbqF-F[jlF-
F*F-"#N*(Fb]lF?F[jlF)F*F-F^\n*(F\[mF?FbqF-F[jlF)FicoF?FbqFLF[jlFLF*FLF[b]lFBFj_
l,$*.,`gt*(F_]lF-FbqF]_lF[jlFdfmF\bl**F_]lF-FbqF]_lF[jlF)F*F-Fejp**F_]lF-FbqF]_
lF[jlF-F*F)Fd`n*(F_]lF-FbqF]_lF*FdfmFbfm*,F(FeqF_]lF?FbqFdoF[jlFdfmF*F-F\r*,F(F
eqF_]lF?FbqFdoF[jlF)F*F)F`p*,F(FeqF_]lF?FbqFdoF[jlF-F*FdfmF\r*,F(F-Fd]lF-FbqFdo
F[jlFdfmF*F-F_r*,F(F-Fd]lF-FbqFdoF[jlF)F*F)F^t*,F(F-Fd]lF-FbqFdoF[jlF-F*FdfmF_r
*0F(F?F.F?F_]lF?Fd]lF?FbqFdoF[jlFdfmF*F-Ffjn*0F(F?F.F?F_]lF?Fd]lF?FbqFdoF[jlF)F
*F)Fijs*0F(F?F.F?F_]lF?Fd]lF?FbqFdoF[jlF-F*FdfmFfjn*,F.F-F_]lF-FbqFdoF[jlFdfmF*
F-Fjjn*,F.F-F_]lF-FbqFdoF[jlF)F*F)!$)o*,F.F-F_]lF-FbqFdoF[jlF-F*FdfmFjjn*,F.F?F
d]lFeqFbqFdoF[jlFdfmF*F-F\r*,F.F?Fd]lFeqFbqFdoF[jlF)F*F)F`p*,F.F?Fd]lFeqFbqFdoF
[jlF-F*FdfmF\r*(F_]lF-FbqF\_oF[jlFdfmF]ar**F_]lF-FbqF\_oF[jlF)F*F-F_ds**F_]lF-F
bqF\_oF[jlF-F*F)Fb[q*(F_]lF-FbqF\_oF*FdfmFjiq*,F(FeqF_]lF?FbqFgrF[jlFdfmF*F-!%w
@*,F(FeqF_]lF?FbqFgrF[jlF)F*F)F[bu*,F(FeqF_]lF?FbqFgrF[jlF-F*FdfmFjas*,F(F-Fd]l
F-FbqFgrF[jlFdfmF*F-Fd[m*,F(F-Fd]lF-FbqFgrF[jlF)F*F)Fc[t*,F(F-Fd]lF-FbqFgrF[jlF
-F*FdfmF[v*0F(F?F.F?F_]lF?Fd]lF?FbqFgrF[jlFdfmF*F-!%&H#*0F(F?F.F?F_]lF?Fd]lF?Fb
qFgrF[jlF)F*F)F[cu*0F(F?F.F?F_]lF?Fd]lF?FbqFgrF[jlF-F*Fdfm!%:7*.F(F?F_]lF?Fg]lF
?FbqFdoF[jlFdfmF*F-Fe\o*.F(F?F_]lF?Fg]lF?FbqFdoF[jlF)F*F)"$%e*.F(F?F_]lF?Fg]lF?
FbqFdoF[jlF-F*FdfmFe\o*.F(F?F_]lF?Fa[mF?FbqFdoF[jlFdfmF*F-Fggn*.F(F?F_]lF?Fa[mF
?FbqFdoF[jlF)F*F)Fiu*.F(F?F_]lF?Fa[mF?FbqFdoF[jlF-F*FdfmFggn**F(F?F_]lF?FbqFbpF
[jlFdfmFd]n*,F(F?F_]lF?FbqFbpF[jlF)F*F-F\jm*,F(F?F_]lF?FbqFbpF[jlF-F*F)Fhdt**F(
F?F_]lF?FbqFbpF*FdfmFdbo*.F(F?Fd]lF?F\[mF?FbqFdoF[jlFdfmF*F-FS*.F(F?Fd]lF?F\[mF
?FbqFdoF[jlF)F*F)Fdp*.F(F?Fd]lF?F\[mF?FbqFdoF[jlF-F*FdfmFS*,F.F-F_]lF-FbqFgrF[j
lFdfmF*F-!%CH*,F.F-F_]lF-FbqFgrF[jlF)F*F)F_du*,F.F-F_]lF-FbqFgrF[jlF-F*Fdfm!%[:
*.F.F?F_]lF?F\[mF?FbqFdoF[jlFdfmF*F-F^\o*.F.F?F_]lF?F\[mF?FbqFdoF[jlF)F*F)"$7(*
.F.F?F_]lF?F\[mF?FbqFdoF[jlF-F*FdfmF^\o*,F.F?Fd]lFeqFbqFgrF[jlFdfmF*F-F\__l*,F.
F?Fd]lFeqFbqFgrF[jlF)F*F)F[bu*,F.F?Fd]lFeqFbqFgrF[jlF-F*FdfmFjas*(F_]lF-FbqFbpF
[jlFdfm"%!)>**F_]lF-FbqFbpF[jlF)F*F-!%]S**F_]lF-FbqFbpF[jlF-F*F)Fhis*(F_]lF-Fbq
FbpF*FdfmFb[w*.F_]lF?Fd]lF?Fb]lF?FbqFdoF[jlFdfmF*F-Fg[o*.F_]lF?Fd]lF?Fb]lF?FbqF
doF[jlF)F*F)FC*.F_]lF?Fd]lF?Fb]lF?FbqFdoF[jlF-F*FdfmFg[o*,Fd]lF-Fg]lF?FbqFdoF[j
lFdfmF*F-Fefl*,Fd]lF-Fg]lF?FbqFdoF[jlF)F*F)F[]o*,Fd]lF-Fg]lF?FbqFdoF[jlF-F*Fdfm
Fefl*,Fd]lF-Fa[mF?FbqFdoF[jlFdfmF*F-F\al*,Fd]lF-Fa[mF?FbqFdoF[jlF)F*F)FS*,Fd]lF
-Fa[mF?FbqFdoF[jlF-F*FdfmF\al*(Fd]lF-FbqFbpF[jlFdfmF\[n**Fd]lF-FbqFbpF[jlF)F*F-
F[\^l**Fd]lF-FbqFbpF[jlF-F*F)"$&G*(Fd]lF-FbqFbpF*FdfmF_ao*,F(FeqF_]lF?FbqFcsF[j
lFdfmF*F-Fhbl*,F(FeqF_]lF?FbqFcsF[jlF)F*F)!%;#**,F(FeqF_]lF?FbqFcsF[jlF-F*FdfmF
[]l*,F(F-Fd]lF-FbqFcsF[jlFdfmF*F-F__z*,F(F-Fd]lF-FbqFcsF[jlF)F*F)F\ir*,F(F-Fd]l
F-FbqFcsF[jlF-F*FdfmFeao*0F(F?F.F?F_]lF?Fd]lF?FbqFcsF[jlFdfmF*F-Fcfy*0F(F?F.F?F
_]lF?Fd]lF?FbqFcsF[jlF)F*F)!%?(**0F(F?F.F?F_]lF?Fd]lF?FbqFcsF[jlF-F*FdfmFciq*.F
(F?F_]lF?Fg]lF?FbqFgrF[jlFdfmF*F-"%#[#*.F(F?F_]lF?Fg]lF?FbqFgrF[jlF)F*F)F_iu*.F
(F?F_]lF?Fg]lF?FbqFgrF[jlF-F*FdfmFcdu*.F(F?F_]lF?Fa[mF?FbqFgrF[jlFdfmF*F-"$*G*.
F(F?F_]lF?Fa[mF?FbqFgrF[jlF)F*F)!$U%*.F(F?F_]lF?Fa[mF?FbqFgrF[jlF-F*FdfmF^d]l**
F(F?F_]lF?FbqF^blF[jlFdfm!$!f*,F(F?F_]lF?FbqF^blF[jlF)F*F-"%I;*,F(F?F_]lF?FbqF^
blF[jlF-F*F)F]jx**F(F?F_]lF?FbqF^blF*FdfmFjbs*,F(F?F_]lF?FbqFdoF[jlFdfmF*F-Fgw*
,F(F?F_]lF?FbqFdoF[jlF)F*F)!$W#*,F(F?F_]lF?FbqFdoF[jlF-F*FdfmFgw*.F(F?Fd]lF?F\[
mF?FbqFgrF[jlFdfmF*F-!$W&*.F(F?Fd]lF?F\[mF?FbqFgrF[jlF)F*F)Fd]s*.F(F?Fd]lF?F\[m
F?FbqFgrF[jlF-F*FdfmFd]r*,F.F-F_]lF-FbqFcsF[jlFdfmF*F-"&35"*,F.F-F_]lF-FbqFcsF[
jlF)F*F)!&%Q7*,F.F-F_]lF-FbqFcsF[jlF-F*Fdfm"%_F*.F.F?F_]lF?F\[mF?FbqFgrF[jlFdfm
F*F-F_et*.F.F?F_]lF?F\[mF?FbqFgrF[jlF)F*F)!%GY*.F.F?F_]lF?F\[mF?FbqFgrF[jlF-F*F
dfm"%-;*,F.F?Fd]lFeqFbqFcsF[jlFdfmF*F-Fhbl*,F.F?Fd]lFeqFbqFcsF[jlF)F*F)Fgb_l*,F
.F?Fd]lFeqFbqFcsF[jlF-F*FdfmF[]l*(F_]lF-FbqF^blF[jlFdfmF]cu**F_]lF-FbqF^blF[jlF
)F*F-"&+3"**F_]lF-FbqF^blF[jlF-F*F)!%S]*(F_]lF-FbqF^blF*FdfmFis*.F_]lF?Fd]lF?Fb
]lF?FbqFgrF[jlFdfmF*F-"%v7*.F_]lF?Fd]lF?Fb]lF?FbqFgrF[jlF)F*F)F^\v*.F_]lF?Fd]lF
?Fb]lF?FbqFgrF[jlF-F*Fdfm"$v'*,Fd]lF-Fg]lF?FbqFgrF[jlFdfmF*F-!$u$*,Fd]lF-Fg]lF?
FbqFgrF[jlF)F*F)Fg\v*,Fd]lF-Fg]lF?FbqFgrF[jlF-F*FdfmF^`t*,Fd]lF-Fa[mF?FbqFgrF[j
lFdfmF*F-Fial*,Fd]lF-Fa[mF?FbqFgrF[jlF)F*F)Fjcw*,Fd]lF-Fa[mF?FbqFgrF[jlF-F*Fdfm
Fg^q*(Fd]lF-FbqF^blF[jlFdfm!$]***Fd]lF-FbqF^blF[jlF)F*F-"%qC**Fd]lF-FbqF^blF[jl
F-F*F)!%!4#*(Fd]lF-FbqF^blF*FdfmFfdv**Fd]lF-FbqFdoF[jlFdfmF*F-F`_l**Fd]lF-FbqFd
oF[jlF)F*F)F1**Fd]lF-FbqFdoF[jlF-F*FdfmF`_l**F\[mF-FbqFdoF[jlFdfmF*F-F^t**F\[mF
-FbqFdoF[jlF)F*F)F_u**F\[mF-FbqFdoF[jlF-F*FdfmF^t*,F(FeqF_]lF?FbqF]`nF[jlFdfmF*
F-!&?z"*,F(FeqF_]lF?FbqF]`nF[jlF)F*F)"&!39*,F(FeqF_]lF?FbqF]`nF[jlF-F*FdfmFd\v*
,F(F-Fd]lF-FbqF]`nF[jlFdfmF*F-Fc^v*,F(F-Fd]lF-FbqF]`nF[jlF)F*F)Fhc\l*,F(F-Fd]lF
-FbqF]`nF[jlF-F*FdfmFi`n*,F(F-Fg]lF?FbqFcsF[jlFdfmF*F-F\al*,F(F-Fg]lF?FbqFcsF[j
lF)F*F)FS*,F(F-Fg]lF?FbqFcsF[jlF-F*FdfmF\al*,F(F-Fa[mF?FbqFcsF[jlFdfmF*F-Fefl*,
F(F-Fa[mF?FbqFcsF[jlF)F*F)F[]o*,F(F-Fa[mF?FbqFcsF[jlF-F*FdfmFefl*(F(F-FbqFb^nF[
jlFdfmF_ao**F(F-FbqFb^nF[jlF)F*F-Fcb_l**F(F-FbqFb^nF[jlF-F*F)F[\^l*(F(F-FbqFb^n
F*FdfmF\[n*0F(F?F.F?F_]lF?Fd]lF?FbqF]`nF[jlFdfmF*F-!&+*=*0F(F?F.F?F_]lF?Fd]lF?F
bqF]`nF[jlF)F*F)"&]["*0F(F?F.F?F_]lF?Fd]lF?FbqF]`nF[jlF-F*FdfmFdgs*.F(F?F.F?F\[
mF?FbqFcsF[jlFdfmF*F-Fg[o*.F(F?F.F?F\[mF?FbqFcsF[jlF)F*F)FC*.F(F?F.F?F\[mF?FbqF
csF[jlF-F*FdfmFg[o*.F(F?F_]lF?Fg]lF?FbqFcsF[jlFdfmF*F-!%W$**.F(F?F_]lF?Fg]lF?Fb
qFcsF[jlF)F*F)"&70"*.F(F?F_]lF?Fg]lF?FbqFcsF[jlF-F*FdfmF`ju*.F(F?F_]lF?Fa[mF?Fb
qFcsF[jlFdfmF*F-F`bm*.F(F?F_]lF?Fa[mF?FbqFcsF[jlF)F*F)"%C7*.F(F?F_]lF?Fa[mF?Fbq
FcsF[jlF-F*FdfmFcf]l**F(F?F_]lF?FbqFb^nF[jlFdfm"%&H#*,F(F?F_]lF?FbqFb^nF[jlF)F*
F-!%bg*,F(F?F_]lF?FbqFb^nF[jlF-F*F)"%0]**F(F?F_]lF?FbqFb^nF*Fdfm!%X7*,F(F?F_]lF
?FbqFgrF[jlFdfmF*F-!%P5*,F(F?F_]lF?FbqFgrF[jlF)F*F)"%'e"*,F(F?F_]lF?FbqFgrF[jlF
-F*Fdfm!$\&*.F(F?Fd]lF?Fb]lF?FbqFcsF[jlFdfmF*F-FS*.F(F?Fd]lF?Fb]lF?FbqFcsF[jlF)
F*F)Fdp*.F(F?Fd]lF?Fb]lF?FbqFcsF[jlF-F*FdfmFS*.F(F?Fd]lF?F\[mF?FbqFcsF[jlFdfmF*
F-F[]l*.F(F?Fd]lF?F\[mF?FbqFcsF[jlF)F*F)!%/B*.F(F?Fd]lF?F\[mF?FbqFcsF[jlF-F*Fdf
mF/*,F.F-F_]lF-FbqF]`nF[jlFdfmF*F-!&!3C*,F.F-F_]lF-FbqF]`nF[jlF)F*F)"&?*=*,F.F-
F_]lF-FbqF]`nF[jlF-F*Fdfm!%3C*.F.F?F_]lF?Fb]lF?FbqFcsF[jlFdfmF*F-F^\o*.F.F?F_]l
F?Fb]lF?FbqFcsF[jlF)F*F)F\a_l*.F.F?F_]lF?Fb]lF?FbqFcsF[jlF-F*FdfmF^\o*.F.F?F_]l
F?F\[mF?FbqFcsF[jlFdfmF*F-Fbgt*.F.F?F_]lF?F\[mF?FbqFcsF[jlF)F*F)"&;G"*.F.F?F_]l
F?F\[mF?FbqFcsF[jlF-F*Fdfm!%[G*,F.F?Fd]lFeqFbqF]`nF[jlFdfmF*F-Feg_l*,F.F?Fd]lFe
qFbqF]`nF[jlF)F*F)Fgg_l*,F.F?Fd]lFeqFbqF]`nF[jlF-F*FdfmFd\v*.F.F?Fd]lF?Fg]lF?Fb
qFcsF[jlFdfmF*F-Fggn*.F.F?Fd]lF?Fg]lF?FbqFcsF[jlF)F*F)Fiu*.F.F?Fd]lF?Fg]lF?FbqF
csF[jlF-F*FdfmFggn*.F.F?Fd]lF?Fa[mF?FbqFcsF[jlFdfmF*F-Fe\o*.F.F?Fd]lF?Fa[mF?Fbq
FcsF[jlF)F*F)Fi__l*.F.F?Fd]lF?Fa[mF?FbqFcsF[jlF-F*FdfmFe\o**F.F?Fd]lF?FbqFb^nF[
jlFdfmFdbo*,F.F?Fd]lF?FbqFb^nF[jlF)F*F-Fhdt*,F.F?Fd]lF?FbqFb^nF[jlF-F*F)F\jm**F
.F?Fd]lF?FbqFb^nF*FdfmFd]n*(F_]lF-FbqFb^nF[jlFdfmFih_l**F_]lF-FbqFb^nF[jlF)F*F-
Fgh_l**F_]lF-FbqFb^nF[jlF-F*F)"%+j*(F_]lF-FbqFb^nF*FdfmFb[w*.F_]lF?Fd]lF?Fb]lF?
FbqFcsF[jlFdfmF*F-F]fy*.F_]lF?Fd]lF?Fb]lF?FbqFcsF[jlF)F*F)"%+a*.F_]lF?Fd]lF?Fb]
lF?FbqFcsF[jlF-F*FdfmFbhz*,Fd]lF-Fg]lF?FbqFcsF[jlFdfmF*F-F]hx*,Fd]lF-Fg]lF?FbqF
csF[jlF)F*F)Fc]\l*,Fd]lF-Fg]lF?FbqFcsF[jlF-F*FdfmF]^l*,Fd]lF-Fa[mF?FbqFcsF[jlFd
fmF*F-Fhhr*,Fd]lF-Fa[mF?FbqFcsF[jlF)F*F)F][q*,Fd]lF-Fa[mF?FbqFcsF[jlF-F*FdfmFiq
*(Fd]lF-FbqFb^nF[jlFdfm"%vU**Fd]lF-FbqFb^nF[jlF)F*F-!%&f***Fd]lF-FbqFb^nF[jlF-F
*F)"%Xn*(Fd]lF-FbqFb^nF*FdfmF`b^l**Fd]lF-FbqFgrF[jlFdfmF*F-Fhcq**Fd]lF-FbqFgrF[
jlF)F*F)!%K@**Fd]lF-FbqFgrF[jlF-F*FdfmFgcr**F\[mF-FbqFgrF[jlFdfmF*F-Fid[l**F\[m
F-FbqFgrF[jlF)F*F)"%[7**F\[mF-FbqFgrF[jlF-F*FdfmFav*,F(FeqF_]lF?FbqFfpF[jlFdfmF
*F-"&)3D*,F(FeqF_]lF?FbqFfpF[jlF)F*F)!&+G"*,F(FeqF_]lF?FbqFfpF[jlF-F*FdfmF_dl*,
F(F-Fd]lF-FbqFfpF[jlFdfmF*F-Feez*,F(F-Fd]lF-FbqFfpF[jlF)F*F)"%+C*,F(F-Fd]lF-Fbq
FfpF[jlF-F*FdfmFcfl*,F(F-Fg]lF?FbqF]`nF[jlFdfmF*F-Fiz*,F(F-Fg]lF?FbqF]`nF[jlF)F
*F)F[ax*,F(F-Fg]lF?FbqF]`nF[jlF-F*FdfmFg^q*,F(F-Fg]lF?FbqFHF[jlFdfmF*F)FS*,F(F-
Fg]lF?FbqFHF[jlF)F*FdfmF5*,F(F-Fa[mF?FbqF]`nF[jlFdfmF*F-Fght*,F(F-Fa[mF?FbqF]`n
F[jlF)F*F)"$%[*,F(F-Fa[mF?FbqF]`nF[jlF-F*FdfmF^`t*(F(F-FbqFdoF[jlFdfmFh_\l**F(F
-FbqFdoF[jlF)F*F-!%!G#**F(F-FbqFdoF[jlF-F*F)"%5<*(F(F-FbqFdoF*FdfmF_j]l**F(F-Fb
qFcsF[jlFdfmF*F-Fefl**F(F-FbqFcsF[jlF)F*F)F[]o**F(F-FbqFcsF[jlF-F*FdfmFefl*0F(F
?F.F?F_]lF?Fd]lF?FbqFfpF[jlFdfmF*F-"&gk#*0F(F?F.F?F_]lF?Fd]lF?FbqFfpF[jlF)F*F)!
&+N"*0F(F?F.F?F_]lF?Fd]lF?FbqFfpF[jlF-F*Fdfm"$5)*.F(F?F.F?F\[mF?FbqF]`nF[jlFdfm
F*F-"$v**.F(F?F.F?F\[mF?FbqF]`nF[jlF)F*F)!%];*.F(F?F.F?F\[mF?FbqF]`nF[jlF-F*Fdf
mF_f_l*.F(F?F_]lF?Fg]lF?FbqF]`nF[jlFdfmF*F-"&S/#*.F(F?F_]lF?Fg]lF?FbqF]`nF[jlF)
F*F)!&gg"*.F(F?F_]lF?Fg]lF?FbqF]`nF[jlF-F*FdfmF]`v*.F(F?F_]lF?Fa[mF?FbqF]`nF[jl
FdfmF*F-"%!Q#*.F(F?F_]lF?Fa[mF?FbqF]`nF[jlF)F*F)!%q=*.F(F?F_]lF?Fa[mF?FbqF]`nF[
jlF-F*FdfmF`w**F(F?F_]lF?FbqFdoF[jlFdfmF]fy*,F(F?F_]lF?FbqFdoF[jlF)F*F-"&gJ"*,F
(F?F_]lF?FbqFdoF[jlF-F*F)!%g'***F(F?F_]lF?FbqFdoF*Fdfm"%!y"*,F(F?F_]lF?FbqFcsF[
jlFdfmF*F-"%/R*,F(F?F_]lF?FbqFcsF[jlF)F*F)!%#R%*,F(F?F_]lF?FbqFcsF[jlF-F*FdfmFh
[z*.F(F?Fd]lF?Fb]lF?FbqF]`nF[jlFdfmF*F-Fjcw*.F(F?Fd]lF?Fb]lF?FbqF]`nF[jlF)F*F)F
]`m*.F(F?Fd]lF?Fb]lF?FbqF]`nF[jlF-F*FdfmFd]r*.F(F?Fd]lF?Fb]lF?FbqFHF[jlFdfmF*F)
Fdp*.F(F?Fd]lF?Fb]lF?FbqFHF[jlF)F*FdfmFbo*.F(F?Fd]lF?F\[mF?FbqF]`nF[jlFdfmF*F-F
jfy*.F(F?Fd]lF?F\[mF?FbqF]`nF[jlF)F*F)"%?N*.F(F?Fd]lF?F\[mF?FbqF]`nF[jlF-F*Fdfm
Ffq*,F.F-F_]lF-FbqFfpF[jlFdfmF*F-"&7P$*,F.F-F_]lF-FbqFfpF[jlF)F*F)!&+s"*,F.F-F_
]lF-FbqFfpF[jlF-F*Fdfm"%K5*.F.F?F_]lF?Fb]lF?FbqF]`nF[jlFdfmF*F-"%9B*.F.F?F_]lF?
Fb]lF?FbqF]`nF[jlF)F*F)!%;R*.F.F?F_]lF?Fb]lF?FbqF]`nF[jlF-F*FdfmFae_l*.F.F?F_]l
F?Fb]lF?FbqFHF[jlFdfmF*F)F\a_l*.F.F?F_]lF?Fb]lF?FbqFHF[jlF)F*FdfmFa_u*.F.F?F_]l
F?F\[mF?FbqF]`nF[jlFdfmF*F-Fejt*.F.F?F_]lF?F\[mF?FbqF]`nF[jlF)F*F)!&!e>*.F.F?F_
]lF?F\[mF?FbqF]`nF[jlF-F*Fdfm"%#\#*,F.F?Fd]lFeqFbqFfpF[jlFdfmF*F-Ff^`l*,F.F?Fd]
lFeqFbqFfpF[jlF)F*F)Fh^`l*,F.F?Fd]lFeqFbqFfpF[jlF-F*FdfmF_dl*.F.F?Fd]lF?Fg]lF?F
bqF]`nF[jlFdfmF*F-"$@#*.F.F?Fd]lF?Fg]lF?FbqF]`nF[jlF)F*F)Faf_l*.F.F?Fd]lF?Fg]lF
?FbqF]`nF[jlF-F*FdfmF^d]l*.F.F?Fd]lF?Fg]lF?FbqFHF[jlFdfmF*F)Fiu*.F.F?Fd]lF?Fg]l
F?FbqFHF[jlF)F*FdfmF^ir*.F.F?Fd]lF?Fa[mF?FbqF]`nF[jlFdfmF*F-"%)*=*.F.F?Fd]lF?Fa
[mF?FbqF]`nF[jlF)F*F)!%7K*.F.F?Fd]lF?Fa[mF?FbqF]`nF[jlF-F*FdfmFcdu**F.F?Fd]lF?F
bqFdoF[jlFdfm"$5(*,F.F?Fd]lF?FbqFdoF[jlF)F*F-Fde^l*,F.F?Fd]lF?FbqFdoF[jlF-F*F)"
%56**F.F?Fd]lF?FbqFdoF*FdfmFd\m*,F.F?Fd]lF?FbqFcsF[jlFdfmF*F-Fe\o*,F.F?Fd]lF?Fb
qFcsF[jlF)F*F)Fi__l*,F.F?Fd]lF?FbqFcsF[jlF-F*FdfmFe\o*(F_]lF-FbqFdoF[jlFdfm!&gP
#**F_]lF-FbqFdoF[jlF)F*F-"&!oA**F_]lF-FbqFdoF[jlF-F*F)Fie_l*(F_]lF-FbqFdoF*Fdfm
Fjiq*.F_]lF?Fd]lF?Fb]lF?FbqF]`nF[jlFdfmF*F-"&+0"*.F_]lF?Fd]lF?Fb]lF?FbqF]`nF[jl
F)F*F)!%]#)*.F_]lF?Fd]lF?Fb]lF?FbqF]`nF[jlF-F*Fdfm"%]5*,Fd]lF-Fg]lF?FbqF]`nF[jl
FdfmF*F-!%!3$*,Fd]lF-Fg]lF?FbqF]`nF[jlF)F*F)"%?C*,Fd]lF-Fg]lF?FbqF]`nF[jlF-F*Fd
fmF`ex*,Fd]lF-Fa[mF?FbqF]`nF[jlFdfmF*F-F[\u*,Fd]lF-Fa[mF?FbqF]`nF[jlF)F*F)Fggw*
,Fd]lF-Fa[mF?FbqF]`nF[jlF-F*FdfmFcq*(Fd]lF-FbqFdoF[jlFdfm!&+9"**Fd]lF-FbqFdoF[j
lF)F*F-"&S?#**Fd]lF-FbqFdoF[jlF-F*F)!&SD"*(Fd]lF-FbqFdoF*FdfmFcf^l**Fd]lF-FbqFc
sF[jlFdfmF*F-F\hq**Fd]lF-FbqFcsF[jlF)F*F)"%/f**Fd]lF-FbqFcsF[jlF-F*Fdfm!%78**Fg
]lF-FbqFcsF[jlFdfmF*F-Fin**Fg]lF-FbqFcsF[jlF)F*F)F_r**Fg]lF-FbqFcsF[jlF-F*FdfmF
in*,Fg]lF?Fa[mF?FbqFcsF[jlFdfmF*F-Fa\m*,Fg]lF?Fa[mF?FbqFcsF[jlF)F*F)Fc_l*,Fg]lF
?Fa[mF?FbqFcsF[jlF-F*FdfmFa\m*,Fb]lF?F\[mF?FbqFcsF[jlFdfmF*F-Fbal*,Fb]lF?F\[mF?
FbqFcsF[jlF)F*F)Ffdl*,Fb]lF?F\[mF?FbqFcsF[jlF-F*FdfmFbal**F\[mF-FbqFcsF[jlFdfmF
*F-F[[s**F\[mF-FbqFcsF[jlF)F*F)Fihq**F\[mF-FbqFcsF[jlF-F*FdfmF_dl**Fa[mF-FbqFcs
F[jlFdfmF*F-Fin**Fa[mF-FbqFcsF[jlF)F*F)F_r**Fa[mF-FbqFcsF[jlF-F*FdfmFin*,F(FeqF
_]lF?FbqFHF[jlFdfmF*F-!&'HB*,F(FeqF_]lF?FbqFHF[jlF)F*F)F][s*,F(FeqF_]lF?FbqFHF[
jlF-F*FdfmFdp*,F(F-Fd]lF-FbqFHF[jlFdfmF*F-Fghy*,F(F-Fd]lF-FbqFHF[jlF)F*F)F`_m*,
F(F-Fd]lF-FbqFHF[jlF-F*FdfmFin*,F(F-Fg]lF?FbqFfpF[jlFdfmF*F-F\\m*,F(F-Fg]lF?Fbq
FfpF[jlF)F*F)Fd]s*,F(F-Fg]lF?FbqFfpF[jlF-F*FdfmFiq*,F(F-Fg]lF?FbqF]jpF[jlFdfmF*
F)F_dn*,F(F-Fg]lF?FbqF]jpF[jlF)F*FdfmF3*,F(F-Fa[mF?FbqFfpF[jlFdfmF*F-Febt*,F(F-
Fa[mF?FbqFfpF[jlF)F*F)!%W6*,F(F-Fa[mF?FbqFfpF[jlF-F*FdfmF]^l*(F(F-FbqFgrF[jlFdf
m!%vU**F(F-FbqFgrF[jlF)F*F-"%cz**F(F-FbqFgrF[jlF-F*F)!%^U*(F(F-FbqFgrF*FdfmFfdv
**F(F-FbqF]`nF[jlFdfmF*F-Fjiu**F(F-FbqF]`nF[jlF)F*F)Fe_`l**F(F-FbqF]`nF[jlF-F*F
dfm!$M"**F(F-FbqFHF[jlFdfmF*F)FS**F(F-FbqFHF[jlF)F*FdfmF5*0F(F?F.F?F_]lF?Fd]lF?
FbqFHF[jlFdfmF*F-!&qX#*0F(F?F.F?F_]lF?Fd]lF?FbqFHF[jlF)F*F)"%!H(*0F(F?F.F?F_]lF
?Fd]lF?FbqFHF[jlF-F*Fdfm!$N"*.F(F?F.F?F\[mF?FbqFfpF[jlFdfmF*F-Fcft*.F(F?F.F?F\[
mF?FbqFfpF[jlF)F*F)"%+R*.F(F?F.F?F\[mF?FbqFfpF[jlF-F*FdfmFbhz*.F(F?F_]lF?Fg]lF?
FbqFfpF[jlFdfmF*F-!&;'G*.F(F?F_]lF?Fg]lF?FbqFfpF[jlF)F*F)"&+Y"*.F(F?F_]lF?Fg]lF
?FbqFfpF[jlF-F*FdfmFgev*.F(F?F_]lF?Fa[mF?FbqFfpF[jlFdfmF*F-!%KL*.F(F?F_]lF?Fa[m
F?FbqFfpF[jlF)F*F)F]h\l*.F(F?F_]lF?Fa[mF?FbqFfpF[jlF-F*FdfmF_v**F(F?F_]lF?FbqFg
rF[jlFdfm"%+^*,F(F?F_]lF?FbqFgrF[jlF)F*F-!&]&=*,F(F?F_]lF?FbqFgrF[jlF-F*F)"&D<"
**F(F?F_]lF?FbqFgrF*FdfmF_cu*,F(F?F_]lF?FbqF]`nF[jlFdfmF*F-!%S&)*,F(F?F_]lF?Fbq
F]`nF[jlF)F*F)"%5n*,F(F?F_]lF?FbqF]`nF[jlF-F*Fdfm!$a)*.F(F?Fd]lF?Fb]lF?FbqFfpF[
jlFdfmF*F-F][q*.F(F?Fd]lF?Fb]lF?FbqFfpF[jlF)F*F)F[[q*.F(F?Fd]lF?Fb]lF?FbqFfpF[j
lF-F*FdfmF/*.F(F?Fd]lF?Fb]lF?FbqF]jpF[jlFdfmF*F)F][m*.F(F?Fd]lF?Fb]lF?FbqF]jpF[
jlF)F*FdfmFeao*.F(F?Fd]lF?F\[mF?FbqFfpF[jlFdfmF*F-"%si*.F(F?Fd]lF?F\[mF?FbqFfpF
[jlF)F*F)!%+K*.F(F?Fd]lF?F\[mF?FbqFfpF[jlF-F*FdfmF3*,F.F-F_]lF-FbqFHF[jlFdfmF*F
-!&/8$*,F.F-F_]lF-FbqFHF[jlF)F*F)"%)G**,F.F-F_]lF-FbqFHF[jlF-F*FdfmFicv*(F.F-Fb
qFgrF[jlFdfmFbfm**F.F-FbqFgrF[jlF)F*F-Fd`n**F.F-FbqFgrF[jlF-F*F)Fejp*(F.F-FbqFg
rF*FdfmF\bl*.F.F?F_]lF?Fb]lF?FbqFfpF[jlFdfmF*F-!%3k*.F.F?F_]lF?Fb]lF?FbqFfpF[jl
F)F*F)"%c#**.F.F?F_]lF?Fb]lF?FbqFfpF[jlF-F*FdfmFi[`l*.F.F?F_]lF?Fb]lF?FbqF]jpF[
jlFdfmF*F)!%gN*.F.F?F_]lF?Fb]lF?FbqF]jpF[jlF)F*FdfmF\eu*.F.F?F_]lF?F\[mF?FbqFfp
F[jlFdfmF*F-F]_u*.F.F?F_]lF?F\[mF?FbqFfpF[jlF)F*F)"&+y"*.F.F?F_]lF?F\[mF?FbqFfp
F[jlF-F*Fdfm!%o5*,F.F?Fd]lFeqFbqFHF[jlFdfmF*F-Fch`l*,F.F?Fd]lFeqFbqFHF[jlF)F*F)
F][s*,F.F?Fd]lFeqFbqFHF[jlF-F*FdfmFdp*.F.F?Fd]lF?Fg]lF?FbqFfpF[jlFdfmF*F-F_hq*.
F.F?Fd]lF?Fg]lF?FbqFfpF[jlF)F*F)"$%))*.F.F?Fd]lF?Fg]lF?FbqFfpF[jlF-F*FdfmFcf]l*
.F.F?Fd]lF?Fg]lF?FbqF]jpF[jlFdfmF*F)Fc_q*.F.F?Fd]lF?Fg]lF?FbqF]jpF[jlF)F*FdfmF
\dq*.F.F?Fd]lF?Fa[mF?FbqFfpF[jlFdfmF*F-!%c_*.F.F?Fd]lF?Fa[mF?FbqFfpF[jlF)F*F)"%
#f(*.F.F?Fd]lF?Fa[mF?FbqFfpF[jlF-F*FdfmF`ju**F.F?Fd]lF?FbqFgrF[jlFdfm!%NM*,F.F?
Fd]lF?FbqFgrF[jlF)F*F-"%#Q'*,F.F?Fd]lF?FbqFgrF[jlF-F*F)!%nI**F.F?Fd]lF?FbqFgrF*
FdfmFY*,F.F?Fd]lF?FbqF]`nF[jlFdfmF*F-"%I=*,F.F?Fd]lF?FbqF]`nF[jlF)F*F)Fhd`l*,F.
F?Fd]lF?FbqF]`nF[jlF-F*Fdfm"%#Q"*,F.F?Fd]lF?FbqFHF[jlFdfmF*F)Fiu*,F.F?Fd]lF?Fbq
FHF[jlF)F*FdfmF^ir*(F_]lF-FbqFgrF[jlFdfm"&?x#**F_]lF-FbqFgrF[jlF)F*F-Fgh_l**F_]
lF-FbqFgrF[jlF-F*F)Fhis*(F_]lF-FbqFgrF*FdfmFbfm*.F_]lF?Fd]lF?Fb]lF?FbqFfpF[jlFd
fmF*F-!&+Z"*.F_]lF?Fd]lF?Fb]lF?FbqFfpF[jlF)F*F)"%+v*.F_]lF?Fd]lF?Fb]lF?FbqFfpF[
jlF-F*FdfmFb[w*,Fd]lF-Fg]lF?FbqFfpF[jlFdfmF*F-"%7V*,Fd]lF-Fg]lF?FbqFfpF[jlF)F*F
)!%+A*,Fd]lF-Fg]lF?FbqFfpF[jlF-F*FdfmFc_t*,Fd]lF-Fa[mF?FbqFfpF[jlFdfmF*F-Fj`u*,
Fd]lF-Fa[mF?FbqFfpF[jlF)F*F)F`bl*,Fd]lF-Fa[mF?FbqFfpF[jlF-F*FdfmFat*(Fd]lF-FbqF
grF[jlFdfm"&]*>**Fd]lF-FbqFgrF[jlF)F*F-!&]K$**Fd]lF-FbqFgrF[jlF-F*F)"&DZ"*(Fd]l
F-FbqFgrF*FdfmF`b^l**Fd]lF-FbqF]`nF[jlFdfmF*F-Fg\r**Fd]lF-FbqF]`nF[jlF)F*F)!%?!
***Fd]lF-FbqF]`nF[jlF-F*Fdfm"%[6**Fg]lF-FbqF]`nF[jlFdfmF*F-!$c"**Fg]lF-FbqF]`nF
[jlF)F*F)F\`y**Fg]lF-FbqF]`nF[jlF-F*FdfmF_ar**Fg]lF-FbqFHF[jlFdfmF*F)F_r**Fg]lF
-FbqFHF[jlF)F*FdfmF;*,Fg]lF?Fa[mF?FbqF]`nF[jlFdfmF*F-Fder*,Fg]lF?Fa[mF?FbqF]`nF
[jlF)F*F)Fg\m*,Fg]lF?Fa[mF?FbqF]`nF[jlF-F*FdfmFd`n*,Fg]lF?Fa[mF?FbqFHF[jlFdfmF*
F)Ffal*,Fg]lF?Fa[mF?FbqFHF[jlF)F*FdfmF]\q*(Fg]lF?FbqFdoF[jlFdfmF\am**Fg]lF?FbqF
doF[jlF)F*F-F]jo**Fg]lF?FbqFdoF[jlF-F*F)F]jo*(Fg]lF?FbqFdoF*FdfmF\am**Fg]lF?Fbq
FcsF[jlFdfmF*F-F]_l**Fg]lF?FbqFcsF[jlF)F*F)Ffal**Fg]lF?FbqFcsF[jlF-F*FdfmF]_l*,
Fb]lF?F\[mF?FbqF]`nF[jlFdfmF*F-Ff`u*,Fb]lF?F\[mF?FbqF]`nF[jlF)F*F)"%75*,Fb]lF?F
\[mF?FbqF]`nF[jlF-F*FdfmFg_q*,Fb]lF?F\[mF?FbqFHF[jlFdfmF*F)F5*,Fb]lF?F\[mF?FbqF
HF[jlF)F*FdfmFS**F\[mF-FbqF]`nF[jlFdfmF*F-!%?n**F\[mF-FbqF]`nF[jlF)F*F)"%!G&**F
\[mF-FbqF]`nF[jlF-F*FdfmF`]l**Fa[mF-FbqF]`nF[jlFdfmF*F-Fjaal**Fa[mF-FbqF]`nF[jl
F)F*F)F\`y**Fa[mF-FbqF]`nF[jlF-F*FdfmF_ar*(Fa[mF?FbqFdoF[jlFdfmF\am**Fa[mF?FbqF
doF[jlF)F*F-F]jo**Fa[mF?FbqFdoF[jlF-F*F)F]jo*(Fa[mF?FbqFdoF*FdfmF\am**Fa[mF?Fbq
FcsF[jlFdfmF*F-Fe^l**Fa[mF?FbqFcsF[jlF)F*F)F\ao**Fa[mF?FbqFcsF[jlF-F*FdfmFe^l*,
F(FeqF_]lF?FbqF]jpF[jlFdfmF*F-"&OV"*,F(FeqF_]lF?FbqF]jpF[jlF)F*F)F_]q*,F(F-Fd]l
F-FbqF]jpF[jlFdfmF*F-F_hl*,F(F-Fd]lF-FbqF]jpF[jlF)F*F)F[en*,F(F-Fg]lF?FbqFHF[jl
FdfmF*F-Fe]\l*,F(F-Fg]lF?FbqFHF[jlF)F*F)Fa^l*,F(F-Fg]lF?FbqFHF[jlF-F*FdfmFcq*,F
(F-Fg]lF?FbqFdfmF[jlFdfmF*F)Fcfr*,F(F-Fg]lF?FbqFdfmF[jlF)F*FdfmFg`q*,F(F-Fa[mF?
FbqFHF[jlFdfmF*F-!%57*,F(F-Fa[mF?FbqFHF[jlF)F*F)"%=:*,F(F-Fa[mF?FbqFHF[jlF-F*Fd
fmF`ex*(F(F-FbqFcsF[jlFdfm"&+9"**F(F-FbqFcsF[jlF)F*F-!&#z:**F(F-FbqFcsF[jlF-F*F
)"%!e&*(F(F-FbqFcsF*FdfmF_j]l**F(F-FbqFfpF[jlFdfmF*F-"%S7**F(F-FbqFfpF[jlF)F*F)
F`i`l**F(F-FbqFfpF[jlF-F*FdfmFail**F(F-FbqF]jpF[jlFdfmF*F)F_dn**F(F-FbqF]jpF[jl
F)F*FdfmF3*0F(F?F.F?F_]lF?Fd]lF?FbqF]jpF[jlFdfmF*F-"&?^"*0F(F?F.F?F_]lF?Fd]lF?F
bqF]jpF[jlF)F*F)Fgiq*.F(F?F.F?F\[mF?FbqFHF[jlFdfmF*F-"%DT*.F(F?F.F?F\[mF?FbqFHF
[jlF)F*F)!%v^*.F(F?F.F?F\[mF?FbqFHF[jlF-F*FdfmF^f`l*.F(F?F_]lF?Fg]lF?FbqFHF[jlF
dfmF*F-"&sl#*.F(F?F_]lF?Fg]lF?FbqFHF[jlF)F*F)!%%)y*.F(F?F_]lF?Fg]lF?FbqFHF[jlF-
F*FdfmFd[n*.F(F?F_]lF?Fa[mF?FbqFHF[jlFdfmF*F-"%%4$*.F(F?F_]lF?Fa[mF?FbqFHF[jlF)
F*F)F\^x*.F(F?F_]lF?Fa[mF?FbqFHF[jlF-F*FdfmF\_o**F(F?F_]lF?FbqFcsF[jlFdfmFgdn*,
F(F?F_]lF?FbqFcsF[jlF)F*F-"&!y<*,F(F?F_]lF?FbqFcsF[jlF-F*F)!%q"***F(F?F_]lF?Fbq
FcsF*FdfmFfdv*,F(F?F_]lF?FbqFfpF[jlFdfmF*F-"&c>"*,F(F?F_]lF?FbqFfpF[jlF)F*F)!%+
h*,F(F?F_]lF?FbqFfpF[jlF-F*FdfmFcfv*.F(F?Fd]lF?Fb]lF?FbqFHF[jlFdfmF*F-Fggw*.F(F
?Fd]lF?Fb]lF?FbqFHF[jlF)F*F)"%3A*.F(F?Fd]lF?Fb]lF?FbqFHF[jlF-F*FdfmFfq*.F(F?Fd]
lF?Fb]lF?FbqFdfmF[jlFdfmF*F)Fbg`l*.F(F?Fd]lF?Fb]lF?FbqFdfmF[jlF)F*FdfmFgiu*.F(F
?Fd]lF?F\[mF?FbqFHF[jlFdfmF*F-!%Ce*.F(F?Fd]lF?F\[mF?FbqFHF[jlF)F*F)F\ir*.F(F?Fd
]lF?F\[mF?FbqFHF[jlF-F*FdfmF\al*,F.F-F_]lF-FbqF]jpF[jlFdfmF*F-"&k#>*,F.F-F_]lF-
FbqF]jpF[jlF)F*F)!%_F*(F.F-FbqFcsF[jlFdfmF]fm**F.F-FbqFcsF[jlF)F*F-Fiio**F.F-Fb
qFcsF[jlF-F*F)Fi^l*(F.F-FbqFcsF*FdfmF^al*.F.F?F_]lF?Fb]lF?FbqFHF[jlFdfmF*F-"%!z
**.F.F?F_]lF?Fb]lF?FbqFHF[jlF)F*F)!&#G7*.F.F?F_]lF?Fb]lF?FbqFHF[jlF-F*FdfmF[d`l
*.F.F?F_]lF?Fb]lF?FbqFdfmF[jlFdfmF*F)"%)H(*.F.F?F_]lF?Fb]lF?FbqFdfmF[jlF)F*Fdfm
Faet*.F.F?F_]lF?F\[mF?FbqFHF[jlFdfmF*F-Fhdu*.F.F?F_]lF?F\[mF?FbqFHF[jlF)F*F)!%7
'**.F.F?F_]lF?F\[mF?FbqFHF[jlF-F*FdfmFejv*,F.F?Fd]lFeqFbqF]jpF[jlFdfmF*F-Fadal*
,F.F?Fd]lFeqFbqF]jpF[jlF)F*F)F_]q*.F.F?Fd]lF?Fg]lF?FbqFHF[jlFdfmF*F-"$N**.F.F?F
d]lF?Fg]lF?FbqFHF[jlF)F*F)!%t6*.F.F?Fd]lF?Fg]lF?FbqFHF[jlF-F*FdfmF`w*.F.F?Fd]lF
?Fg]lF?FbqFdfmF[jlFdfmF*F)Fgew*.F.F?Fd]lF?Fg]lF?FbqFdfmF[jlF)F*FdfmF]^s*.F.F?Fd
]lF?Fa[mF?FbqFHF[jlFdfmF*F-"%I!)*.F.F?Fd]lF?Fa[mF?FbqFHF[jlF)F*F)!&u+"*.F.F?Fd]
lF?Fa[mF?FbqFHF[jlF-F*FdfmF]`v**F.F?Fd]lF?FbqFcsF[jlFdfm"%?(**,F.F?Fd]lF?FbqFcs
F[jlF)F*F-!&Cd"*,F.F?Fd]lF?FbqFcsF[jlF-F*F)"%![&**F.F?Fd]lF?FbqFcsF*FdfmF_jo*,F
.F?Fd]lF?FbqFfpF[jlFdfmF*F-!%!y%*,F.F?Fd]lF?FbqFfpF[jlF)F*F)F[_al*,F.F?Fd]lF?Fb
qFfpF[jlF-F*Fdfm!%SD*,F.F?Fd]lF?FbqF]jpF[jlFdfmF*F)Fc_q*,F.F?Fd]lF?FbqF]jpF[jlF
)F*FdfmF\dq*(F_]lF-FbqFcsF[jlFdfmFde`l**F_]lF-FbqFcsF[jlF)F*F-Fge_l**F_]lF-FbqF
csF[jlF-F*F)Fb[q*.F_]lF?Fd]lF?Fb]lF?FbqFHF[jlFdfmF*F-"&]O"*.F_]lF?Fd]lF?Fb]lF?F
bqFHF[jlF)F*F)Fda_l*.F_]lF?Fd]lF?Fb]lF?FbqFHF[jlF-F*FdfmFjp*,Fd]lF-Fg]lF?FbqFHF
[jlFdfmF*F-!%/S*,Fd]lF-Fg]lF?FbqFHF[jlF)F*F)Fh_x*,Fd]lF-Fg]lF?FbqFHF[jlF-F*Fdfm
F_^n*,Fd]lF-Fa[mF?FbqFHF[jlFdfmF*F-F[`q*,Fd]lF-Fa[mF?FbqFHF[jlF)F*F)F__x*,Fd]lF
-Fa[mF?FbqFHF[jlF-F*FdfmFbp*(Fd]lF-FbqFcsF[jlFdfm!&SR#**Fd]lF-FbqFcsF[jlF)F*F-"
&!eM**Fd]lF-FbqFcsF[jlF-F*F)!&57"*(Fd]lF-FbqFcsF*FdfmFfdv**Fd]lF-FbqFfpF[jlFdfm
F*F-F``r**Fd]lF-FbqFfpF[jlF)F*F)"%+#)**Fd]lF-FbqFfpF[jlF-F*FdfmF_^q**Fg]lF-FbqF
fpF[jlFdfmF*F-Fjdm**Fg]lF-FbqFfpF[jlF)F*F)Fc[t**Fg]lF-FbqFfpF[jlF-F*FdfmF3**Fg]
lF-FbqF]jpF[jlFdfmF*F)F]fm**Fg]lF-FbqF]jpF[jlF)F*FdfmFcfl*,Fg]lF?Fa[mF?FbqFfpF[
jlFdfmF*F-F]ar*,Fg]lF?Fa[mF?FbqFfpF[jlF)F*F)F^aw*,Fg]lF?Fa[mF?FbqFfpF[jlF-F*Fdf
mFh]l*,Fg]lF?Fa[mF?FbqF]jpF[jlFdfmF*F)Fjiq*,Fg]lF?Fa[mF?FbqF]jpF[jlF)F*FdfmF_ar
*(Fg]lF?FbqFgrF[jlFdfmFiial**Fg]lF?FbqFgrF[jlF)F*F-!$(o**Fg]lF?FbqFgrF[jlF-F*F)
!$V(*(Fg]lF?FbqFgrF*FdfmFg_s**Fg]lF?FbqF]`nF[jlFdfmF*F-Fh]n**Fg]lF?FbqF]`nF[jlF
)F*F)Ff\x**Fg]lF?FbqF]`nF[jlF-F*Fdfm!$H"**Fg]lF?FbqFHF[jlFdfmF*F)F]bl**Fg]lF?Fb
qFHF[jlF)F*FdfmFgeo**Fb]lF-FbqFfpF[jlFdfmF*F-F^t**Fb]lF-FbqFfpF[jlF)F*F)F_u**Fb
]lF-FbqFfpF[jlF-F*FdfmF^t*,Fb]lF?F\[mF?FbqFfpF[jlFdfmF*F-Fcfu*,Fb]lF?F\[mF?FbqF
fpF[jlF)F*F)!%#R#*,Fb]lF?F\[mF?FbqFfpF[jlF-F*FdfmFfcq*,Fb]lF?F\[mF?FbqF]jpF[jlF
dfmF*F)Fehl*,Fb]lF?F\[mF?FbqF]jpF[jlF)F*FdfmF_u**F\[mF-FbqFfpF[jlFdfmF*F-"%3%**
*F\[mF-FbqFfpF[jlF)F*F)F]fy**F\[mF-FbqFfpF[jlF-F*FdfmF^\m**Fa[mF-FbqFfpF[jlFdfm
F*F-Fjdm**Fa[mF-FbqFfpF[jlF)F*F)Fc[t**Fa[mF-FbqFfpF[jlF-F*FdfmF3*(Fa[mF?FbqFgrF
[jlFdfmFiial**Fa[mF?FbqFgrF[jlF)F*F-!$*z**Fa[mF?FbqFgrF[jlF-F*F)!$J'*(Fa[mF?Fbq
FgrF*FdfmFg_s**Fa[mF?FbqF]`nF[jlFdfmF*F-!$F'**Fa[mF?FbqF]`nF[jlF)F*F)"%A6**Fa[m
F?FbqF]`nF[jlF-F*FdfmFf^s**Fa[mF?FbqFHF[jlFdfmF*F)Ffal**Fa[mF?FbqFHF[jlF)F*Fdfm
F]\q*&FbqF^blF[jlF)F_jo*(FbqF^blF[jlF-F*F-F_\u*&FbqF^blF*F)F_jo*&FbqFdoF[jlFdfm
Fg\m*(FbqFdoF[jlF)F*F-F_jo*(FbqFdoF[jlF-F*F)F_jo*&FbqFdoF*FdfmFg\m*(FbqFcsF[jlF
dfmF*F-"$)=*(FbqFcsF[jlF)F*F)!$w$*(FbqFcsF[jlF-F*FdfmFf`bl*,F(FeqF_]lF?FbqFdfmF
[jlFdfmF*F-Fadm*,F(FeqF_]lF?FbqFdfmF[jlF)F*F)F\r*,F(F-Fd]lF-FbqFdfmF[jlFdfmF*F-
F\]u*,F(F-Fd]lF-FbqFdfmF[jlF)F*F)F_r*,F(F-Fg]lF?FbqF]jpF[jlFdfmF*F-Fhfy*,F(F-Fg
]lF?FbqF]jpF[jlF)F*F)F_bn*,F(F-Fg]lF?FbqF]jpF[jlF-F*FdfmFat*,F(F-Fg]lF?FbqF[epF
[jlFdfmF*F)Fciy*,F(F-Fg]lF?FbqF[epF[jlF)F*FdfmF^t*,F(F-Fa[mF?FbqF]jpF[jlFdfmF*F
-Fa]z*,F(F-Fa[mF?FbqF]jpF[jlF)F*F)!%K7*,F(F-Fa[mF?FbqF]jpF[jlF-F*FdfmFc_t*(F(F-
FbqF]`nF[jlFdfm!&]*>**F(F-FbqF]`nF[jlF)F*F-"&S%>**F(F-FbqF]`nF[jlF-F*F)!%HS*(F(
F-FbqF]`nF*FdfmF\[n**F(F-FbqFHF[jlFdfmF*F-!%qD**F(F-FbqFHF[jlF)F*F)F]eal**F(F-F
bqFHF[jlF-F*FdfmFjeo**F(F-FbqFdfmF[jlFdfmF*F)Fcfr**F(F-FbqFdfmF[jlF)F*FdfmFg`q*
0F(F?F.F?F_]lF?Fd]lF?FbqFdfmF[jlFdfmF*F-Ff]u*0F(F?F.F?F_]lF?Fd]lF?FbqFdfmF[jlF)
F*F)Ffjn*.F(F?F.F?F\[mF?FbqF]jpF[jlFdfmF*F-!%]P*.F(F?F.F?F\[mF?FbqF]jpF[jlF)F*F
)"%+U*.F(F?F.F?F\[mF?FbqF]jpF[jlF-F*FdfmFb[w*.F(F?F_]lF?Fg]lF?FbqF]jpF[jlFdfmF*
F-!&_j"*.F(F?F_]lF?Fg]lF?FbqF]jpF[jlF)F*F)F^ju*.F(F?F_]lF?Fa[mF?FbqF]jpF[jlFdfm
F*F-!%/>*.F(F?F_]lF?Fa[mF?FbqF]jpF[jlF)F*F)Fial**F(F?F_]lF?FbqF]`nF[jlFdfm!%qx*
,F(F?F_]lF?FbqF]`nF[jlF)F*F-!&I="*,F(F?F_]lF?FbqF]`nF[jlF-F*F)"%:X**F(F?F_]lF?F
bqF]`nF*FdfmF_ao*,F(F?F_]lF?FbqFHF[jlFdfmF*F-!&-6"*,F(F?F_]lF?FbqFHF[jlF)F*F)"%
%H$*,F(F?F_]lF?FbqFHF[jlF-F*FdfmFj]y*.F(F?Fd]lF?Fb]lF?FbqF]jpF[jlFdfmF*F-F`bl*.
F(F?Fd]lF?Fb]lF?FbqF]jpF[jlF)F*F)Fd\v*.F(F?Fd]lF?Fb]lF?FbqF]jpF[jlF-F*FdfmF3*.F
(F?Fd]lF?Fb]lF?FbqF[epF[jlFdfmF*F)F]hx*.F(F?Fd]lF?Fb]lF?FbqF[epF[jlF)F*FdfmF_u*
.F(F?Fd]lF?F\[mF?FbqF]jpF[jlFdfmF*F-F\p*.F(F?Fd]lF?F\[mF?FbqF]jpF[jlF)F*F)F`p*,
F.F-F_]lF-FbqFdfmF[jlFdfmF*F-Fh^u*,F.F-F_]lF-FbqFdfmF[jlF)F*F)Fjjn*(F.F-FbqF]`n
F[jlFdfm!$S)**F.F-FbqF]`nF[jlF)F*F-"%S<**F.F-FbqF]`nF[jlF-F*F)F__q*(F.F-FbqF]`n
F*FdfmFjiq*.F.F?F_]lF?Fb]lF?FbqF]jpF[jlFdfmF*F-!%+*)*.F.F?F_]lF?Fb]lF?FbqF]jpF[
jlF)F*F)"%o***.F.F?F_]lF?Fb]lF?FbqF]jpF[jlF-F*FdfmF^^al*.F.F?F_]lF?Fb]lF?FbqF[e
pF[jlFdfmF*F)!%Ky*.F.F?F_]lF?Fb]lF?FbqF[epF[jlF)F*FdfmFe`v*.F.F?F_]lF?F\[mF?Fbq
F]jpF[jlFdfmF*F-Feju*.F.F?F_]lF?F\[mF?FbqF]jpF[jlF)F*F)"%[G*,F.F?Fd]lFeqFbqFdfm
F[jlFdfmF*F-Fadm*,F.F?Fd]lFeqFbqFdfmF[jlF)F*F)F\r*.F.F?Fd]lF?Fg]lF?FbqF]jpF[jlF
dfmF*F-!$])*.F.F?Fd]lF?Fg]lF?FbqF]jpF[jlF)F*F)"$_**.F.F?Fd]lF?Fg]lF?FbqF]jpF[jl
F-F*FdfmF_v*.F.F?Fd]lF?Fg]lF?FbqF[epF[jlFdfmF*F)Fchw*.F.F?Fd]lF?Fg]lF?FbqF[epF[
jlF)F*FdfmFe^l*.F.F?Fd]lF?Fa[mF?FbqF]jpF[jlFdfmF*F-!%+t*.F.F?Fd]lF?Fa[mF?FbqF]j
pF[jlF)F*F)"%w")*.F.F?Fd]lF?Fa[mF?FbqF]jpF[jlF-F*FdfmFgev**F.F?Fd]lF?FbqF]`nF[j
lFdfm!&]y"*,F.F?Fd]lF?FbqF]`nF[jlF)F*F-"&0m#*,F.F?Fd]lF?FbqF]`nF[jlF-F*F)!%Gn**
F.F?Fd]lF?FbqF]`nF*FdfmFgi^l*,F.F?Fd]lF?FbqFHF[jlFdfmF*F-"%&e'*,F.F?Fd]lF?FbqFH
F[jlF)F*F)Fbjal*,F.F?Fd]lF?FbqFHF[jlF-F*Fdfm"%lA*,F.F?Fd]lF?FbqFdfmF[jlFdfmF*F)
Fgew*,F.F?Fd]lF?FbqFdfmF[jlF)F*FdfmF]^s*(F_]lF-FbqF]`nF[jlFdfmFih_l**F_]lF-FbqF
]`nF[jlF)F*F-Fda_l**F_]lF-FbqF]`nF[jlF-F*F)Fd`n*.F_]lF?Fd]lF?Fb]lF?FbqF]jpF[jlF
dfmF*F-Ffdz*.F_]lF?Fd]lF?Fb]lF?FbqF]jpF[jlF)F*F)F[`l*,Fd]lF-Fg]lF?FbqF]jpF[jlFd
fmF*F-Facr*,Fd]lF-Fg]lF?FbqF]jpF[jlF)F*F)F[ax*,Fd]lF-Fa[mF?FbqF]jpF[jlFdfmF*F-F
d\v*,Fd]lF-Fa[mF?FbqF]jpF[jlF)F*F)F\r*(Fd]lF-FbqF]`nF[jlFdfmF^aal**Fd]lF-FbqF]`
nF[jlF)F*F-!&q_#**Fd]lF-FbqF]`nF[jlF-F*F)"%:a*(Fd]lF-FbqF]`nF*FdfmF_ao**Fd]lF-F
bqFHF[jlFdfmF*F-F]cr**Fd]lF-FbqFHF[jlF)F*F)!%GW**Fd]lF-FbqFHF[jlF-F*FdfmFcgl**F
g]lF-FbqFHF[jlFdfmF*F-Ff`t**Fg]lF-FbqFHF[jlF)F*F)F^^[l**Fg]lF-FbqFHF[jlF-F*Fdfm
Fain**Fg]lF-FbqFdfmF[jlFdfmF*F)F_^q**Fg]lF-FbqFdfmF[jlF)F*FdfmFccv*,Fg]lF?Fa[mF
?FbqFHF[jlFdfmF*F-Fbbu*,Fg]lF?Fa[mF?FbqFHF[jlF)F*F)!$!p*,Fg]lF?Fa[mF?FbqFHF[jlF
-F*FdfmFgz*,Fg]lF?Fa[mF?FbqFdfmF[jlFdfmF*F)Fdh[l*,Fg]lF?Fa[mF?FbqFdfmF[jlF)F*Fd
fmFicr*(Fg]lF?FbqFcsF[jlFdfm!%?N**Fg]lF?FbqFcsF[jlF)F*F-"%%y"**Fg]lF?FbqFcsF[jl
F-F*F)Fd_\l*(Fg]lF?FbqFcsF*FdfmF]\u**Fg]lF?FbqFfpF[jlFdfmF*F-F^s**Fg]lF?FbqFfpF
[jlF)F*F)Fh`r**Fg]lF?FbqFfpF[jlF-F*FdfmF^\m**Fg]lF?FbqF]jpF[jlFdfmF*F)Fjaq**Fg]
lF?FbqF]jpF[jlF)F*FdfmFjiq**Fb]lF-FbqFHF[jlFdfmF*F-Fav**Fb]lF-FbqFHF[jlF)F*F)Fg
e^l**Fb]lF-FbqFHF[jlF-F*FdfmFav**Fb]lF-FbqFdfmF[jlFdfmF*F)Feao**Fb]lF-FbqFdfmF[
jlF)F*FdfmF[en*,Fb]lF?F\[mF?FbqFHF[jlFdfmF*F-F`\v*,Fb]lF?F\[mF?FbqFHF[jlF)F*F)"
%uJ*,Fb]lF?F\[mF?FbqFHF[jlF-F*FdfmFjgq*,Fb]lF?F\[mF?FbqFdfmF[jlFdfmF*F)Fj]l*,Fb
]lF?F\[mF?FbqFdfmF[jlF)F*FdfmFiz**F\[mF-FbqFHF[jlFdfmF*F-!%O()**F\[mF-FbqFHF[jl
F)F*F)"%#f#**F\[mF-FbqFHF[jlF-F*FdfmF_r**Fa[mF-FbqFHF[jlFdfmF*F-Ff`t**Fa[mF-Fbq
FHF[jlF)F*F)F^^[l**Fa[mF-FbqFHF[jlF-F*FdfmFain*(Fa[mF?FbqFcsF[jlFdfmFbibl**Fa[m
F?FbqFcsF[jlF)F*F-"%oD**Fa[mF?FbqFcsF[jlF-F*F)"%g:*(Fa[mF?FbqFcsF*FdfmF]\u**Fa[
mF?FbqFfpF[jlFdfmF*F-"%%e"**Fa[mF?FbqFfpF[jlF)F*F)!%_E**Fa[mF?FbqFfpF[jlF-F*Fdf
m"$C***Fa[mF?FbqF]jpF[jlFdfmF*F)Fjiq**Fa[mF?FbqF]jpF[jlF)F*FdfmF_ar*&FbqFb^nF[j
lF)Fca`l*(FbqFb^nF[jlF-F*F-Fafu*&FbqFb^nF*F)Fii\l*&FbqFgrF[jlFdfm"%q=*(FbqFgrF[
jlF)F*F-!%)p"*(FbqFgrF[jlF-F*F)!%i6*&FbqFgrF*FdfmF[j\l*(FbqF]`nF[jlFdfmF*F-F`^^
l*(FbqF]`nF[jlF)F*F)"%o?*(FbqF]`nF[jlF-F*FdfmFjcq*(FbqFHF[jlFdfmF*F)Fgjm*(FbqFH
F[jlF)F*FdfmF_ar*,F(FeqF_]lF?FbqF[epF[jlFdfmF*F-Fh]q*,F(F-Fd]lF-FbqF[epF[jlFdfm
F*F-Fj]m*,F(F-Fg]lF?FbqFdfmF[jlFdfmF*F-Fjdm*,F(F-Fg]lF?FbqFdfmF[jlF)F*F)Ffq*,F(
F-Fg]lF?FbqFdfmF[jlF-F*FdfmFbp*,F(F-Fg]lF?FbqF)F[jlFdfmF*F)Fgiu*,F(F-Fg]lF?FbqF
)F[jlF)F*FdfmF7*,F(F-Fa[mF?FbqFdfmF[jlFdfmF*F-!$%f*,F(F-Fa[mF?FbqFdfmF[jlF)F*F)
"$;'*,F(F-Fa[mF?FbqFdfmF[jlF-F*FdfmF_^n*(F(F-FbqFfpF[jlFdfm"&SR#**F(F-FbqFfpF[j
lF)F*F-!&%3:**F(F-FbqFfpF[jlF-F*F)"%Y9**F(F-FbqF]jpF[jlFdfmF*F-"%OM**F(F-FbqF]j
pF[jlF)F*F)Feabl**F(F-FbqF]jpF[jlF-F*FdfmF]\q**F(F-FbqF[epF[jlFdfmF*F)Fciy**F(F
-FbqF[epF[jlF)F*FdfmF^t*0F(F?F.F?F_]lF?Fd]lF?FbqF[epF[jlFdfmF*F-"%]8*.F(F?F.F?F
\[mF?FbqFdfmF[jlFdfmF*F-"%D?*.F(F?F.F?F\[mF?FbqFdfmF[jlF)F*F)Fgit*.F(F?F.F?F\[m
F?FbqFdfmF[jlF-F*FdfmFjp*.F(F?F_]lF?Fg]lF?FbqFdfmF[jlFdfmF*F-Fdcu*.F(F?F_]lF?Fg
]lF?FbqFdfmF[jlF)F*F)Fe\o*.F(F?F_]lF?Fa[mF?FbqFdfmF[jlFdfmF*F-"$[(*.F(F?F_]lF?F
a[mF?FbqFdfmF[jlF)F*F)Fggn**F(F?F_]lF?FbqFfpF[jlFdfm"&gB"*,F(F?F_]lF?FbqFfpF[jl
F)F*F-Fijal*,F(F?F_]lF?FbqFfpF[jlF-F*F)F\^q*,F(F?F_]lF?FbqF]jpF[jlFdfmF*F-"%Ko*
,F(F?F_]lF?FbqF]jpF[jlF)F*F)!$w**.F(F?Fd]lF?Fb]lF?FbqFdfmF[jlFdfmF*F-F__x*.F(F?
Fd]lF?Fb]lF?FbqFdfmF[jlF)F*F)F_bn*.F(F?Fd]lF?Fb]lF?FbqFdfmF[jlF-F*FdfmF\al*.F(F
?Fd]lF?Fb]lF?FbqF)F[jlFdfmF*F)!$K)*.F(F?Fd]lF?Fb]lF?FbqF)F[jlF)F*FdfmF9*.F(F?Fd
]lF?F\[mF?FbqFdfmF[jlFdfmF*F-Ffiy*.F(F?Fd]lF?F\[mF?FbqFdfmF[jlF)F*F)FS*,F.F-F_]
lF-FbqF[epF[jlFdfmF*F-"%?<*(F.F-FbqFfpF[jlFdfmF\iu**F.F-FbqFfpF[jlF)F*F-Fe]q**F
.F-FbqFfpF[jlF-F*F)F_^z*(F.F-FbqFfpF*FdfmF^al*.F.F?F_]lF?Fb]lF?FbqFdfmF[jlFdfmF
*F-"%1[*.F.F?F_]lF?Fb]lF?FbqFdfmF[jlF)F*F)!%%)\*.F.F?F_]lF?Fb]lF?FbqFdfmF[jlF-F
*FdfmFejv*.F.F?F_]lF?Fb]lF?FbqF)F[jlFdfmF*F)"%GY*.F.F?F_]lF?Fb]lF?FbqF)F[jlF)F*
FdfmFajm*.F.F?F_]lF?F\[mF?FbqFdfmF[jlFdfmF*F-Fb`v*.F.F?F_]lF?F\[mF?FbqFdfmF[jlF
)F*F)F^\o*,F.F?Fd]lFeqFbqF[epF[jlFdfmF*F-Fh]q*.F.F?Fd]lF?Fg]lF?FbqFdfmF[jlFdfmF
*F-"$f%*.F.F?Fd]lF?Fg]lF?FbqFdfmF[jlF)F*F)Fhv*.F.F?Fd]lF?Fg]lF?FbqFdfmF[jlF-F*F
dfmF\_o*.F.F?Fd]lF?Fg]lF?FbqF)F[jlFdfmF*F)F]\x*.F.F?Fd]lF?Fg]lF?FbqF)F[jlF)F*Fd
fmFdgm*.F.F?Fd]lF?Fa[mF?FbqFdfmF[jlFdfmF*F-"%UR*.F.F?Fd]lF?Fa[mF?FbqFdfmF[jlF)F
*F)!%)3%*.F.F?Fd]lF?Fa[mF?FbqFdfmF[jlF-F*FdfmFd[n**F.F?Fd]lF?FbqFfpF[jlFdfm"&gA
#*,F.F?Fd]lF?FbqFfpF[jlF)F*F-!&Q=$*,F.F?Fd]lF?FbqFfpF[jlF-F*F)"%Ab**F.F?Fd]lF?F
bqFfpF*FdfmFjiq*,F.F?Fd]lF?FbqF]jpF[jlFdfmF*F-!%=[*,F.F?Fd]lF?FbqF]jpF[jlF)F*F)
Fcfbl*,F.F?Fd]lF?FbqF]jpF[jlF-F*Fdfm!$y**,F.F?Fd]lF?FbqF[epF[jlFdfmF*F)Fchw*,F.
F?Fd]lF?FbqF[epF[jlF)F*FdfmFe^l*(F_]lF-FbqFfpF[jlFdfmF]cu**F_]lF-FbqFfpF[jlF)F*
F-F_ds*.F_]lF?Fd]lF?Fb]lF?FbqFdfmF[jlFdfmF*F-Fafu*.F_]lF?Fd]lF?Fb]lF?FbqFdfmF[j
lF)F*F)Fg[o*,Fd]lF-Fg]lF?FbqFdfmF[jlFdfmF*F-Fifu*,Fd]lF-Fg]lF?FbqFdfmF[jlF)F*F)
Fefl*,Fd]lF-Fa[mF?FbqFdfmF[jlFdfmF*F-F]`m*,Fd]lF-Fa[mF?FbqFdfmF[jlF)F*F)F\al*(F
d]lF-FbqFfpF[jlFdfmFhf`l**Fd]lF-FbqFfpF[jlF)F*F-"&?H"**Fd]lF-FbqFfpF[jlF-F*F)!%
?:**Fd]lF-FbqF]jpF[jlFdfmF*F-Fhdr**Fd]lF-FbqF]jpF[jlF)F*F)F]]l**Fg]lF-FbqF]jpF[
jlFdfmF*F-Fis**Fg]lF-FbqF]jpF[jlF)F*F)F`]l**Fg]lF-FbqF]jpF[jlF-F*FdfmFj[m**Fg]l
F-FbqF[epF[jlFdfmF*F)"$G&**Fg]lF-FbqF[epF[jlF)F*FdfmFb^m*,Fg]lF?Fa[mF?FbqF]jpF[
jlFdfmF*F-F]hu*,Fg]lF?Fa[mF?FbqF]jpF[jlF)F*F)Fe[l*,Fg]lF?Fa[mF?FbqF]jpF[jlF-F*F
dfmFgeo*,Fg]lF?Fa[mF?FbqF[epF[jlFdfmF*F)"$'R*,Fg]lF?Fa[mF?FbqF[epF[jlF)F*FdfmF]
bo*(Fg]lF?FbqF]`nF[jlFdfm"%+x**Fg]lF?FbqF]`nF[jlF)F*F-!%IC**Fg]lF?FbqF]`nF[jlF-
F*F)!%7L*(Fg]lF?FbqF]`nF*Fdfm"$q(**Fg]lF?FbqFHF[jlFdfmF*F-"$D&**Fg]lF?FbqFHF[jl
F)F*F)Fedx**Fg]lF?FbqFHF[jlF-F*FdfmF`_t**Fg]lF?FbqFdfmF[jlFdfmF*F)"$:'**Fg]lF?F
bqFdfmF[jlF)F*FdfmF\jm**Fb]lF-FbqF]jpF[jlFdfmF*F-F_dl**Fb]lF-FbqF]jpF[jlF)F*F)F
__z**Fb]lF-FbqF]jpF[jlF-F*FdfmF_dl**Fb]lF-FbqF[epF[jlFdfmF*F)F][q**Fb]lF-FbqF[e
pF[jlF)F*FdfmFjas**Fb]lF-FbqFeqF[jlFdfmF*FdfmF[en*,Fb]lF?F\[mF?FbqF]jpF[jlFdfmF
*F-F_bv*,Fb]lF?F\[mF?FbqF]jpF[jlF)F*F)!%wD*,Fb]lF?F\[mF?FbqF]jpF[jlF-F*FdfmFe\r
*,Fb]lF?F\[mF?FbqF[epF[jlFdfmF*F)F]`m*,Fb]lF?F\[mF?FbqF[epF[jlF)F*FdfmFat**F\[m
F-FbqF]jpF[jlFdfmF*F-Faaz**F\[mF-FbqF]jpF[jlF)F*F)Fhjl**Fa[mF-FbqF]jpF[jlFdfmF*
F-Fis**Fa[mF-FbqF]jpF[jlF)F*F)F`]l**Fa[mF-FbqF]jpF[jlF-F*FdfmFj[m*(Fa[mF?FbqF]`
nF[jlFdfmFfdcl**Fa[mF?FbqF]`nF[jlF)F*F-!%5[**Fa[mF?FbqF]`nF[jlF-F*F)!%k@*(Fa[mF
?FbqF]`nF*FdfmF\ecl**Fa[mF?FbqFHF[jlFdfmF*F-!%S?**Fa[mF?FbqFHF[jlF)F*F)"%>N**Fa
[mF?FbqFHF[jlF-F*Fdfm!$J)**Fa[mF?FbqFdfmF[jlFdfmF*F)Fdh[l**Fa[mF?FbqFdfmF[jlF)F
*FdfmFicr*&FbqFdoF[jlF)"%Sq*(FbqFdoF[jlF-F*F-!&+5"*&FbqFdoF*F)Figv*&FbqFcsF[jlF
dfmF``q*(FbqFcsF[jlF)F*F-"%Oe*(FbqFcsF[jlF-F*F)"%?E*&FbqFcsF*FdfmFggw*(FbqFfpF[
jlFdfmF*F-"%ST*(FbqFfpF[jlF)F*F)!%))[*(FbqFfpF[jlF-F*FdfmF^iz*(FbqF]jpF[jlFdfmF
*F)Fijs*(FbqF]jpF[jlF)F*FdfmFhaq*,F(FeqF_]lF?FbqF)F[jlFdfmF*F-Fdp*,F(F-Fd]lF-Fb
qF)F[jlFdfmF*F-Fin*,F(F-Fg]lF?FbqF[epF[jlFdfmF*F-Fdp*,F(F-Fg]lF?FbqF[epF[jlF)F*
F)Fbo*,F(F-Fg]lF?FbqFeqF[jlFdfmF*F)Fdp*,F(F-Fa[mF?FbqF[epF[jlFdfmF*F-Fdal*,F(F-
Fa[mF?FbqF[epF[jlF)F*F)Fb\l*(F(F-FbqFHF[jlFdfmFhabl**F(F-FbqFHF[jlF)F*F-"%]q**F
(F-FbqFHF[jlF-F*F)F^^bl**F(F-FbqFdfmF[jlFdfmF*F-!%uI**F(F-FbqFdfmF[jlF)F*F)Fg]c
l**F(F-FbqFdfmF[jlF-F*FdfmFhp**F(F-FbqF)F[jlFdfmF*F)Fgiu**F(F-FbqF)F[jlF)F*Fdfm
F7*0F(F?F.F?F_]lF?Fd]lF?FbqF)F[jlFdfmF*F-Fdj`l*.F(F?F.F?F\[mF?FbqF[epF[jlFdfmF*
F-Fiio*.F(F?F.F?F\[mF?FbqF[epF[jlF)F*F)Fis*.F(F?F_]lF?Fg]lF?FbqF[epF[jlFdfmF*F-
!%g9*.F(F?F_]lF?Fa[mF?FbqF[epF[jlFdfmF*F-Fg_l**F(F?F_]lF?FbqFHF[jlFdfm!&v0"*,F(
F?F_]lF?FbqFHF[jlF)F*F-!%N<*,F(F?F_]lF?FbqFHF[jlF-F*F)Fail*,F(F?F_]lF?FbqFdfmF[
jlFdfmF*F-!%%o#*,F(F?F_]lF?FbqFdfmF[jlF)F*F)Fgw*.F(F?Fd]lF?Fb]lF?FbqF[epF[jlFdf
mF*F-F\r*.F(F?Fd]lF?Fb]lF?FbqF[epF[jlF)F*F)Fiq*.F(F?Fd]lF?Fb]lF?FbqFeqF[jlFdfmF
*F)F\r*.F(F?Fd]lF?F\[mF?FbqF[epF[jlFdfmF*F-Fehl*,F.F-F_]lF-FbqF)F[jlFdfmF*F-Fic
v*(F.F-FbqFHF[jlFdfmFgit**F.F-FbqFHF[jlF)F*F-"%+I**F.F-FbqFHF[jlF-F*F)!$I**(F.F
-FbqFHF*FdfmF\bl*.F.F?F_]lF?Fb]lF?FbqF[epF[jlFdfmF*F-!%C9*.F.F?F_]lF?Fb]lF?FbqF
[epF[jlF)F*F)Fgju*.F.F?F_]lF?Fb]lF?FbqFeqF[jlFdfmF*F)F`[dl*.F.F?F_]lF?F\[mF?Fbq
F[epF[jlFdfmF*F-F\fv*,F.F?Fd]lFeqFbqF)F[jlFdfmF*F-Fdp*.F.F?Fd]lF?Fg]lF?FbqF[epF
[jlFdfmF*F-Fc`x*.F.F?Fd]lF?Fg]lF?FbqF[epF[jlF)F*F)Ffbs*.F.F?Fd]lF?Fg]lF?FbqFeqF
[jlFdfmF*F)Fc`x*.F.F?Fd]lF?Fa[mF?FbqF[epF[jlFdfmF*F-Faj]l*.F.F?Fd]lF?Fa[mF?FbqF
[epF[jlF)F*F)F__v**F.F?Fd]lF?FbqFHF[jlFdfm!&5">*,F.F?Fd]lF?FbqFHF[jlF)F*F-"&&)o
#*,F.F?Fd]lF?FbqFHF[jlF-F*F)!%VG**F.F?Fd]lF?FbqFHF*FdfmFbfm*,F.F?Fd]lF?FbqFdfmF
[jlFdfmF*F-Fd\u*,F.F?Fd]lF?FbqFdfmF[jlF)F*F)Fjacl*,F.F?Fd]lF?FbqFdfmF[jlF-F*Fdf
m"$j"*,F.F?Fd]lF?FbqF)F[jlFdfmF*F)F]\x*,F.F?Fd]lF?FbqF)F[jlF)F*FdfmFdgm*(F_]lF-
FbqFHF[jlFdfmFba_l**F_]lF-FbqFHF[jlF)F*F-Fejp*.F_]lF?Fd]lF?Fb]lF?FbqF[epF[jlFdf
mF*F-F]^u*,Fd]lF-Fg]lF?FbqF[epF[jlFdfmF*F-F_jo*,Fd]lF-Fa[mF?FbqF[epF[jlFdfmF*F-
Fh]l*(Fd]lF-FbqFHF[jlFdfmFg]`l**Fd]lF-FbqFHF[jlF)F*F-!%lW**Fd]lF-FbqFHF[jlF-F*F
)Fbd]l**Fd]lF-FbqFdfmF[jlFdfmF*F-F[fr**Fd]lF-FbqFdfmF[jlF)F*F)F`_l**Fg]lF-FbqFd
fmF[jlFdfmF*F-Fae\l**Fg]lF-FbqFdfmF[jlF)F*F)Fi`n**Fg]lF-FbqFdfmF[jlF-F*FdfmF^s*
*Fg]lF-FbqF)F[jlFdfmF*F)Fe]t**Fg]lF-FbqF)F[jlF)F*FdfmFgr*,Fg]lF?Fa[mF?FbqFdfmF[
jlFdfmF*F-Ffjn*,Fg]lF?Fa[mF?FbqFdfmF[jlF)F*F)F_]u*,Fg]lF?Fa[mF?FbqFdfmF[jlF-F*F
dfmF]`n*,Fg]lF?Fa[mF?FbqF)F[jlFdfmF*F)Fiir*,Fg]lF?Fa[mF?FbqF)F[jlF)F*FdfmFfp*(F
g]lF?FbqFfpF[jlFdfm!&!y5**Fg]lF?FbqFfpF[jlF)F*F-F\ir**Fg]lF?FbqFfpF[jlF-F*F)"%e
I*(Fg]lF?FbqFfpF*FdfmF`bq**Fg]lF?FbqF]jpF[jlFdfmF*F-!%-8**Fg]lF?FbqF]jpF[jlF)F*
F)Fdbq**Fg]lF?FbqF]jpF[jlF-F*FdfmFh^s**Fg]lF?FbqF[epF[jlFdfmF*F)Ff`t**Fg]lF?Fbq
F[epF[jlF)F*FdfmFd`n**Fb]lF-FbqFdfmF[jlFdfmF*F-F`]l**Fb]lF-FbqFdfmF[jlF)F*F)Fab
n**Fb]lF-FbqFdfmF[jlF-F*FdfmF`]l**Fb]lF-FbqF)F[jlFdfmF*F)!%[7**Fb]lF-FbqF)F[jlF
)F*FdfmFc^`l**Fb]lF-FbqF-F[jlFdfmF*FdfmF\\m*,Fb]lF?F\[mF?FbqFdfmF[jlFdfmF*F-Fcg
v*,Fb]lF?F\[mF?FbqFdfmF[jlF)F*F)Fdc[l*,Fb]lF?F\[mF?FbqFdfmF[jlF-F*FdfmFb`n*,Fb]
lF?F\[mF?FbqF)F[jlFdfmF*F)Fjcw*,Fb]lF?F\[mF?FbqF)F[jlF)F*FdfmFbp**F\[mF-FbqFdfm
F[jlFdfmF*F-!%7@**F\[mF-FbqFdfmF[jlF)F*F)F^t**Fa[mF-FbqFdfmF[jlFdfmF*F-Fae\l**F
a[mF-FbqFdfmF[jlF)F*F)Fi`n**Fa[mF-FbqFdfmF[jlF-F*FdfmF^s*(Fa[mF?FbqFfpF[jlFdfmF
]^dl**Fa[mF?FbqFfpF[jlF)F*F-"%;e**Fa[mF?FbqFfpF[jlF-F*F)"%E=*(Fa[mF?FbqFfpF*Fdf
mF`bq**Fa[mF?FbqF]jpF[jlFdfmF*F-"%O7**Fa[mF?FbqF]jpF[jlF)F*F)F]cz**Fa[mF?FbqF]j
pF[jlF-F*FdfmFbaq**Fa[mF?FbqF[epF[jlFdfmF*F)Fcdcl**Fa[mF?FbqF[epF[jlF)F*FdfmF]b
o*&FbqFgrF[jlF)!&+a"*(FbqFgrF[jlF-F*F-"&]9#*&FbqFgrF*F)Fc_]l*&FbqF]`nF[jlFdfm"&
+a"*(FbqF]`nF[jlF)F*F-!&X<"*(FbqF]`nF[jlF-F*F)!%.L*&FbqF]`nF*FdfmFe_]l*(FbqFHF[
jlFdfmF*F-!%lu*(FbqFHF[jlF)F*F)"%'['*(FbqFHF[jlF-F*Fdfm!$l**(FbqFdfmF[jlFdfmF*F
)F^]w*(FbqFdfmF[jlF)F*Fdfm!$^$*,F(F-Fg]lF?FbqF)F[jlFdfmF*F-Fbp*,F(F-Fg]lF?FbqF)
F[jlF)F*F)F7*,F(F-Fg]lF?FbqF-F[jlFdfmF*F)Fbp*,F(F-Fa[mF?FbqF)F[jlFdfmF*F-F_^n*,
F(F-Fa[mF?FbqF)F[jlF)F*F)Fi[n*(F(F-FbqF]jpF[jlFdfmF`eal**F(F-FbqF]jpF[jlF)F*F-F
dcq**F(F-FbqF]jpF[jlF-F*F)F_r**F(F-FbqF[epF[jlFdfmF*F-"%S=**F(F-FbqF[epF[jlF)F*
F)Fb\l**F(F-FbqFeqF[jlFdfmF*F)Fdp*.F(F?F.F?F\[mF?FbqF)F[jlFdfmF*F-Fjp*.F(F?F.F?
F\[mF?FbqF)F[jlF)F*F)Fghm*.F(F?F_]lF?Fg]lF?FbqF)F[jlFdfmF*F-Fd[n*.F(F?F_]lF?Fa[
mF?FbqF)F[jlFdfmF*F-F\_o**F(F?F_]lF?FbqF]jpF[jlFdfm"%]c*,F(F?F_]lF?FbqF]jpF[jlF
)F*F-Fhdx*,F(F?F_]lF?FbqF[epF[jlFdfmF*F-"$5'*.F(F?Fd]lF?Fb]lF?FbqF)F[jlFdfmF*F-
F\al*.F(F?Fd]lF?Fb]lF?FbqF)F[jlF)F*F)F9*.F(F?Fd]lF?Fb]lF?FbqF-F[jlFdfmF*F)F\al*
.F(F?Fd]lF?F\[mF?FbqF)F[jlFdfmF*F-F\al*(F.F-FbqF]jpF[jlFdfmF\iu**F.F-FbqF]jpF[j
lF)F*F-F\gcl**F.F-FbqF]jpF[jlF-F*F)Fbaq*.F.F?F_]lF?Fb]lF?FbqF)F[jlFdfmF*F-Fejv*
.F.F?F_]lF?Fb]lF?FbqF)F[jlF)F*F)Fajm*.F.F?F_]lF?Fb]lF?FbqF-F[jlFdfmF*F)Fejv*.F.
F?F_]lF?F\[mF?FbqF)F[jlFdfmF*F-Fejv*.F.F?Fd]lF?Fg]lF?FbqF)F[jlFdfmF*F-F\_o*.F.F
?Fd]lF?Fg]lF?FbqF)F[jlF)F*F)Fdgm*.F.F?Fd]lF?Fg]lF?FbqF-F[jlFdfmF*F)F\_o*.F.F?Fd
]lF?Fa[mF?FbqF)F[jlFdfmF*F-Fd[n*.F.F?Fd]lF?Fa[mF?FbqF)F[jlF)F*F)F_jm**F.F?Fd]lF
?FbqF]jpF[jlFdfm"&g6"*,F.F?Fd]lF?FbqF]jpF[jlF)F*F-!&Kc"*,F.F?Fd]lF?FbqF]jpF[jlF
-F*F)"$C)*,F.F?Fd]lF?FbqF[epF[jlFdfmF*F-Fis*,F.F?Fd]lF?FbqF[epF[jlF)F*F)F__v*,F
.F?Fd]lF?FbqFeqF[jlFdfmF*F)Fc`x*(F_]lF-FbqF]jpF[jlFdfmF]ar*.F_]lF?Fd]lF?Fb]lF?F
bqF)F[jlFdfmF*F-Fjp*,Fd]lF-Fg]lF?FbqF)F[jlFdfmF*F-F_^n*,Fd]lF-Fa[mF?FbqF)F[jlFd
fmF*F-Fbp*(Fd]lF-FbqF]jpF[jlFdfmFhf_l**Fd]lF-FbqF]jpF[jlF)F*F-Fh_\l**Fd]lF-FbqF
[epF[jlFdfmF*F-Fefr**Fg]lF-FbqF[epF[jlFdfmF*F-F^t**Fg]lF-FbqF[epF[jlF)F*F)Fat**
Fg]lF-FbqFeqF[jlFdfmF*F)F^t*,Fg]lF?Fa[mF?FbqF[epF[jlFdfmF*F-Fcil*,Fg]lF?Fa[mF?F
bqF[epF[jlF)F*F)F_^l*,Fg]lF?Fa[mF?FbqFeqF[jlFdfmF*F)Fj[m*(Fg]lF?FbqFHF[jlFdfm"&
5+"**Fg]lF?FbqFHF[jlF)F*F-Fgio**Fg]lF?FbqFHF[jlF-F*F)!%n;*(Fg]lF?FbqFHF*FdfmFi
\m**Fg]lF?FbqFdfmF[jlFdfmF*F-"%<;**Fg]lF?FbqFdfmF[jlF)F*F)F[`s**Fg]lF?FbqFdfmF[
jlF-F*FdfmFfav**Fg]lF?FbqF)F[jlFdfmF*F)"$!R**Fg]lF?FbqF)F[jlF)F*FdfmF^\n**Fb]lF
-FbqF[epF[jlFdfmF*F-F^\m**Fb]lF-FbqF[epF[jlF)F*F)F\\m**Fb]lF-FbqF[epF[jlF-F*Fdf
mF^\m**Fb]lF-FbqFeqF[jlFdfmF*F)Fbfn**Fb]lF-FbqFeqF[jlF)F*FdfmF\\m**Fb]lF-FbqF?F
[jlFdfmF*FdfmF^\m*,Fb]lF?F\[mF?FbqF[epF[jlFdfmF*F-Fgfl*,Fb]lF?F\[mF?FbqF[epF[jl
F)F*F)Ff`l*,Fb]lF?F\[mF?FbqFeqF[jlFdfmF*F)Fbo**F\[mF-FbqF[epF[jlFdfmF*F-Fi^l**F
a[mF-FbqF[epF[jlFdfmF*F-F^t**Fa[mF-FbqF[epF[jlF)F*F)Fat*(Fa[mF?FbqFHF[jlFdfmFge
dl**Fa[mF?FbqFHF[jlF)F*F-!%SZ**Fa[mF?FbqFHF[jlF-F*F)!$R**(Fa[mF?FbqFHF*FdfmFi\m
**Fa[mF?FbqFdfmF[jlFdfmF*F-F]_l**Fa[mF?FbqFdfmF[jlF)F*F)F]gx**Fa[mF?FbqFdfmF[jl
F-F*FdfmFgeo**Fa[mF?FbqF)F[jlFdfmF*F)Fiir**Fa[mF?FbqF)F[jlF)F*FdfmFfp*&FbqFcsF[
jlF)"&g:#*(FbqFcsF[jlF-F*F-!&gq#*&FbqFcsF*F)F\]]l*&FbqFfpF[jlFdfm!&g:#*(FbqFfpF
[jlF)F*F-"&#G:*(FbqFfpF[jlF-F*F)"%_D*&FbqFfpF*FdfmFf`t*(FbqF]jpF[jlFdfmF*F-"%U'
)*(FbqF]jpF[jlF)F*F)!%k_*(FbqF]jpF[jlF-F*Fdfm"$-%*(FbqF[epF[jlFdfmF*F)Fd_w*(Fbq
F[epF[jlF)F*FdfmF[jr*(F(F-FbqFdfmF[jlFdfmFci`l**F(F-FbqFdfmF[jlF)F*F-F_\n**F(F-
FbqFdfmF[jlF-F*F)Fdfm**F(F-FbqF)F[jlFdfmF*F-!$5(**F(F-FbqF)F[jlF)F*F)Fi[n**F(F-
FbqF-F[jlFdfmF*F)Fbp**F(F?F_]lF?FbqFdfmF[jlFdfm!%&)=*,F(F?F_]lF?FbqFdfmF[jlF)F*
F-!#N*,F(F?F_]lF?FbqF)F[jlFdfmF*F-Fj]y*(F.F-FbqFdfmF[jlFdfmFgdbl**F.F-FbqFdfmF[
jlF)F*F-F_ds**F.F-FbqFdfmF[jlF-F*F)Fgeo**F.F?Fd]lF?FbqFdfmF[jlFdfm!%XU*,F.F?Fd]
lF?FbqFdfmF[jlF)F*F-"%Wf*,F.F?Fd]lF?FbqFdfmF[jlF-F*F)!$."*,F.F?Fd]lF?FbqF)F[jlF
dfmF*F-!$&e*,F.F?Fd]lF?FbqF)F[jlF)F*F)F_jm*,F.F?Fd]lF?FbqF-F[jlFdfmF*F)F\_o*(F_
]lF-FbqFdfmF[jlFdfmF\bl*(Fd]lF-FbqFdfmF[jlFdfmF\[n**Fd]lF-FbqFdfmF[jlF)F*F-F_ao
**Fd]lF-FbqF)F[jlFdfmF*F-Fcgl**Fg]lF-FbqF)F[jlFdfmF*F-F^s**Fg]lF-FbqF)F[jlF)F*F
)Fgr**Fg]lF-FbqF-F[jlFdfmF*F)F^s*,Fg]lF?Fa[mF?FbqF)F[jlFdfmF*F-F]`n*,Fg]lF?Fa[m
F?FbqF)F[jlF)F*F)F[an*,Fg]lF?Fa[mF?FbqF-F[jlFdfmF*F)Fcy*(Fg]lF?FbqF]jpF[jlFdfm!
%gh**Fg]lF?FbqF]jpF[jlF)F*F-Fd]r**Fg]lF?FbqF]jpF[jlF-F*F)"$'\**Fg]lF?FbqF[epF[j
lFdfmF*F-!%w6**Fg]lF?FbqF[epF[jlF)F*F)Fb^m**Fg]lF?FbqFeqF[jlFdfmF*F)F^al**Fb]lF
-FbqF)F[jlFdfmF*F-F_r**Fb]lF-FbqF)F[jlF)F*F)F^t**Fb]lF-FbqF)F[jlF-F*FdfmF_r**Fb
]lF-FbqF-F[jlFdfmF*F)Fat**Fb]lF-FbqF-F[jlF)F*FdfmF^t*(Fb]lF-F[jlFdfmF*FdfmF_r*,
Fb]lF?F\[mF?FbqF)F[jlFdfmF*F-Fb`n*,Fb]lF?F\[mF?FbqF)F[jlF)F*F)Fcan*,Fb]lF?F\[mF
?FbqF-F[jlFdfmF*F)F7**F\[mF-FbqF)F[jlFdfmF*F-F_r**Fa[mF-FbqF)F[jlFdfmF*F-F^s**F
a[mF-FbqF)F[jlF)F*F)Fgr*(Fa[mF?FbqF]jpF[jlFdfmFb[el**Fa[mF?FbqF]jpF[jlF)F*F-"%C
E**Fa[mF?FbqF]jpF[jlF-F*F)Fial**Fa[mF?FbqF[epF[jlFdfmF*F-F]js**Fa[mF?FbqF[epF[j
lF)F*F)Fcjv**Fa[mF?FbqFeqF[jlFdfmF*F)Fj[m*&FbqF]`nF[jlF)!&?+#*(FbqF]`nF[jlF-F*F
-"&!*H#*&FbqF]`nF*F)Faa]l*&FbqFHF[jlFdfm"&?+#*(FbqFHF[jlF)F*F-!&bL"*(FbqFHF[jlF
-F*F)!%G7*&FbqFHF*FdfmF]jo*(FbqFdfmF[jlFdfmF*F-!%Bn*(FbqFdfmF[jlF)F*F)"%KE*(Fbq
FdfmF[jlF-F*Fdfm!#n*(FbqF)F[jlFdfmF*F)Fbaw*(FbqF)F[jlF)F*FdfmF[bo*(F(F-FbqF[epF
[jlFdfmFh_\l**F(F-FbqF[epF[jlF)F*F-F]bl**F(F-FbqFeqF[jlFdfmF*F-Fail**F(F?F_]lF?
FbqF[epF[jlFdfmFbaq*(F.F-FbqF[epF[jlFdfmF]fm**F.F-FbqF[epF[jlF)F*F-Fj]m**F.F?Fd
]lF?FbqF[epF[jlFdfmFh_\l*,F.F?Fd]lF?FbqF[epF[jlF)F*F-F`^^l*,F.F?Fd]lF?FbqFeqF[j
lFdfmF*F-Fbhl*(Fg]lF?FbqFdfmF[jlFdfmFbf`l**Fg]lF?FbqFdfmF[jlF)F*F-Fdcn**Fg]lF?F
bqFdfmF[jlF-F*F)Fg^o**Fg]lF?FbqF)F[jlFdfmF*F-"$2&**Fg]lF?FbqF)F[jlF)F*F)Ffp**Fg
]lF?FbqF-F[jlFdfmF*F)F^bl*(Fa[mF?FbqFdfmF[jlFdfmFbf`l**Fa[mF?FbqFdfmF[jlF)F*F-!
$e***Fa[mF?FbqFdfmF[jlF-F*F)Fggn**Fa[mF?FbqF)F[jlFdfmF*F-Fi`n**Fa[mF?FbqF)F[jlF
)F*F)F_`n**Fa[mF?FbqF-F[jlFdfmF*F)Fcy*&FbqFfpF[jlF)"&?B"*(FbqFfpF[jlF-F*F-F\hy*
&FbqFfpF*F)Fe]\l*&FbqF]jpF[jlFdfm!&?B"*(FbqF]jpF[jlF)F*F-"%[y*(FbqF]jpF[jlF-F*F
)Fjjn*(FbqF[epF[jlFdfmF*F-"%gN*(FbqF[epF[jlF)F*F)!$_(*(FbqFeqF[jlFdfmF*F)Fc^r*(
F(F-FbqF)F[jlFdfmF_ao**F(F-FbqF)F[jlF)F*F-Fhp**F(F-FbqF-F[jlFdfmF*F-F7**F(F?F_]
lF?FbqF)F[jlFdfmFbfm*(F.F-FbqF)F[jlFdfmFbfm**F.F-FbqF)F[jlF)F*F-F\bl**F.F?Fd]lF
?FbqF)F[jlFdfmF_ao*,F.F?Fd]lF?FbqF)F[jlF)F*F-"$L"*,F.F?Fd]lF?FbqF-F[jlFdfmF*F-F
dgm*(Fg]lF?FbqF[epF[jlFdfmF`gq**Fg]lF?FbqF[epF[jlF)F*F-F]an**Fg]lF?FbqFeqF[jlFd
fmF*F-F^al*(Fa[mF?FbqF[epF[jlFdfmF`gq**Fa[mF?FbqF[epF[jlF)F*F-"$5#**Fa[mF?FbqFe
qF[jlFdfmF*F-Fejp*&FbqFHF[jlF)!%S[*(FbqFHF[jlF-F*F-"%]\*&FbqFHF*F)F\am*&FbqFdfm
F[jlFdfm"%S[*(FbqFdfmF[jlF)F*F-!%"*H*(FbqFdfmF[jlF-F*F)Fgbw*(FbqF)F[jlFdfmF*F-!
%b7*(FbqF)F[jlF)F*F)"#%**(FbqF-F[jlFdfmF*F)F_\n*(Fg]lF?FbqF)F[jlFdfmFi\m**Fg]lF
?FbqF)F[jlF)F*F-F]jp**Fg]lF?FbqF-F[jlFdfmF*F-Fgr*(Fa[mF?FbqF)F[jlFdfmFi\m**Fa[m
F?FbqF)F[jlF)F*F-Ffav**Fa[mF?FbqF-F[jlFdfmF*F-Ffp*&FbqF]jpF[jlF)Fa]z*(FbqF]jpF[
jlF-F*F-!%+6*&FbqF[epF[jlFdfmF^cel*(FbqF[epF[jlF)F*F-"$q'*(FbqFeqF[jlFdfmF*F-Ff
jn*&FbqFdfmF[jlF)F\am*(FbqFdfmF[jlF-F*F-F]jo*&FbqF)F[jlFdfmF]jo*(FbqF)F[jlF)F*F
-F^^el*(FbqF-F[jlFdfmF*F-F[boF?F[b]lFBF*FLF[jlFL,2*&FbqF)F[jlF-F?*&FbqF)F*F-FB*
&FbqFeqF[jlF-F@*&FbqFeqF*F-F-*&FbqF-F[jlF-Fdfm*&FbqF-F*F-FB*&FbqF?F[jlF-F@*$F[j
lF-F?FBFbqF@F_el,$*,,h_r*.F(F-F_]lF?Fd]lF?FbqFdoF[jlFdfmF*F-Fcv*.F(F-F_]lF?Fd]l
F?FbqFdoF[jlF)F*F)F^ir*.F(F-F_]lF?Fd]lF?FbqFdoF[jlF-F*FdfmFcv*.F(F?F.F?F_]lF-Fb
qFdoF[jlFdfmF*F-Fb_o*.F(F?F.F?F_]lF-FbqFdoF[jlF)F*F)Fgir*.F(F?F.F?F_]lF-FbqFdoF
[jlF-F*FdfmFb_o*,F(F?Fd]lFeqFbqFdoF[jlFdfmF*F-Fdp*,F(F?Fd]lFeqFbqFdoF[jlF)F*F)F
\r*,F(F?Fd]lFeqFbqFdoF[jlF-F*FdfmFdp*.F.F?F_]lF?Fd]lF-FbqFdoF[jlFdfmF*F-F/*.F.F
?F_]lF?Fd]lF-FbqFdoF[jlF)F*F)Fhhr*.F.F?F_]lF?Fd]lF-FbqFdoF[jlF-F*FdfmF/*.F(F-F_
]lF?Fd]lF?FbqFgrF[jlFdfmF*F-!$*G*.F(F-F_]lF?Fd]lF?FbqFgrF[jlF)F*F)F]\x*.F(F-F_]
lF?Fd]lF?FbqFgrF[jlF-F*Fdfm!$`"*.F(F?F.F?F_]lF-FbqFgrF[jlFdfmF*F-!%pE*.F(F?F.F?
F_]lF-FbqFgrF[jlF)F*F)Fc\x*.F(F?F.F?F_]lF-FbqFgrF[jlF-F*Fdfm!%89*.F(F?F_]lF?F\[
mF?FbqFdoF[jlFdfmF*F-F\cw*.F(F?F_]lF?F\[mF?FbqFdoF[jlF)F*F)Fgds*.F(F?F_]lF?F\[m
F?FbqFdoF[jlF-F*FdfmF\cw*,F(F?Fd]lFeqFbqFgrF[jlFdfmF*F-"%)3"*,F(F?Fd]lFeqFbqFgr
F[jlF)F*F)F[[q*,F(F?Fd]lFeqFbqFgrF[jlF-F*FdfmFbfn*.F.F?F_]lF?Fd]lF-FbqFgrF[jlFd
fmF*F-!%_V*.F.F?F_]lF?Fd]lF-FbqFgrF[jlF)F*F)F`^x*.F.F?F_]lF?Fd]lF-FbqFgrF[jlF-F
*FdfmFjj_l*,F_]lF-Fb]lF?FbqFdoF[jlFdfmF*F-F^al*,F_]lF-Fb]lF?FbqFdoF[jlF)F*F)F]f
m*,F_]lF-Fb]lF?FbqFdoF[jlF-F*FdfmF^al*.F_]lF?Fd]lF?Fg]lF?FbqFdoF[jlFdfmF*F-Fbfm
*.F_]lF?Fd]lF?Fg]lF?FbqFdoF[jlF)F*F)F]bl*.F_]lF?Fd]lF?Fg]lF?FbqFdoF[jlF-F*FdfmF
bfm*.F_]lF?Fd]lF?Fa[mF?FbqFdoF[jlFdfmF*F-Fcil*.F_]lF?Fd]lF?Fa[mF?FbqFdoF[jlF)F*
F)Fail*.F_]lF?Fd]lF?Fa[mF?FbqFdoF[jlF-F*FdfmFcil**F_]lF?Fd]lF?FbqFbpF[jlFdfmF_a
o*,F_]lF?Fd]lF?FbqFbpF[jlF)F*F-Fcb_l*,F_]lF?Fd]lF?FbqFbpF[jlF-F*F)F[\^l**F_]lF?
Fd]lF?FbqFbpF*FdfmF\[n*,Fd]lF-F\[mF?FbqFdoF[jlFdfmF*F-Fbp*,Fd]lF-F\[mF?FbqFdoF[
jlF)F*F)F\al*,Fd]lF-F\[mF?FbqFdoF[jlF-F*FdfmFbp*.F(F-F_]lF?Fd]lF?FbqFcsF[jlFdfm
F*F-F^fel*.F(F-F_]lF?Fd]lF?FbqFcsF[jlF)F*F)F]`s*.F(F-F_]lF?Fd]lF?FbqFcsF[jlF-F*
FdfmFial*.F(F?F.F?F_]lF-FbqFcsF[jlFdfmF*F-"&[+"*.F(F?F.F?F_]lF-FbqFcsF[jlF)F*F)
!&/8"*.F(F?F.F?F_]lF-FbqFcsF[jlF-F*Fdfm"%7D*.F(F?F_]lF?F\[mF?FbqFgrF[jlFdfmF*F-
Fccw*.F(F?F_]lF?F\[mF?FbqFgrF[jlF)F*F)!%uQ*.F(F?F_]lF?F\[mF?FbqFgrF[jlF-F*Fdfm"
%T8*,F(F?Fd]lFeqFbqFcsF[jlFdfmF*F-F]fl*,F(F?Fd]lFeqFbqFcsF[jlF)F*F)F]]q*,F(F?Fd
]lFeqFbqFcsF[jlF-F*FdfmFhhr*.F.F?F_]lF?Fd]lF-FbqFcsF[jlFdfmF*F-F^_m*.F.F?F_]lF?
Fd]lF-FbqFcsF[jlF)F*F)!&K%=*.F.F?F_]lF?Fd]lF-FbqFcsF[jlF-F*FdfmFfel*,F_]lF-Fb]l
F?FbqFgrF[jlFdfmF*F-F\dt*,F_]lF-Fb]lF?FbqFgrF[jlF)F*F)Fcit*,F_]lF-Fb]lF?FbqFgrF
[jlF-F*FdfmFddt*.F_]lF?Fd]lF?Fg]lF?FbqFgrF[jlFdfmF*F-Fh]x*.F_]lF?Fd]lF?Fg]lF?Fb
qFgrF[jlF)F*F)Fbeq*.F_]lF?Fd]lF?Fg]lF?FbqFgrF[jlF-F*FdfmFcim*.F_]lF?Fd]lF?Fa[mF
?FbqFgrF[jlFdfmF*F-Fc^l*.F_]lF?Fd]lF?Fa[mF?FbqFgrF[jlF)F*F)Fd[q*.F_]lF?Fd]lF?Fa
[mF?FbqFgrF[jlF-F*FdfmFbaq**F_]lF?Fd]lF?FbqF^blF[jlFdfmFh_\l*,F_]lF?Fd]lF?FbqF^
blF[jlF)F*F-!%qC*,F_]lF?Fd]lF?FbqF^blF[jlF-F*F)"%!4#**F_]lF?Fd]lF?FbqF^blF*Fdfm
F]gs*,F_]lF?Fd]lF?FbqFdoF[jlFdfmF*F-F]`n*,F_]lF?Fd]lF?FbqFdoF[jlF)F*F)Fa\m*,F_]
lF?Fd]lF?FbqFdoF[jlF-F*FdfmF]`n*,Fd]lF-F\[mF?FbqFgrF[jlFdfmF*F-Fc`x*,Fd]lF-F\[m
F?FbqFgrF[jlF)F*F)Fiz*,Fd]lF-F\[mF?FbqFgrF[jlF-F*FdfmFb^m*.F(F-F_]lF?Fd]lF?FbqF
]`nF[jlFdfmF*F-!%!Q#*.F(F-F_]lF?Fd]lF?FbqF]`nF[jlF)F*F)Fa\cl*.F(F-F_]lF?Fd]lF?F
bqF]`nF[jlF-F*Fdfm!$Q#*,F(F-F\[mF?FbqFcsF[jlFdfmF*F-Fi_l*,F(F-F\[mF?FbqFcsF[jlF
)F*F)Fbfp*,F(F-F\[mF?FbqFcsF[jlF-F*FdfmFi_l*.F(F?F.F?F_]lF-FbqF]`nF[jlFdfmF*F-!
&!)>#*.F(F?F.F?F_]lF-FbqF]`nF[jlF)F*F)"&qs"*.F(F?F.F?F_]lF-FbqF]`nF[jlF-F*Fdfm!
%)>#*.F(F?F_]lF?Fb]lF?FbqFcsF[jlFdfmF*F-Fihm*.F(F?F_]lF?Fb]lF?FbqFcsF[jlF)F*F)F
]\q*.F(F?F_]lF?Fb]lF?FbqFcsF[jlF-F*FdfmFihm*.F(F?F_]lF?F\[mF?FbqFcsF[jlFdfmF*F-
Fddw*.F(F?F_]lF?F\[mF?FbqFcsF[jlF)F*F)"&G2"*.F(F?F_]lF?F\[mF?FbqFcsF[jlF-F*Fdfm
!%%Q#*,F(F?Fd]lFeqFbqF]`nF[jlFdfmF*F-"%g*)*,F(F?Fd]lFeqFbqF]`nF[jlF)F*F)F``q*,F
(F?Fd]lFeqFbqF]`nF[jlF-F*FdfmF_bn*.F(F?Fd]lF?Fg]lF?FbqFcsF[jlFdfmF*F-Fihm*.F(F?
Fd]lF?Fg]lF?FbqFcsF[jlF)F*F)F]\q*.F(F?Fd]lF?Fg]lF?FbqFcsF[jlF-F*FdfmFihm*.F(F?F
d]lF?Fa[mF?FbqFcsF[jlFdfmF*F-Fd[n*.F(F?Fd]lF?Fa[mF?FbqFcsF[jlF)F*F)Fe\o*.F(F?Fd
]lF?Fa[mF?FbqFcsF[jlF-F*FdfmFd[n**F(F?Fd]lF?FbqFb^nF[jlFdfmFeho*,F(F?Fd]lF?FbqF
b^nF[jlF)F*F-Fg[o*,F(F?Fd]lF?FbqFb^nF[jlF-F*F)F_jq**F(F?Fd]lF?FbqFb^nF*FdfmFi_l
*.F.F?F_]lF?Fd]lF-FbqF]`nF[jlFdfmF*F-!&Se$*.F.F?F_]lF?Fd]lF-FbqF]`nF[jlF)F*F)"&
g"G*.F.F?F_]lF?Fd]lF-FbqF]`nF[jlF-F*FdfmFbcx*.F.F?F_]lF?Fg]lF?FbqFcsF[jlFdfmF*F
-Fihm*.F.F?F_]lF?Fg]lF?FbqFcsF[jlF)F*F)F]\q*.F.F?F_]lF?Fg]lF?FbqFcsF[jlF-F*Fdfm
Fihm*.F.F?F_]lF?Fa[mF?FbqFcsF[jlFdfmF*F-F\ao*.F.F?F_]lF?Fa[mF?FbqFcsF[jlF)F*F)F
d[m*.F.F?F_]lF?Fa[mF?FbqFcsF[jlF-F*FdfmF\ao**F.F?F_]lF?FbqFb^nF[jlFdfmFeho*,F.F
?F_]lF?FbqFb^nF[jlF)F*F-Fg[o*,F.F?F_]lF?FbqFb^nF[jlF-F*F)F_jq**F.F?F_]lF?FbqFb^
nF*FdfmFi_l*.F.F?Fd]lF?F\[mF?FbqFcsF[jlFdfmF*F-Faao*.F.F?Fd]lF?F\[mF?FbqFcsF[jl
F)F*F)Fd[s*.F.F?Fd]lF?F\[mF?FbqFcsF[jlF-F*FdfmFaao*,F_]lF-Fb]lF?FbqFcsF[jlFdfmF
*F-!%SQ*,F_]lF-Fb]lF?FbqFcsF[jlF)F*F)Fh]u*,F_]lF-Fb]lF?FbqFcsF[jlF-F*FdfmFjcn*.
F_]lF?Fd]lF?Fg]lF?FbqFcsF[jlFdfmF*F-Fjcn*.F_]lF?Fd]lF?Fg]lF?FbqFcsF[jlF)F*F)"%!
3"*.F_]lF?Fd]lF?Fg]lF?FbqFcsF[jlF-F*FdfmFj]m*.F_]lF?Fd]lF?Fa[mF?FbqFcsF[jlFdfmF
*F-Fgcm*.F_]lF?Fd]lF?Fa[mF?FbqFcsF[jlF)F*F)Fj]q*.F_]lF?Fd]lF?Fa[mF?FbqFcsF[jlF-
F*FdfmFjgl**F_]lF?Fd]lF?FbqFb^nF[jlFdfmFci`l*,F_]lF?Fd]lF?FbqFb^nF[jlF)F*F-"%&f
**,F_]lF?Fd]lF?FbqFb^nF[jlF-F*F)!%Xn**F_]lF?Fd]lF?FbqFb^nF*Fdfm"%D9*,F_]lF?Fd]l
F?FbqFgrF[jlFdfmF*F-F`d]l*,F_]lF?Fd]lF?FbqFgrF[jlF)F*F)Fder*,F_]lF?Fd]lF?FbqFgr
F[jlF-F*FdfmFj]n*,Fd]lF-Fb]lF?FbqFcsF[jlFdfmF*F-Feao*,Fd]lF-Fb]lF?FbqFcsF[jlF)F
*F)F_dl*,Fd]lF-Fb]lF?FbqFcsF[jlF-F*FdfmFeao*,Fd]lF-F\[mF?FbqFcsF[jlFdfmF*F-F/*,
Fd]lF-F\[mF?FbqFcsF[jlF)F*F)F\\m*,Fd]lF-F\[mF?FbqFcsF[jlF-F*FdfmFbo*.F(F-F_]lF?
Fd]lF?FbqFfpF[jlFdfmF*F-"%KL*.F(F-F_]lF?Fd]lF?FbqFfpF[jlF)F*F)!%+<*.F(F-F_]lF?F
d]lF?FbqFfpF[jlF-F*FdfmFe^l*,F(F-F\[mF?FbqF]`nF[jlFdfmF*F-Fees*,F(F-F\[mF?FbqF]
`nF[jlF)F*F)F`gq*,F(F-F\[mF?FbqF]`nF[jlF-F*FdfmF\o*.F(F?F.F?F_]lF-FbqFfpF[jlFdf
mF*F-"&s2$*.F(F?F.F?F_]lF-FbqFfpF[jlF)F*F)!&+d"*.F(F?F.F?F_]lF-FbqFfpF[jlF-F*Fd
fmFjcs*.F(F?F_]lF?Fb]lF?FbqF]`nF[jlFdfmF*F-Ficr*.F(F?F_]lF?Fb]lF?FbqF]`nF[jlF)F
*F)F^`t*.F(F?F_]lF?Fb]lF?FbqF]`nF[jlF-F*FdfmFbir*.F(F?F_]lF?Fb]lF?FbqFHF[jlFdfm
F*F)F]\q*.F(F?F_]lF?Fb]lF?FbqFHF[jlF)F*FdfmFfal*.F(F?F_]lF?F\[mF?FbqF]`nF[jlFdf
mF*F-F_fw*.F(F?F_]lF?F\[mF?FbqF]`nF[jlF)F*F)!&!R;*.F(F?F_]lF?F\[mF?FbqF]`nF[jlF
-F*Fdfm"%'3#*,F(F?Fd]lFeqFbqFfpF[jlFdfmF*F-!&WD"*,F(F?Fd]lFeqFbqFfpF[jlF)F*F)Fb
dq*,F(F?Fd]lFeqFbqFfpF[jlF-F*FdfmFeao*.F(F?Fd]lF?Fg]lF?FbqF]`nF[jlFdfmF*F-Ficr*
.F(F?Fd]lF?Fg]lF?FbqF]`nF[jlF)F*F)F^`t*.F(F?Fd]lF?Fg]lF?FbqF]`nF[jlF-F*FdfmFbir
*.F(F?Fd]lF?Fg]lF?FbqFHF[jlFdfmF*F)F]\q*.F(F?Fd]lF?Fg]lF?FbqFHF[jlF)F*FdfmFfal*
.F(F?Fd]lF?Fa[mF?FbqF]`nF[jlFdfmF*F-F]cs*.F(F?Fd]lF?Fa[mF?FbqF]`nF[jlF)F*F)"%1;
*.F(F?Fd]lF?Fa[mF?FbqF]`nF[jlF-F*Fdfm!$d'**F(F?Fd]lF?FbqFdoF[jlFdfm!$I&*,F(F?Fd
]lF?FbqFdoF[jlF)F*F-"%I7*,F(F?Fd]lF?FbqFdoF[jlF-F*F)!$q)**F(F?Fd]lF?FbqFdoF*Fdf
mFbhl*,F(F?Fd]lF?FbqFcsF[jlFdfmF*F-Fd[n*,F(F?Fd]lF?FbqFcsF[jlF)F*F)Fe\o*,F(F?Fd
]lF?FbqFcsF[jlF-F*FdfmFd[n*.F.F?F_]lF?Fd]lF-FbqFfpF[jlFdfmF*F-"&w,&*.F.F?F_]lF?
Fd]lF-FbqFfpF[jlF)F*F)!&+c#*.F.F?F_]lF?Fd]lF-FbqFfpF[jlF-F*FdfmFc`m*.F.F?F_]lF?
Fg]lF?FbqF]`nF[jlFdfmF*F-Ficr*.F.F?F_]lF?Fg]lF?FbqF]`nF[jlF)F*F)F^`t*.F.F?F_]lF
?Fg]lF?FbqF]`nF[jlF-F*FdfmFbir*.F.F?F_]lF?Fg]lF?FbqFHF[jlFdfmF*F)F]\q*.F.F?F_]l
F?Fg]lF?FbqFHF[jlF)F*FdfmFfal*.F.F?F_]lF?Fa[mF?FbqF]`nF[jlFdfmF*F-Fbds*.F.F?F_]
lF?Fa[mF?FbqF]`nF[jlF)F*F)!%WA*.F.F?F_]lF?Fa[mF?FbqF]`nF[jlF-F*FdfmF^^x**F.F?F_
]lF?FbqFdoF[jlFdfmF[]s*,F.F?F_]lF?FbqFdoF[jlF)F*F-"%g6*,F.F?F_]lF?FbqFdoF[jlF-F
*F)!$S***F.F?F_]lF?FbqFdoF*FdfmF]fm*,F.F?F_]lF?FbqFcsF[jlFdfmF*F-F\ao*,F.F?F_]l
F?FbqFcsF[jlF)F*F)Fd[m*,F.F?F_]lF?FbqFcsF[jlF-F*FdfmF\ao*.F.F?Fd]lF?F\[mF?FbqF]
`nF[jlFdfmF*F-Fhbs*.F.F?Fd]lF?F\[mF?FbqF]`nF[jlF)F*F)F\g_l*.F.F?Fd]lF?F\[mF?Fbq
F]`nF[jlF-F*FdfmF_cv*,F_]lF-Fb]lF?FbqF]`nF[jlFdfmF*F-"%+%)*,F_]lF-Fb]lF?FbqF]`n
F[jlF)F*F)F]cu*,F_]lF-Fb]lF?FbqF]`nF[jlF-F*FdfmFe[]l*.F_]lF?Fd]lF?Fg]lF?FbqF]`n
F[jlFdfmF*F-"%+@*.F_]lF?Fd]lF?Fg]lF?FbqF]`nF[jlF)F*F)Fi``l*.F_]lF?Fd]lF?Fg]lF?F
bqF]`nF[jlF-F*FdfmFeael*.F_]lF?Fd]lF?Fa[mF?FbqF]`nF[jlFdfmF*F-F]^\l*.F_]lF?Fd]l
F?Fa[mF?FbqF]`nF[jlF)F*F)F^aq*.F_]lF?Fd]lF?Fa[mF?FbqF]`nF[jlF-F*FdfmFe[l**F_]lF
?Fd]lF?FbqFdoF[jlFdfmF`eal*,F_]lF?Fd]lF?FbqFdoF[jlF)F*F-!&S?#*,F_]lF?Fd]lF?FbqF
doF[jlF-F*F)"&SD"**F_]lF?Fd]lF?FbqFdoF*Fdfm!%+>*,F_]lF?Fd]lF?FbqFcsF[jlFdfmF*F-
Fehl*,F_]lF?Fd]lF?FbqFcsF[jlF)F*F)F]ar*,F_]lF?Fd]lF?FbqFcsF[jlF-F*FdfmF_^l*,Fd]
lF-Fb]lF?FbqF]`nF[jlFdfmF*F-"%'\#*,Fd]lF-Fb]lF?FbqF]`nF[jlF)F*F)!%CU*,Fd]lF-Fb]
lF?FbqF]`nF[jlF-F*FdfmF\ir*,Fd]lF-Fb]lF?FbqFHF[jlFdfmF*F)F_dl*,Fd]lF-Fb]lF?FbqF
HF[jlF)F*FdfmFhjl*,Fd]lF-F\[mF?FbqF]`nF[jlFdfmF*F-F\[l*,Fd]lF-F\[mF?FbqF]`nF[jl
F)F*F)Fe]\l*,Fd]lF-F\[mF?FbqF]`nF[jlF-F*FdfmFben*,Fg]lF?F\[mF?FbqFcsF[jlFdfmF*F
-Fbas*,Fg]lF?F\[mF?FbqFcsF[jlF)F*F)F]es*,Fg]lF?F\[mF?FbqFcsF[jlF-F*FdfmFbas*,F
\[mF?Fa[mF?FbqFcsF[jlFdfmF*F-F]_l*,F\[mF?Fa[mF?FbqFcsF[jlF)F*F)Ffal*,F\[mF?Fa[m
F?FbqFcsF[jlF-F*FdfmF]_l*.F(F-F_]lF?Fd]lF?FbqFHF[jlFdfmF*F-!%%4$*.F(F-F_]lF?Fd]
lF?FbqFHF[jlF)F*F)F^^x*.F(F-F_]lF?Fd]lF?FbqFHF[jlF-F*FdfmFdgm*,F(F-F\[mF?FbqFfp
F[jlFdfmF*F-!$+**,F(F-F\[mF?FbqFfpF[jlF)F*F)Fecv*,F(F-F\[mF?FbqFfpF[jlF-F*FdfmF
gio*.F(F?F.F?F_]lF-FbqFHF[jlFdfmF*F-!&u&G*.F(F?F.F?F_]lF-FbqFHF[jlF)F*F)"%y%)*.
F(F?F.F?F_]lF-FbqFHF[jlF-F*FdfmFfgm**F(F?F.F?FbqFgrF[jlFdfmFh_l*,F(F?F.F?FbqFgr
F[jlF)F*F-F^bl*,F(F?F.F?FbqFgrF[jlF-F*F)F^\n**F(F?F.F?FbqFgrF*FdfmF[ep*.F(F?F_]
lF?Fb]lF?FbqFfpF[jlFdfmF*F-Fae\l*.F(F?F_]lF?Fb]lF?FbqFfpF[jlF)F*F)F`fr*.F(F?F_]
lF?Fb]lF?FbqFfpF[jlF-F*FdfmFcfl*.F(F?F_]lF?Fb]lF?FbqF]jpF[jlFdfmF*F)Fgdn*.F(F?F
_]lF?Fb]lF?FbqF]jpF[jlF)F*FdfmFgjm*.F(F?F_]lF?F\[mF?FbqFfpF[jlFdfmF*F-F]iw*.F(F
?F_]lF?F\[mF?FbqFfpF[jlF)F*F)"&+\"*.F(F?F_]lF?F\[mF?FbqFfpF[jlF-F*Fdfm!$%*)*,F(
F?Fd]lFeqFbqFHF[jlFdfmF*F-"&[;"*,F(F?Fd]lFeqFbqFHF[jlF)F*F)Fihq*,F(F?Fd]lFeqFbq
FHF[jlF-F*FdfmFS*.F(F?Fd]lF?Fg]lF?FbqFfpF[jlFdfmF*F-Fae\l*.F(F?Fd]lF?Fg]lF?FbqF
fpF[jlF)F*F)F`fr*.F(F?Fd]lF?Fg]lF?FbqFfpF[jlF-F*FdfmFcfl*.F(F?Fd]lF?Fg]lF?FbqF]
jpF[jlFdfmF*F)Fgdn*.F(F?Fd]lF?Fg]lF?FbqF]jpF[jlF)F*FdfmFgjm*.F(F?Fd]lF?Fa[mF?Fb
qFfpF[jlFdfmF*F-"%GE*.F(F?Fd]lF?Fa[mF?FbqFfpF[jlF)F*F)F_iu*.F(F?Fd]lF?Fa[mF?Fbq
FfpF[jlF-F*FdfmF__v**F(F?Fd]lF?FbqFgrF[jlFdfm"%0D*,F(F?Fd]lF?FbqFgrF[jlF)F*F-!%
"f%*,F(F?Fd]lF?FbqFgrF[jlF-F*F)"%^A**F(F?Fd]lF?FbqFgrF*FdfmFb\t*,F(F?Fd]lF?FbqF
]`nF[jlFdfmF*F-!$&)**,F(F?Fd]lF?FbqF]`nF[jlF)F*F)Fbafl*,F(F?Fd]lF?FbqF]`nF[jlF-
F*FdfmF_]s*,F(F?Fd]lF?FbqFHF[jlFdfmF*F)F]\q*,F(F?Fd]lF?FbqFHF[jlF)F*FdfmFfal*.F
.F?F_]lF?Fd]lF-FbqFHF[jlFdfmF*F-!&#fY*.F.F?F_]lF?Fd]lF-FbqFHF[jlF)F*F)"&CQ"*.F.
F?F_]lF?Fd]lF-FbqFHF[jlF-F*FdfmFiq*.F.F?F_]lF?Fg]lF?FbqFfpF[jlFdfmF*F-Fae\l*.F.
F?F_]lF?Fg]lF?FbqFfpF[jlF)F*F)F`fr*.F.F?F_]lF?Fg]lF?FbqFfpF[jlF-F*FdfmFcfl*.F.F
?F_]lF?Fg]lF?FbqF]jpF[jlFdfmF*F)Fgdn*.F.F?F_]lF?Fg]lF?FbqF]jpF[jlF)F*FdfmFgjm*.
F.F?F_]lF?Fa[mF?FbqFfpF[jlFdfmF*F-F\\[l*.F.F?F_]lF?Fa[mF?FbqFfpF[jlF)F*F)"%/`*.
F.F?F_]lF?Fa[mF?FbqFfpF[jlF-F*FdfmFdbx**F.F?F_]lF?FbqFgrF[jlFdfm"%5>*,F.F?F_]lF
?FbqFgrF[jlF)F*F-!%wN*,F.F?F_]lF?FbqFgrF[jlF-F*F)"%Y@**F.F?F_]lF?FbqFgrF*FdfmFa
dn*,F.F?F_]lF?FbqF]`nF[jlFdfmF*F-"%!H"*,F.F?F_]lF?FbqF]`nF[jlF)F*F)F[cfl*,F.F?F
_]lF?FbqF]`nF[jlF-F*Fdfm"$a**,F.F?F_]lF?FbqFHF[jlFdfmF*F)F]\q*,F.F?F_]lF?FbqFHF
[jlF)F*FdfmFfal*.F.F?Fd]lF?F\[mF?FbqFfpF[jlFdfmF*F-!%?M*.F.F?Fd]lF?F\[mF?FbqFfp
F[jlF)F*F)"%S\*.F.F?Fd]lF?F\[mF?FbqFfpF[jlF-F*FdfmFfccl*,F_]lF-Fb]lF?FbqFfpF[jl
FdfmF*F-!&g<"*,F_]lF-Fb]lF?FbqFfpF[jlF)F*F)Fhhu*,F_]lF-Fb]lF?FbqFfpF[jlF-F*Fdfm
F]ar*.F_]lF?Fd]lF?Fg]lF?FbqFfpF[jlFdfmF*F-!%SH*.F_]lF?Fd]lF?Fg]lF?FbqFfpF[jlF)F
*F)Fg[u*.F_]lF?Fd]lF?Fg]lF?FbqFfpF[jlF-F*FdfmFejp*.F_]lF?Fd]lF?Fa[mF?FbqFfpF[jl
FdfmF*F-!%Sy*.F_]lF?Fd]lF?Fa[mF?FbqFfpF[jlF)F*F)F_`m*.F_]lF?Fd]lF?Fa[mF?FbqFfpF
[jlF-F*FdfmFj]m**F_]lF?Fd]lF?FbqFgrF[jlFdfmFhabl*,F_]lF?Fd]lF?FbqFgrF[jlF)F*F-"
&]K$*,F_]lF?Fd]lF?FbqFgrF[jlF-F*F)!&DZ"**F_]lF?Fd]lF?FbqFgrF*FdfmFf^fl*,F_]lF?F
d]lF?FbqF]`nF[jlFdfmF*F-!$+(*,F_]lF?Fd]lF?FbqF]`nF[jlF)F*F)Fbbu*,F_]lF?Fd]lF?Fb
qF]`nF[jlF-F*FdfmF]an*,Fd]lF-Fb]lF?FbqFfpF[jlFdfmF*F-!%7p*,Fd]lF-Fb]lF?FbqFfpF[
jlF)F*F)"%%)***,Fd]lF-Fb]lF?FbqFfpF[jlF-F*FdfmF_[s*,Fd]lF-Fb]lF?FbqF]jpF[jlFdfm
F*F)Ff]fl*,Fd]lF-Fb]lF?FbqF]jpF[jlF)F*FdfmF^en*,Fd]lF-F\[mF?FbqFfpF[jlFdfmF*F-"
%o:*,Fd]lF-F\[mF?FbqFfpF[jlF)F*F)Fhfy*,Fd]lF-F\[mF?FbqFfpF[jlF-F*FdfmF;*,Fg]lF?
F\[mF?FbqF]`nF[jlFdfmF*F-Fc[x*,Fg]lF?F\[mF?FbqF]`nF[jlF)F*F)"$E(*,Fg]lF?F\[mF?F
bqF]`nF[jlF-F*Fdfm!$(H*,Fg]lF?F\[mF?FbqFHF[jlFdfmF*F)Fit*,Fg]lF?F\[mF?FbqFHF[jl
F)F*FdfmF\s*,F\[mF?Fa[mF?FbqF]`nF[jlFdfmF*F-F`ir*,F\[mF?Fa[mF?FbqF]`nF[jlF)F*F)
Ff\x*,F\[mF?Fa[mF?FbqF]`nF[jlF-F*FdfmF[a\l*(F\[mF?FbqFdoF[jlFdfmFd`n**F\[mF?Fbq
FdoF[jlF)F*F-Fejp**F\[mF?FbqFdoF[jlF-F*F)Fejp*(F\[mF?FbqFdoF*FdfmFd`n**F\[mF?Fb
qFcsF[jlFdfmF*F-Fb^m**F\[mF?FbqFcsF[jlF)F*F)Fg^q**F\[mF?FbqFcsF[jlF-F*FdfmFb^m*
.F(F-F_]lF?Fd]lF?FbqF]jpF[jlFdfmF*F-"%/>*.F(F-F_]lF?Fd]lF?FbqF]jpF[jlF)F*F)Fcf]
l*,F(F-F\[mF?FbqFHF[jlFdfmF*F-Fhgs*,F(F-F\[mF?FbqFHF[jlF)F*F)!%D<*,F(F-F\[mF?Fb
qFHF[jlF-F*FdfmFhdx*.F(F?F.F?F_]lF-FbqF]jpF[jlFdfmF*F-"&%e<*.F(F?F.F?F_]lF-FbqF
]jpF[jlF)F*F)Feg]l**F(F?F.F?FbqFcsF[jlFdfmFc_l*,F(F?F.F?FbqFcsF[jlF)F*F-Fjeo*,F
(F?F.F?FbqFcsF[jlF-F*F)F_^l**F(F?F.F?FbqFcsF*FdfmFa\m*.F(F?F_]lF?Fb]lF?FbqFHF[j
lFdfmF*F-Fg_s*.F(F?F_]lF?Fb]lF?FbqFHF[jlF)F*F)F_]s*.F(F?F_]lF?Fb]lF?FbqFHF[jlF-
F*FdfmFh^s*.F(F?F_]lF?Fb]lF?FbqFdfmF[jlFdfmF*F)"$p$*.F(F?F_]lF?Fb]lF?FbqFdfmF[j
lF)F*FdfmF`ir*.F(F?F_]lF?F\[mF?FbqFHF[jlFdfmF*F-F[]x*.F(F?F_]lF?F\[mF?FbqFHF[jl
F)F*F)!%Y!)*.F(F?F_]lF?F\[mF?FbqFHF[jlF-F*FdfmF^hm*,F(F?Fd]lFeqFbqF]jpF[jlFdfmF
*F-!%or*,F(F?Fd]lFeqFbqF]jpF[jlF)F*F)FW*.F(F?Fd]lF?Fg]lF?FbqFHF[jlFdfmF*F-Fg_s*
.F(F?Fd]lF?Fg]lF?FbqFHF[jlF)F*F)F_]s*.F(F?Fd]lF?Fg]lF?FbqFHF[jlF-F*FdfmFh^s*.F(
F?Fd]lF?Fg]lF?FbqFdfmF[jlFdfmF*F)Fh_gl*.F(F?Fd]lF?Fg]lF?FbqFdfmF[jlF)F*FdfmF`ir
*.F(F?Fd]lF?Fa[mF?FbqFHF[jlFdfmF*F-!%:S*.F(F?Fd]lF?Fa[mF?FbqFHF[jlF)F*F)"%P]*.F
(F?Fd]lF?Fa[mF?FbqFHF[jlF-F*Fdfm!%A5**F(F?Fd]lF?FbqFcsF[jlFdfm!%gp*,F(F?Fd]lF?F
bqFcsF[jlF)F*F-"&7."*,F(F?Fd]lF?FbqFcsF[jlF-F*F)F`gt**F(F?Fd]lF?FbqFcsF*FdfmF]d
l*,F(F?Fd]lF?FbqFfpF[jlFdfmF*F-Fj]q*,F(F?Fd]lF?FbqFfpF[jlF)F*F)F_iu*,F(F?Fd]lF?
FbqFfpF[jlF-F*Fdfm"%g5*,F(F?Fd]lF?FbqF]jpF[jlFdfmF*F)Fgdn*,F(F?Fd]lF?FbqF]jpF[j
lF)F*FdfmFgjm*.F.F?F_]lF?Fd]lF-FbqF]jpF[jlFdfmF*F-Fccm*.F.F?F_]lF?Fd]lF-FbqF]jp
F[jlF)F*F)F]fl*.F.F?F_]lF?Fg]lF?FbqFHF[jlFdfmF*F-Fg_s*.F.F?F_]lF?Fg]lF?FbqFHF[j
lF)F*F)F_]s*.F.F?F_]lF?Fg]lF?FbqFHF[jlF-F*FdfmFh^s*.F.F?F_]lF?Fg]lF?FbqFdfmF[jl
FdfmF*F)Fh_gl*.F.F?F_]lF?Fg]lF?FbqFdfmF[jlF)F*FdfmF`ir*.F.F?F_]lF?Fa[mF?FbqFHF[
jlFdfmF*F-Fe_[l*.F.F?F_]lF?Fa[mF?FbqFHF[jlF)F*F)!%Qq*.F.F?F_]lF?Fa[mF?FbqFHF[jl
F-F*FdfmF]gx**F.F?F_]lF?FbqFcsF[jlFdfm!%?Z*,F.F?F_]lF?FbqFcsF[jlF)F*F-"%K^*,F.F
?F_]lF?FbqFcsF[jlF-F*F)Fjdfl**F.F?F_]lF?FbqFcsF*FdfmF^aw*,F.F?F_]lF?FbqFfpF[jlF
dfmF*F-F`[gl*,F.F?F_]lF?FbqFfpF[jlF)F*F)F_jfl*,F.F?F_]lF?FbqFfpF[jlF-F*Fdfm!%S<
*,F.F?F_]lF?FbqF]jpF[jlFdfmF*F)Fgdn*,F.F?F_]lF?FbqF]jpF[jlF)F*FdfmFgjm*.F.F?Fd]
lF?F\[mF?FbqFHF[jlFdfmF*F-"%D_*.F.F?Fd]lF?F\[mF?FbqFHF[jlF)F*F)!%bl*.F.F?Fd]lF?
F\[mF?FbqFHF[jlF-F*Fdfm"%I8*,F_]lF-Fb]lF?FbqFHF[jlFdfmF*F-"&?4"*,F_]lF-Fb]lF?Fb
qFHF[jlF)F*F)Fg\s*,F_]lF-Fb]lF?FbqFHF[jlF-F*FdfmF]bl*.F_]lF?Fd]lF?Fg]lF?FbqFHF[
jlFdfmF*F-Fi[l*.F_]lF?Fd]lF?Fg]lF?FbqFHF[jlF)F*F)!$5)*.F_]lF?Fd]lF?Fg]lF?FbqFHF
[jlF-F*FdfmF^bl*.F_]lF?Fd]lF?Fa[mF?FbqFHF[jlFdfmF*F-"%!G(*.F_]lF?Fd]lF?Fa[mF?Fb
qFHF[jlF)F*F)Fgiq*.F_]lF?Fd]lF?Fa[mF?FbqFHF[jlF-F*FdfmFc_l**F_]lF?Fd]lF?FbqFcsF
[jlFdfmFj]cl*,F_]lF?Fd]lF?FbqFcsF[jlF)F*F-!&!eM*,F_]lF?Fd]lF?FbqFcsF[jlF-F*F)"&
57"**F_]lF?Fd]lF?FbqFcsF*FdfmF]gs*,F_]lF?Fd]lF?FbqFfpF[jlFdfmF*F-"$!)**,F_]lF?F
d]lF?FbqFfpF[jlF)F*F)F]hu*,F_]lF?Fd]lF?FbqFfpF[jlF-F*FdfmF\bl*,Fd]lF-Fb]lF?FbqF
HF[jlFdfmF*F-Fafz*,Fd]lF-Fb]lF?FbqFHF[jlF)F*F)!&[K"*,Fd]lF-Fb]lF?FbqFHF[jlF-F*F
dfmFjjl*,Fd]lF-Fb]lF?FbqFdfmF[jlFdfmF*F)"%sy*,Fd]lF-Fb]lF?FbqFdfmF[jlF)F*FdfmFj
hr*,Fd]lF-F\[mF?FbqFHF[jlFdfmF*F-Fjdr*,Fd]lF-F\[mF?FbqFHF[jlF)F*F)Fjdm*,Fd]lF-F
\[mF?FbqFHF[jlF-F*FdfmF=*,Fg]lF?Fb]lF?FbqFfpF[jlFdfmF*F-F]bo*,Fg]lF?Fb]lF?FbqFf
pF[jlF)F*F)Fgjm*,Fg]lF?Fb]lF?FbqFfpF[jlF-F*FdfmF]bo*,Fg]lF?F\[mF?FbqFfpF[jlFdfm
F*F-Fh_x*,Fg]lF?F\[mF?FbqFfpF[jlF)F*F)!%;<*,Fg]lF?F\[mF?FbqFfpF[jlF-F*FdfmF]dcl
*,Fg]lF?F\[mF?FbqF]jpF[jlFdfmF*F)Figt*,Fg]lF?F\[mF?FbqF]jpF[jlF)F*FdfmFjaal*,Fb
]lF?Fa[mF?FbqFfpF[jlFdfmF*F-Fabo*,Fb]lF?Fa[mF?FbqFfpF[jlF)F*F)F`_r*,Fb]lF?Fa[mF
?FbqFfpF[jlF-F*FdfmFabo*,F\[mF?Fa[mF?FbqFfpF[jlFdfmF*F-Fhaq*,F\[mF?Fa[mF?FbqFfp
F[jlF)F*F)Fh`r*,F\[mF?Fa[mF?FbqFfpF[jlF-F*FdfmFg^q*(F\[mF?FbqFgrF[jlFdfm!$l(**F
\[mF?FbqFgrF[jlF)F*F-"$d&**F\[mF?FbqFgrF[jlF-F*F)"$8'*(F\[mF?FbqFgrF*Fdfm!$0%**
F\[mF?FbqF]`nF[jlFdfmF*F-F^aw**F\[mF?FbqF]`nF[jlF)F*F)F_er**F\[mF?FbqF]`nF[jlF-
F*FdfmFial**F\[mF?FbqFHF[jlFdfmF*F)Fit**F\[mF?FbqFHF[jlF)F*FdfmF\s*.F(F-F_]lF?F
d]lF?FbqFdfmF[jlFdfmF*F-Fchw*.F(F-F_]lF?Fd]lF?FbqFdfmF[jlF)F*F)Fcv*,F(F-F\[mF?F
bqF]jpF[jlFdfmF*F-!%]7*,F(F-F\[mF?FbqF]jpF[jlF)F*F)Fbhv*,F(F-F\[mF?FbqF]jpF[jlF
-F*FdfmFg[o*.F(F?F.F?F_]lF-FbqFdfmF[jlFdfmF*F-Fhhw*.F(F?F.F?F_]lF-FbqFdfmF[jlF)
F*F)Fb_o**F(F?F.F?FbqF]`nF[jlFdfmFgfv*,F(F?F.F?FbqF]`nF[jlF)F*F-"$!H*,F(F?F.F?F
bqF]`nF[jlF-F*F)Fgdn**F(F?F.F?FbqF]`nF*FdfmF\bl*.F(F?F_]lF?Fb]lF?FbqF]jpF[jlFdf
mF*F-Fb[w*.F(F?F_]lF?Fb]lF?FbqF]jpF[jlF)F*F)F[fq*.F(F?F_]lF?Fb]lF?FbqF]jpF[jlF-
F*FdfmF]bo*.F(F?F_]lF?Fb]lF?FbqF[epF[jlFdfmF*F)!$'R*.F(F?F_]lF?Fb]lF?FbqF[epF[j
lF)F*FdfmFahm*.F(F?F_]lF?F\[mF?FbqF]jpF[jlFdfmF*F-F`ax*.F(F?F_]lF?F\[mF?FbqF]jp
F[jlF)F*F)"%%Q#*,F(F?Fd]lFeqFbqFdfmF[jlFdfmF*F-Fbiw*,F(F?Fd]lFeqFbqFdfmF[jlF)F*
F)Fdp*.F(F?Fd]lF?Fg]lF?FbqF]jpF[jlFdfmF*F-Fb[w*.F(F?Fd]lF?Fg]lF?FbqF]jpF[jlF)F*
F)F[fq*.F(F?Fd]lF?Fg]lF?FbqF]jpF[jlF-F*FdfmF]bo*.F(F?Fd]lF?Fg]lF?FbqF[epF[jlFdf
mF*F)Fbhgl*.F(F?Fd]lF?Fg]lF?FbqF[epF[jlF)F*FdfmFahm*.F(F?Fd]lF?Fa[mF?FbqF]jpF[j
lFdfmF*F-"%]O*.F(F?Fd]lF?Fa[mF?FbqF]jpF[jlF)F*F)Fjacl*.F(F?Fd]lF?Fa[mF?FbqF]jpF
[jlF-F*FdfmFbgs**F(F?Fd]lF?FbqF]`nF[jlFdfmFa^z*,F(F?Fd]lF?FbqF]`nF[jlF)F*F-!&!
\:*,F(F?Fd]lF?FbqF]`nF[jlF-F*F)"%MM**F(F?Fd]lF?FbqF]`nF*FdfmFail*,F(F?Fd]lF?Fbq
FHF[jlFdfmF*F-F\[bl*,F(F?Fd]lF?FbqFHF[jlF)F*F)Fi`gl*,F(F?Fd]lF?FbqFHF[jlF-F*Fdf
m!$0**,F(F?Fd]lF?FbqFdfmF[jlFdfmF*F)Fh_gl*,F(F?Fd]lF?FbqFdfmF[jlF)F*FdfmF`ir*.F
.F?F_]lF?Fd]lF-FbqFdfmF[jlFdfmF*F-F^jw*.F.F?F_]lF?Fd]lF-FbqFdfmF[jlF)F*F)F/*.F.
F?F_]lF?Fg]lF?FbqF]jpF[jlFdfmF*F-Fb[w*.F.F?F_]lF?Fg]lF?FbqF]jpF[jlF)F*F)F[fq*.F
.F?F_]lF?Fg]lF?FbqF]jpF[jlF-F*FdfmF]bo*.F.F?F_]lF?Fg]lF?FbqF[epF[jlFdfmF*F)Fbhg
l*.F.F?F_]lF?Fg]lF?FbqF[epF[jlF)F*FdfmFahm*.F.F?F_]lF?Fa[mF?FbqF]jpF[jlFdfmF*F-
F_b[l*.F.F?F_]lF?Fa[mF?FbqF]jpF[jlF)F*F)"%7d*.F.F?F_]lF?Fa[mF?FbqF]jpF[jlF-F*Fd
fmF_hq**F.F?F_]lF?FbqF]`nF[jlFdfmFfdcl*,F.F?F_]lF?FbqF]`nF[jlF)F*F-!%l;*,F.F?F_
]lF?FbqF]`nF[jlF-F*F)!$"Q**F.F?F_]lF?FbqF]`nF*FdfmF`bq*,F.F?F_]lF?FbqFHF[jlFdfm
F*F-"%X[*,F.F?F_]lF?FbqFHF[jlF)F*F)Fabgl*,F.F?F_]lF?FbqFHF[jlF-F*Fdfm"%X:*,F.F?
F_]lF?FbqFdfmF[jlFdfmF*F)Fh_gl*,F.F?F_]lF?FbqFdfmF[jlF)F*FdfmF`ir*.F.F?Fd]lF?F
\[mF?FbqF]jpF[jlFdfmF*F-!%]Z*.F.F?Fd]lF?F\[mF?FbqF]jpF[jlF)F*F)"%?`*.F.F?Fd]lF?
F\[mF?FbqF]jpF[jlF-F*FdfmF]gs*,F_]lF-Fb]lF?FbqF]jpF[jlFdfmF*F-Fbcal*,F_]lF-Fb]l
F?FbqF]jpF[jlF)F*F)F[cn*.F_]lF?Fd]lF?Fg]lF?FbqF]jpF[jlFdfmF*F-F\av*.F_]lF?Fd]lF
?Fg]lF?FbqF]jpF[jlF)F*F)F]fm*.F_]lF?Fd]lF?Fa[mF?FbqF]jpF[jlFdfmF*F-Fjfy*.F_]lF?
Fd]lF?Fa[mF?FbqF]jpF[jlF)F*F)F][m**F_]lF?Fd]lF?FbqF]`nF[jlFdfmFhabl*,F_]lF?Fd]l
F?FbqF]`nF[jlF)F*F-"&q_#*,F_]lF?Fd]lF?FbqF]`nF[jlF-F*F)!%:a**F_]lF?Fd]lF?FbqF]`
nF*FdfmF\[n*,F_]lF?Fd]lF?FbqFHF[jlFdfmF*F-!$5**,F_]lF?Fd]lF?FbqFHF[jlF)F*F)Ffjn
*,F_]lF?Fd]lF?FbqFHF[jlF-F*FdfmFh_l*,Fd]lF-Fb]lF?FbqF]jpF[jlFdfmF*F-!%+'**,Fd]l
F-Fb]lF?FbqF]jpF[jlF)F*F)"&_2"*,Fd]lF-Fb]lF?FbqF]jpF[jlF-F*FdfmFjas*,Fd]lF-Fb]l
F?FbqF[epF[jlFdfmF*F)!%[%)*,Fd]lF-Fb]lF?FbqF[epF[jlF)F*FdfmF][q*,Fd]lF-F\[mF?Fb
qF]jpF[jlFdfmF*F-F_bn*,Fd]lF-F\[mF?FbqF]jpF[jlF)F*F)Fdp*,Fg]lF?Fb]lF?FbqFHF[jlF
dfmF*F-"$V#*,Fg]lF?Fb]lF?FbqFHF[jlF)F*F)Fchs*,Fg]lF?Fb]lF?FbqFHF[jlF-F*FdfmFf]h
l*,Fg]lF?Fb]lF?FbqFdfmF[jlFdfmF*F)F[v*,Fg]lF?Fb]lF?FbqFdfmF[jlF)F*FdfmFc^r*,Fg]
lF?F\[mF?FbqFHF[jlFdfmF*F-F[dx*,Fg]lF?F\[mF?FbqFHF[jlF)F*F)"%xA*,Fg]lF?F\[mF?Fb
qFHF[jlF-F*Fdfm!$i%*,Fg]lF?F\[mF?FbqFdfmF[jlFdfmF*F)!$L&*,Fg]lF?F\[mF?FbqFdfmF[
jlF)F*FdfmFhfm*,Fb]lF?Fa[mF?FbqFHF[jlFdfmF*F-F_]s*,Fb]lF?Fa[mF?FbqFHF[jlF)F*F)F
]`r*,Fb]lF?Fa[mF?FbqFHF[jlF-F*FdfmF_]s*,Fb]lF?Fa[mF?FbqFdfmF[jlFdfmF*F)F`_r*,Fb
]lF?Fa[mF?FbqFdfmF[jlF)F*FdfmFe\r*(Fb]lF?FbqFcsF[jlFdfmFd`n**Fb]lF?FbqFcsF[jlF)
F*F-Fejp**Fb]lF?FbqFcsF[jlF-F*F)Fejp*(Fb]lF?FbqFcsF*FdfmFd`n**Fb]lF?FbqFfpF[jlF
dfmF*F-F;**Fb]lF?FbqFfpF[jlF)F*F)Fat**Fb]lF?FbqFfpF[jlF-F*FdfmF;*,F\[mF?Fa[mF?F
bqFHF[jlFdfmF*F-Ff^s*,F\[mF?Fa[mF?FbqFHF[jlF)F*F)Fedx*,F\[mF?Fa[mF?FbqFHF[jlF-F
*FdfmFf[w*(F\[mF?FbqFcsF[jlFdfmFj]q**F\[mF?FbqFcsF[jlF)F*F-F`[dl**F\[mF?FbqFcsF
[jlF-F*F)Fggw*(F\[mF?FbqFcsF*FdfmFf[q**F\[mF?FbqFfpF[jlFdfmF*F-!%g;**F\[mF?FbqF
fpF[jlF)F*F)"%s=**F\[mF?FbqFfpF[jlF-F*FdfmFcz**F\[mF?FbqF]jpF[jlFdfmF*F)Figt**F
\[mF?FbqF]jpF[jlF)F*FdfmFjaal*.F(F-F_]lF?Fd]lF?FbqF[epF[jlFdfmF*F-Fbhl*,F(F-F\[
mF?FbqFdfmF[jlFdfmF*F-F_f_l*,F(F-F\[mF?FbqFdfmF[jlF)F*F)Fg\gl*,F(F-F\[mF?FbqFdf
mF[jlF-F*FdfmFN*.F(F?F.F?F_]lF-FbqF[epF[jlFdfmF*F-"%q:**F(F?F.F?FbqFfpF[jlFdfmF
^z*,F(F?F.F?FbqFfpF[jlF)F*F-Fadn*,F(F?F.F?FbqFfpF[jlF-F*F)F_jo**F(F?F.F?FbqFfpF
*FdfmFa\m*.F(F?F_]lF?Fb]lF?FbqFdfmF[jlFdfmF*F-Ff]hl*.F(F?F_]lF?Fb]lF?FbqFdfmF[j
lF)F*F)Fjis*.F(F?F_]lF?Fb]lF?FbqFdfmF[jlF-F*FdfmFfp*.F(F?F_]lF?Fb]lF?FbqF)F[jlF
dfmF*F)"$M#*.F(F?F_]lF?Fb]lF?FbqF)F[jlF)F*FdfmFcy*.F(F?F_]lF?F\[mF?FbqFdfmF[jlF
dfmF*F-Fgex*.F(F?F_]lF?F\[mF?FbqFdfmF[jlF)F*F)F\cw*,F(F?Fd]lFeqFbqF[epF[jlFdfmF
*F-Fjgl*.F(F?Fd]lF?Fg]lF?FbqFdfmF[jlFdfmF*F-Ff]hl*.F(F?Fd]lF?Fg]lF?FbqFdfmF[jlF
)F*F)Fjis*.F(F?Fd]lF?Fg]lF?FbqFdfmF[jlF-F*FdfmFfp*.F(F?Fd]lF?Fg]lF?FbqF)F[jlFdf
mF*F)F[ahl*.F(F?Fd]lF?Fg]lF?FbqF)F[jlF)F*FdfmFcy*.F(F?Fd]lF?Fa[mF?FbqFdfmF[jlFd
fmF*F-!%r>*.F(F?Fd]lF?Fa[mF?FbqFdfmF[jlF)F*F)F]`v*.F(F?Fd]lF?Fa[mF?FbqFdfmF[jlF
-F*FdfmF]cp**F(F?Fd]lF?FbqFfpF[jlFdfm!&Sb"*,F(F?Fd]lF?FbqFfpF[jlF)F*F-"&/j"*,F(
F?Fd]lF?FbqFfpF[jlF-F*F)!%1B**F(F?Fd]lF?FbqFfpF*FdfmFejp*,F(F?Fd]lF?FbqF]jpF[jl
FdfmF*F-"%k\*,F(F?Fd]lF?FbqF]jpF[jlF)F*F)Fjacl*,F(F?Fd]lF?FbqF]jpF[jlF-F*FdfmF[
en*,F(F?Fd]lF?FbqF[epF[jlFdfmF*F)Fbhgl*,F(F?Fd]lF?FbqF[epF[jlF)F*FdfmFahm*.F.F?
F_]lF?Fd]lF-FbqF[epF[jlFdfmF*F-Fcdm*.F.F?F_]lF?Fg]lF?FbqFdfmF[jlFdfmF*F-Ff]hl*.
F.F?F_]lF?Fg]lF?FbqFdfmF[jlF)F*F)Fjis*.F.F?F_]lF?Fg]lF?FbqFdfmF[jlF-F*FdfmFfp*.
F.F?F_]lF?Fg]lF?FbqF)F[jlFdfmF*F)F[ahl*.F.F?F_]lF?Fg]lF?FbqF)F[jlF)F*FdfmFcy*.F
.F?F_]lF?Fa[mF?FbqFdfmF[jlFdfmF*F-F`d[l*.F.F?F_]lF?Fa[mF?FbqFdfmF[jlF)F*F)F]cz*
.F.F?F_]lF?Fa[mF?FbqFdfmF[jlF-F*FdfmFe^l**F.F?F_]lF?FbqFfpF[jlFdfm!%!o)*,F.F?F_
]lF?FbqFfpF[jlF)F*F-!%')e*,F.F?F_]lF?FbqFfpF[jlF-F*F)"%/@**F.F?F_]lF?FbqFfpF*Fd
fmFY*,F.F?F_]lF?FbqF]jpF[jlFdfmF*F-!%'y$*,F.F?F_]lF?FbqF]jpF[jlF)F*F)Fgjgl*,F.F
?F_]lF?FbqF]jpF[jlF-F*Fdfm!$m'*,F.F?F_]lF?FbqF[epF[jlFdfmF*F)Fbhgl*,F.F?F_]lF?F
bqF[epF[jlF)F*FdfmFahm*.F.F?Fd]lF?F\[mF?FbqFdfmF[jlFdfmF*F-"%lD*.F.F?Fd]lF?F\[m
F?FbqFdfmF[jlF)F*F)!%gE*.F.F?Fd]lF?F\[mF?FbqFdfmF[jlF-F*FdfmF\[n*,F_]lF-Fb]lF?F
bqFdfmF[jlFdfmF*F-F[_x*,F_]lF-Fb]lF?FbqFdfmF[jlF)F*F)F^al*.F_]lF?Fd]lF?Fg]lF?Fb
qFdfmF[jlFdfmF*F-Fa_x*.F_]lF?Fd]lF?Fg]lF?FbqFdfmF[jlF)F*F)Fbfm*.F_]lF?Fd]lF?Fa[
mF?FbqFdfmF[jlFdfmF*F-"%g<*.F_]lF?Fd]lF?Fa[mF?FbqFdfmF[jlF)F*F)Fcil**F_]lF?Fd]l
F?FbqFfpF[jlFdfmF`eal*,F_]lF?Fd]lF?FbqFfpF[jlF)F*F-!&?H"*,F_]lF?Fd]lF?FbqFfpF[j
lF-F*F)F]j]l*,F_]lF?Fd]lF?FbqF]jpF[jlFdfmF*F-Fe[l*,F_]lF?Fd]lF?FbqF]jpF[jlF)F*F
)Fcil*,Fd]lF-Fb]lF?FbqFdfmF[jlFdfmF*F-"%%=&*,Fd]lF-Fb]lF?FbqFdfmF[jlF)F*F)Fcaz*
,Fd]lF-Fb]lF?FbqFdfmF[jlF-F*FdfmF3*,Fd]lF-Fb]lF?FbqF)F[jlFdfmF*F)"%#*\*,Fd]lF-F
b]lF?FbqF)F[jlF)F*FdfmF_u*,Fd]lF-F\[mF?FbqFdfmF[jlFdfmF*F-F[ax*,Fd]lF-F\[mF?Fbq
FdfmF[jlF)F*F)Fbp*,Fg]lF?Fb]lF?FbqF]jpF[jlFdfmF*F-Fav*,Fg]lF?Fb]lF?FbqF]jpF[jlF
)F*F)Fge^l*,Fg]lF?Fb]lF?FbqF]jpF[jlF-F*FdfmFav*,Fg]lF?Fb]lF?FbqF[epF[jlFdfmF*F)
Fjbl*,Fg]lF?Fb]lF?FbqF[epF[jlF)F*FdfmF`\s*,Fg]lF?Fb]lF?FbqFeqF[jlFdfmF*FdfmFc^r
*,Fg]lF?F\[mF?FbqF]jpF[jlFdfmF*F-Ffhx*,Fg]lF?F\[mF?FbqF]jpF[jlF)F*F)!%[=*,Fg]lF
?F\[mF?FbqF]jpF[jlF-F*FdfmFf\x*,Fg]lF?F\[mF?FbqF[epF[jlFdfmF*F)Fg\v*,Fg]lF?F\[m
F?FbqF[epF[jlF)F*FdfmFi[q*,Fb]lF?Fa[mF?FbqF]jpF[jlFdfmF*F-F[as*,Fb]lF?Fa[mF?Fbq
F]jpF[jlF)F*F)!%3A*,Fb]lF?Fa[mF?FbqF]jpF[jlF-F*FdfmF[as*,Fb]lF?Fa[mF?FbqF[epF[j
lFdfmF*F)F^^[l*,Fb]lF?Fa[mF?FbqF[epF[jlF)F*Fdfm!$G)*(Fb]lF?FbqF]`nF[jlFdfmFdjdl
**Fb]lF?FbqF]`nF[jlF)F*F-"$P#**Fb]lF?FbqF]`nF[jlF-F*F)"$`(*(Fb]lF?FbqF]`nF*Fdfm
F[ggl**Fb]lF?FbqFHF[jlFdfmF*F-Fae\l**Fb]lF?FbqFHF[jlF)F*F)Fjdm**Fb]lF?FbqFHF[jl
F-F*FdfmF_ar**Fb]lF?FbqFdfmF[jlFdfmF*F)Fain**Fb]lF?FbqFdfmF[jlF)F*Fdfm"$o"*,F\[
mF?Fa[mF?FbqF]jpF[jlFdfmF*F-Fjbs*,F\[mF?Fa[mF?FbqF]jpF[jlF)F*F)Fdbq*,F\[mF?Fa[m
F?FbqF]jpF[jlF-F*FdfmFahm*(F\[mF?FbqF]`nF[jlFdfm!%+j**F\[mF?FbqF]`nF[jlF)F*F-"%
!)=**F\[mF?FbqF]`nF[jlF-F*F)"%iF*(F\[mF?FbqF]`nF*FdfmFafx**F\[mF?FbqFHF[jlFdfmF
*F-"%&3$**F\[mF?FbqFHF[jlF)F*F)Fi`s**F\[mF?FbqFHF[jlF-F*FdfmFg`s**F\[mF?FbqFdfm
F[jlFdfmF*F)Fa^hl**F\[mF?FbqFdfmF[jlF)F*FdfmFhfm*.F(F-F_]lF?Fd]lF?FbqF)F[jlFdfm
F*F-Fdgm*,F(F-F\[mF?FbqF[epF[jlFdfmF*F-Fd\m*,F(F-F\[mF?FbqF[epF[jlF)F*F)Ffix*.F
(F?F.F?F_]lF-FbqF)F[jlFdfmF*F-Ffgm**F(F?F.F?FbqFHF[jlFdfmFjiu*,F(F?F.F?FbqFHF[j
lF)F*F-F[el*,F(F?F.F?FbqFHF[jlF-F*F)!$b"**F(F?F.F?FbqFHF*FdfmF[ep*.F(F?F_]lF?Fb
]lF?FbqF[epF[jlFdfmF*F-Fb^m*.F(F?F_]lF?Fb]lF?FbqF[epF[jlF)F*F)Fj[m*.F(F?F_]lF?F
b]lF?FbqFeqF[jlFdfmF*F)Fb^m*.F(F?F_]lF?F\[mF?FbqF[epF[jlFdfmF*F-F]jx*,F(F?Fd]lF
eqFbqF)F[jlFdfmF*F-FS*.F(F?Fd]lF?Fg]lF?FbqF[epF[jlFdfmF*F-Fb^m*.F(F?Fd]lF?Fg]lF
?FbqF[epF[jlF)F*F)Fj[m*.F(F?Fd]lF?Fg]lF?FbqFeqF[jlFdfmF*F)Fb^m*.F(F?Fd]lF?Fa[mF
?FbqF[epF[jlFdfmF*F-Fi__l*.F(F?Fd]lF?Fa[mF?FbqF[epF[jlF)F*F)Fift**F(F?Fd]lF?Fbq
FHF[jlFdfm"&IK"*,F(F?Fd]lF?FbqFHF[jlF)F*F-!&+A"*,F(F?Fd]lF?FbqFHF[jlF-F*F)"%>5*
*F(F?Fd]lF?FbqFHF*FdfmF^bl*,F(F?Fd]lF?FbqFdfmF[jlFdfmF*F-!%mL*,F(F?Fd]lF?FbqFdf
mF[jlF)F*F)F]`v*,F(F?Fd]lF?FbqFdfmF[jlF-F*FdfmF5*,F(F?Fd]lF?FbqF)F[jlFdfmF*F)F[
ahl*,F(F?Fd]lF?FbqF)F[jlF)F*FdfmFcy*.F.F?F_]lF?Fd]lF-FbqF)F[jlFdfmF*F-Fiq*.F.F?
F_]lF?Fg]lF?FbqF[epF[jlFdfmF*F-Fb^m*.F.F?F_]lF?Fg]lF?FbqF[epF[jlF)F*F)Fj[m*.F.F
?F_]lF?Fg]lF?FbqFeqF[jlFdfmF*F)Fb^m*.F.F?F_]lF?Fa[mF?FbqF[epF[jlFdfmF*F-Fid[l*.
F.F?F_]lF?Fa[mF?FbqF[epF[jlF)F*F)F\em**F.F?F_]lF?FbqFHF[jlFdfm"%go*,F.F?F_]lF?F
bqFHF[jlF)F*F-"&X/"*,F.F?F_]lF?FbqFHF[jlF-F*F)!%w;**F.F?F_]lF?FbqFHF*FdfmFa\m*,
F.F?F_]lF?FbqFdfmF[jlFdfmF*F-"%f8*,F.F?F_]lF?FbqFdfmF[jlF)F*F)F]cz*,F.F?F_]lF?F
bqFdfmF[jlF-F*Fdfm"$6"*,F.F?F_]lF?FbqF)F[jlFdfmF*F)F[ahl*,F.F?F_]lF?FbqF)F[jlF)
F*FdfmFcy*.F.F?Fd]lF?F\[mF?FbqF[epF[jlFdfmF*F-Facs*.F.F?Fd]lF?F\[mF?FbqF[epF[jl
F)F*F)"$g(*,F_]lF-Fb]lF?FbqF[epF[jlFdfmF*F-Fiio*.F_]lF?Fd]lF?Fg]lF?FbqF[epF[jlF
dfmF*F-Fg[o*.F_]lF?Fd]lF?Fa[mF?FbqF[epF[jlFdfmF*F-Fgio**F_]lF?Fd]lF?FbqFHF[jlFd
fmFci`l*,F_]lF?Fd]lF?FbqFHF[jlF)F*F-"%lW*,F_]lF?Fd]lF?FbqFHF[jlF-F*F)Faao*,F_]l
F?Fd]lF?FbqFdfmF[jlFdfmF*F-Fg\m*,F_]lF?Fd]lF?FbqFdfmF[jlF)F*F)F]`n*,Fd]lF-Fb]lF
?FbqF[epF[jlFdfmF*F-F__z*,Fd]lF-Fb]lF?FbqF[epF[jlF)F*F)Fc`m*,Fd]lF-Fb]lF?FbqFeq
F[jlFdfmF*F)F__z*,Fd]lF-F\[mF?FbqF[epF[jlFdfmF*F-F_^l*,Fg]lF?Fb]lF?FbqFdfmF[jlF
dfmF*F-"$y$*,Fg]lF?Fb]lF?FbqFdfmF[jlF)F*F)F\_s*,Fg]lF?Fb]lF?FbqFdfmF[jlF-F*Fdfm
F\]il*,Fg]lF?Fb]lF?FbqF)F[jlFdfmF*F)Fbaw*,Fg]lF?Fb]lF?FbqF)F[jlF)F*Fdfm!$-(*,Fg
]lF?Fb]lF?FbqF-F[jlFdfmF*FdfmFhaq*,Fg]lF?F\[mF?FbqFdfmF[jlFdfmF*F-Fc\y*,Fg]lF?F
\[mF?FbqFdfmF[jlF)F*F)Fj[cl*,Fg]lF?F\[mF?FbqFdfmF[jlF-F*FdfmF_at*,Fg]lF?F\[mF?F
bqF)F[jlFdfmF*F)!$Q$*,Fg]lF?F\[mF?FbqF)F[jlF)F*FdfmFdo*,Fb]lF?Fa[mF?FbqFdfmF[jl
FdfmF*F-Faes*,Fb]lF?Fa[mF?FbqFdfmF[jlF)F*F)"%K>*,Fb]lF?Fa[mF?FbqFdfmF[jlF-F*Fdf
mFaes*,Fb]lF?Fa[mF?FbqF)F[jlFdfmF*F)!$(*)*,Fb]lF?Fa[mF?FbqF)F[jlF)F*FdfmF]]s*(F
b]lF?FbqFfpF[jlFdfm"%?;**Fb]lF?FbqFfpF[jlF)F*F-FY**Fb]lF?FbqFfpF[jlF-F*F)Fhjw*(
Fb]lF?FbqFfpF*FdfmFf[q**Fb]lF?FbqF]jpF[jlFdfmF*F-Fj[cl**Fb]lF?FbqF]jpF[jlF)F*F)
Fd]r**Fb]lF?FbqF]jpF[jlF-F*FdfmF]bl**Fb]lF?FbqF[epF[jlFdfmF*F)Ff[q**Fb]lF?FbqF[
epF[jlF)F*FdfmFd]r**Fb]lF?FbqFeqF[jlFdfmF*FdfmFc^r*,F\[mF?Fa[mF?FbqFdfmF[jlFdfm
F*F-F_gs*,F\[mF?Fa[mF?FbqFdfmF[jlF)F*F)F[`s*,F\[mF?Fa[mF?FbqFdfmF[jlF-F*FdfmFcy
*(F\[mF?FbqFfpF[jlFdfm"%?))**F\[mF?FbqFfpF[jlF)F*F-Fg]el**F\[mF?FbqFfpF[jlF-F*F
)!%eD*(F\[mF?FbqFfpF*FdfmFfjn**F\[mF?FbqF]jpF[jlFdfmF*F-!%)p$**F\[mF?FbqF]jpF[j
lF)F*F)F\iq**F\[mF?FbqF]jpF[jlF-F*FdfmFejr**F\[mF?FbqF[epF[jlFdfmF*F)Fg\v**F\[m
F?FbqF[epF[jlF)F*FdfmFi[q*,F(F-F\[mF?FbqF)F[jlFdfmF*F-FN*,F(F-F\[mF?FbqF)F[jlF)
F*F)F]^n**F(F?F.F?FbqF]jpF[jlFdfmF^z*,F(F?F.F?FbqF]jpF[jlF)F*F-Fc_q*,F(F?F.F?Fb
qF]jpF[jlF-F*F)F]bl*.F(F?F_]lF?Fb]lF?FbqF)F[jlFdfmF*F-Ffp*.F(F?F_]lF?Fb]lF?FbqF
)F[jlF)F*F)Fcy*.F(F?F_]lF?Fb]lF?FbqF-F[jlFdfmF*F)Ffp*.F(F?F_]lF?F\[mF?FbqF)F[jl
FdfmF*F-F^hm*.F(F?Fd]lF?Fg]lF?FbqF)F[jlFdfmF*F-Ffp*.F(F?Fd]lF?Fg]lF?FbqF)F[jlF)
F*F)Fcy*.F(F?Fd]lF?Fg]lF?FbqF-F[jlFdfmF*F)Ffp*.F(F?Fd]lF?Fa[mF?FbqF)F[jlFdfmF*F
-F]cp*.F(F?Fd]lF?Fa[mF?FbqF)F[jlF)F*F)Fd`o**F(F?Fd]lF?FbqF]jpF[jlFdfm!%!o(*,F(F
?Fd]lF?FbqF]jpF[jlF)F*F-"%;k*,F(F?Fd]lF?FbqF]jpF[jlF-F*F)Fcf]l*,F(F?Fd]lF?FbqF[
epF[jlFdfmF*F-F]j]l*,F(F?Fd]lF?FbqF[epF[jlF)F*F)Fift*,F(F?Fd]lF?FbqFeqF[jlFdfmF
*F)Fb^m*.F.F?F_]lF?Fg]lF?FbqF)F[jlFdfmF*F-Ffp*.F.F?F_]lF?Fg]lF?FbqF)F[jlF)F*F)F
cy*.F.F?F_]lF?Fg]lF?FbqF-F[jlFdfmF*F)Ffp*.F.F?F_]lF?Fa[mF?FbqF)F[jlFdfmF*F-Fe^l
*.F.F?F_]lF?Fa[mF?FbqF)F[jlF)F*F)F_v**F.F?F_]lF?FbqF]jpF[jlFdfm!%gP*,F.F?F_]lF?
FbqF]jpF[jlF)F*F-!%C%)*,F.F?F_]lF?FbqF]jpF[jlF-F*F)"$o&*,F.F?F_]lF?FbqF[epF[jlF
dfmF*F-FY*,F.F?F_]lF?FbqF[epF[jlF)F*F)F\em*,F.F?F_]lF?FbqFeqF[jlFdfmF*F)Fb^m*.F
.F?Fd]lF?F\[mF?FbqF)F[jlFdfmF*F-F\[n*.F.F?Fd]lF?F\[mF?FbqF)F[jlF)F*F)F_ao*,F_]l
F-Fb]lF?FbqF)F[jlFdfmF*F-F]bl*.F_]lF?Fd]lF?Fg]lF?FbqF)F[jlFdfmF*F-F^bl*.F_]lF?F
d]lF?Fa[mF?FbqF)F[jlFdfmF*F-Fc_l**F_]lF?Fd]lF?FbqF]jpF[jlFdfmFh_\l*,F_]lF?Fd]lF
?FbqF]jpF[jlF)F*F-Fhf_l*,F_]lF?Fd]lF?FbqF[epF[jlFdfmF*F-Feho*,Fd]lF-Fb]lF?FbqF)
F[jlFdfmF*F-F3*,Fd]lF-Fb]lF?FbqF)F[jlF)F*F)F_u*,Fd]lF-Fb]lF?FbqF-F[jlFdfmF*F)F3
*,Fd]lF-F\[mF?FbqF)F[jlFdfmF*F-F=*,Fg]lF?Fb]lF?FbqF[epF[jlFdfmF*F-F\[r*,Fg]lF?F
b]lF?FbqF[epF[jlF)F*F)Fhaq*,Fg]lF?Fb]lF?FbqF[epF[jlF-F*FdfmF\[r*,Fg]lF?Fb]lF?Fb
qFeqF[jlFdfmF*F)Fae\l*,Fg]lF?Fb]lF?FbqFeqF[jlF)F*FdfmFhaq*,Fg]lF?Fb]lF?FbqF?F[j
lFdfmF*FdfmF\[r*,Fg]lF?F\[mF?FbqF[epF[jlFdfmF*F-F\`y*,Fg]lF?F\[mF?FbqF[epF[jlF)
F*F)!$k#*,Fg]lF?F\[mF?FbqFeqF[jlFdfmF*F)Ff^t*,Fb]lF?Fa[mF?FbqF[epF[jlFdfmF*F-Ff
is*,Fb]lF?Fa[mF?FbqF[epF[jlF)F*F)Fjfhl*,Fb]lF?Fa[mF?FbqF[epF[jlF-F*FdfmFfis*,Fb
]lF?Fa[mF?FbqFeqF[jlFdfmF*F)Ffis*,Fb]lF?Fa[mF?FbqFeqF[jlF)F*FdfmFg_q*(Fb]lF?Fbq
FHF[jlFdfm!%vC**Fb]lF?FbqFHF[jlF)F*F-!%#4"**Fb]lF?FbqFHF[jlF-F*F)"%(>%*(Fb]lF?F
bqFHF*FdfmFafx**Fb]lF?FbqFdfmF[jlFdfmF*F-!%V9**Fb]lF?FbqFdfmF[jlF)F*F)!%35**Fb]
lF?FbqFdfmF[jlF-F*FdfmF^bl**Fb]lF?FbqF)F[jlFdfmF*F)Fc^dl**Fb]lF?FbqF)F[jlF)F*Fd
fm"$A#**Fb]lF?FbqF-F[jlFdfmF*FdfmFhaq*,F\[mF?Fa[mF?FbqF[epF[jlFdfmF*F-Fj[m*,F\[
mF?Fa[mF?FbqF[epF[jlF)F*F)Fb^m*(F\[mF?FbqFHF[jlFdfm!%!>)**F\[mF?FbqFHF[jlF)F*F-
Fder**F\[mF?FbqFHF[jlF-F*F)"%(R"*(F\[mF?FbqFHF*FdfmFj]n**F\[mF?FbqFdfmF[jlFdfmF
*F-"%()H**F\[mF?FbqFdfmF[jlF)F*F)Fcdil**F\[mF?FbqFdfmF[jlF-F*Fdfm"#B**F\[mF?Fbq
F)F[jlFdfmF*F)Fg]il**F\[mF?FbqF)F[jlF)F*FdfmFdo**F(F?F.F?FbqFdfmF[jlFdfmFgfv*,F
(F?F.F?FbqFdfmF[jlF)F*F-F_jq*,F(F?F.F?FbqFdfmF[jlF-F*F)F[an**F(F?Fd]lF?FbqFdfmF
[jlFdfm"%5H*,F(F?Fd]lF?FbqFdfmF[jlF)F*F-!%sA*,F(F?Fd]lF?FbqFdfmF[jlF-F*F)Fcv*,F
(F?Fd]lF?FbqF)F[jlFdfmF*F-F[]s*,F(F?Fd]lF?FbqF)F[jlF)F*F)Fd`o*,F(F?Fd]lF?FbqF-F
[jlFdfmF*F)Ffp**F.F?F_]lF?FbqFdfmF[jlFdfm"%q8*,F.F?F_]lF?FbqFdfmF[jlF)F*F-Fa`y*
,F.F?F_]lF?FbqFdfmF[jlF-F*F)!#r*,F.F?F_]lF?FbqF)F[jlFdfmF*F-F[\^l*,F.F?F_]lF?Fb
qF)F[jlF)F*F)F_v*,F.F?F_]lF?FbqF-F[jlFdfmF*F)Ffp**F_]lF?Fd]lF?FbqFdfmF[jlFdfmF_
ao*,F_]lF?Fd]lF?FbqFdfmF[jlF)F*F-F\[n*,F_]lF?Fd]lF?FbqF)F[jlFdfmF*F-Fh_l*,Fg]lF
?Fb]lF?FbqF)F[jlFdfmF*F-F_\n*,Fg]lF?Fb]lF?FbqF)F[jlF)F*F)F]bo*,Fg]lF?Fb]lF?FbqF
)F[jlF-F*FdfmF_\n*,Fg]lF?Fb]lF?FbqF-F[jlFdfmF*F)Fahm*,Fg]lF?Fb]lF?FbqF-F[jlF)F*
FdfmF]bo**Fg]lF?Fb]lF?F[jlFdfmF*FdfmF_\n*,Fg]lF?F\[mF?FbqF)F[jlFdfmF*F-F_at*,Fg
]lF?F\[mF?FbqF)F[jlF)F*F)Ffat*,Fg]lF?F\[mF?FbqF-F[jlFdfmF*F)Fehm*,Fb]lF?Fa[mF?F
bqF)F[jlFdfmF*F-Fh]n*,Fb]lF?Fa[mF?FbqF)F[jlF)F*F)Fabo*,Fb]lF?Fa[mF?FbqF)F[jlF-F
*FdfmFh]n*,Fb]lF?Fa[mF?FbqF-F[jlFdfmF*F)Fh]n*,Fb]lF?Fa[mF?FbqF-F[jlF)F*FdfmFf^n
*(Fb]lF?FbqF]jpF[jlFdfm"%]A**Fb]lF?FbqF]jpF[jlF)F*F-"%y:**Fb]lF?FbqF]jpF[jlF-F*
F)!%)4%*(Fb]lF?FbqF]jpF*FdfmFfjn**Fb]lF?FbqF[epF[jlFdfmF*F-"%K8**Fb]lF?FbqF[epF
[jlF)F*F)"%#*>**Fb]lF?FbqF[epF[jlF-F*FdfmFihm**Fb]lF?FbqFeqF[jlFdfmF*F)"%y7**Fb
]lF?FbqFeqF[jlF)F*FdfmFejp**Fb]lF?FbqF?F[jlFdfmF*FdfmF\[r*,F\[mF?Fa[mF?FbqF)F[j
lFdfmF*F-Fcy*,F\[mF?Fa[mF?FbqF)F[jlF)F*F)Ffp*(F\[mF?FbqF]jpF[jlFdfm"%S]**F\[mF?
FbqF]jpF[jlF)F*F-Fgfl**F\[mF?FbqF]jpF[jlF-F*F)Fjcw**F\[mF?FbqF[epF[jlFdfmF*F-!%
S;**F\[mF?FbqF[epF[jlF)F*F)F^\m**F\[mF?FbqFeqF[jlFdfmF*F)Ff^t**F(F?F.F?FbqF[epF
[jlFdfmFc_l*,F(F?F.F?FbqF[epF[jlF)F*F-F]dl**F(F?Fd]lF?FbqF[epF[jlFdfm!$]'*,F(F?
Fd]lF?FbqF[epF[jlF)F*F-Fiay*,F(F?Fd]lF?FbqFeqF[jlFdfmF*F-Fd`n**F.F?F_]lF?FbqF[e
pF[jlFdfmFjaq*,F.F?F_]lF?FbqF[epF[jlF)F*F-Fh\hl*,F.F?F_]lF?FbqFeqF[jlFdfmF*F-Fd
`n*(Fb]lF?FbqFdfmF[jlFdfmFf__l**Fb]lF?FbqFdfmF[jlF)F*F-!%Z5**Fb]lF?FbqFdfmF[jlF
-F*F)"%2B*(Fb]lF?FbqFdfmF*FdfmFj]n**Fb]lF?FbqF)F[jlFdfmF*F-!$E(**Fb]lF?FbqF)F[j
lF)F*F)!%_9**Fb]lF?FbqF)F[jlF-F*FdfmFeq**Fb]lF?FbqF-F[jlFdfmF*F)!$<(**Fb]lF?Fbq
F-F[jlF)F*FdfmF^bl*(Fb]lF?F[jlFdfmF*FdfmF_\n*(F\[mF?FbqFdfmF[jlFdfmFjiy**F\[mF?
FbqFdfmF[jlF)F*F-Fiq**F\[mF?FbqFdfmF[jlF-F*F)F\s**F\[mF?FbqF)F[jlFdfmF*F-"$&f**
F\[mF?FbqF)F[jlF)F*F)Ffal**F\[mF?FbqF-F[jlFdfmF*F)Fehm**F(F?F.F?FbqF)F[jlFdfmFh
_l*,F(F?F.F?FbqF)F[jlF)F*F-F[ep**F(F?Fd]lF?FbqF)F[jlFdfmFd]n*,F(F?Fd]lF?FbqF)F[
jlF)F*F-Fg_t*,F(F?Fd]lF?FbqF-F[jlFdfmF*F-Fcy**F.F?F_]lF?FbqF)F[jlFdfmF\bl*,F.F?
F_]lF?FbqF)F[jlF)F*F-"#"**,F.F?F_]lF?FbqF-F[jlFdfmF*F-Fcy*(Fb]lF?FbqF[epF[jlFdf
mFbaq**Fb]lF?FbqF[epF[jlF)F*F-Fi`n**Fb]lF?FbqF[epF[jlF-F*F)!$'p**Fb]lF?FbqFeqF[
jlFdfmF*F-F[v**Fb]lF?FbqFeqF[jlF)F*F)Fi^l**Fb]lF?FbqF?F[jlFdfmF*F)F[v*(F\[mF?Fb
qF[epF[jlFdfmFjbs**F\[mF?FbqF[epF[jlF)F*F-Fj_n**F\[mF?FbqFeqF[jlFdfmF*F-Ffbo*(F
b]lF?FbqF)F[jlFdfmFj]n**Fb]lF?FbqF)F[jlF)F*F-F[\n**Fb]lF?FbqF)F[jlF-F*F)Fcx**Fb
]lF?FbqF-F[jlFdfmF*F-F[bo**Fb]lF?FbqF-F[jlF)F*F)Fgeo*(Fb]lF?F[jlFdfmF*F)F[bo*(F
\[mF?FbqF)F[jlFdfmFj]n**F\[mF?FbqF)F[jlF)F*F-!"(**F\[mF?FbqF-F[jlFdfmF*F-FdoF?F
bqF@F[jlFLF*FL,R*&FbqFfpF[jlF)F-*(FbqFfpF[jlF-F*F-F@*&FbqFfpF*F)F-*&FbqFHF[jlF)
Fdgm*(FbqFHF[jlF-F*F-Fdbs*&FbqFHF*F)Fcy*&FbqF]jpF[jlF)FS*(FbqF]jpF[jlF-F*F-Fb^m
*&FbqF]jpF*F)Fbp*&FbqFdfmF[jlF)Fgfv*(FbqFdfmF[jlF-F*F-F]jo*&FbqFdfmF*F)Fb]n*&Fb
qF[epF[jlF)Fjx*(FbqF[epF[jlF-F*F-Fjeo*&FbqF[epF*F)Fdfm*&FbqF)F[jlF)Fbc[l*(FbqF)
F[jlF-F*F-Fahm*&FbqF)F*F)FB*&FbqFeqF[jlF)F+*(FbqFeqF[jlF-F*F-F7*&FbqF-F[jlF)F[i
w*(FbqF-F[jlF-F*F-F-*&FbqF?F[jlF)F]`n*$F[jlF)FBFBF_do,$*.,her*,F(F-F_]lF-FbqFdo
F[jlFdfmF*F-Fcgl*,F(F-F_]lF-FbqFdoF[jlF)F*F)F`_l*,F(F-F_]lF-FbqFdoF[jlF-F*FdfmF
cgl*.F(F?F_]lF?Fd]lF-FbqFdoF[jlFdfmF*F-F9*.F(F?F_]lF?Fd]lF-FbqFdoF[jlF)F*F)F5*.
F(F?F_]lF?Fd]lF-FbqFdoF[jlF-F*FdfmF9*.F.F?F_]lF-Fd]lF?FbqFdoF[jlFdfmF*F-Fi^l*.F
.F?F_]lF-Fd]lF?FbqFdoF[jlF)F*F)Fjcn*.F.F?F_]lF-Fd]lF?FbqFdoF[jlF-F*FdfmFi^l**Fd
]lF)FbqFdoF[jlFdfmF*F-Fi\l**Fd]lF)FbqFdoF[jlF)F*F)Fei[l**Fd]lF)FbqFdoF[jlF-F*Fd
fmFi\l*,F(F-F_]lF-FbqFgrF[jlFdfmF*F-!$(p*,F(F-F_]lF-FbqFgrF[jlF)F*F)F\\z*,F(F-F
_]lF-FbqFgrF[jlF-F*FdfmFdh[l*.F(F?F_]lF?Fd]lF-FbqFgrF[jlFdfmF*F-Fcf]l*.F(F?F_]l
F?Fd]lF-FbqFgrF[jlF)F*F)Fgiu*.F(F?F_]lF?Fd]lF-FbqFgrF[jlF-F*FdfmFcfl*.F.F?F_]lF
-Fd]lF?FbqFgrF[jlFdfmF*F-!%!3%*.F.F?F_]lF-Fd]lF?FbqFgrF[jlF)F*F)F_]z*.F.F?F_]lF
-Fd]lF?FbqFgrF[jlF-F*FdfmFgiq*,F_]lF-Fg]lF?FbqFdoF[jlFdfmF*F-Fgeo*,F_]lF-Fg]lF?
FbqFdoF[jlF)F*F)FY*,F_]lF-Fg]lF?FbqFdoF[jlF-F*FdfmFgeo*,F_]lF-Fa[mF?FbqFdoF[jlF
dfmF*F-Fh]l*,F_]lF-Fa[mF?FbqFdoF[jlF)F*F)Fehl*,F_]lF-Fa[mF?FbqFdoF[jlF-F*FdfmFh
]l*(F_]lF-FbqFbpF[jlFdfmFail**F_]lF-FbqFbpF[jlF)F*F-Fadn**F_]lF-FbqFbpF[jlF-F*F
)Fi^l*(F_]lF-FbqFbpF*FdfmFh]l*.F_]lF?Fd]lF?F\[mF?FbqFdoF[jlFdfmF*F-F_dn*.F_]lF?
Fd]lF?F\[mF?FbqFdoF[jlF)F*F)F][m*.F_]lF?Fd]lF?F\[mF?FbqFdoF[jlF-F*FdfmF_dn**Fd]
lF)FbqFgrF[jlFdfmF*F-!%3Q**Fd]lF)FbqFgrF[jlF)F*F)F]_x**Fd]lF)FbqFgrF[jlF-F*Fdfm
Fdat*,F(F-F_]lF-FbqFcsF[jlFdfmF*F-Fh\el*,F(F-F_]lF-FbqFcsF[jlF)F*F)!%_H*,F(F-F_
]lF-FbqFcsF[jlF-F*FdfmFcfr*.F(F?F_]lF?Fd]lF-FbqFcsF[jlFdfmF*F-FW*.F(F?F_]lF?Fd]
lF-FbqFcsF[jlF)F*F)Fjas*.F(F?F_]lF?Fd]lF-FbqFcsF[jlF-F*FdfmF\r*.F.F?F_]lF-Fd]lF
?FbqFcsF[jlFdfmF*F-"&g`"*.F.F?F_]lF-Fd]lF?FbqFcsF[jlF)F*F)!&!G<*.F.F?F_]lF-Fd]l
F?FbqFcsF[jlF-F*FdfmFbj[l*,F_]lF-Fg]lF?FbqFgrF[jlFdfmF*F-Fa^w*,F_]lF-Fg]lF?FbqF
grF[jlF)F*F)F^dr*,F_]lF-Fg]lF?FbqFgrF[jlF-F*FdfmFfjn*,F_]lF-Fa[mF?FbqFgrF[jlFdf
mF*F-F_dm*,F_]lF-Fa[mF?FbqFgrF[jlF)F*F)!%!3#*,F_]lF-Fa[mF?FbqFgrF[jlF-F*FdfmFf[
q*(F_]lF-FbqF^blF[jlFdfmF]_\l**F_]lF-FbqF^blF[jlF)F*F-"%gT**F_]lF-FbqF^blF[jlF-
F*F)Fbibl*(F_]lF-FbqF^blF*FdfmF[cn**F_]lF-FbqFdoF[jlFdfmF*F-F[_l**F_]lF-FbqFdoF
[jlF)F*F)F]dl**F_]lF-FbqFdoF[jlF-F*FdfmF[_l*.F_]lF?Fd]lF?F\[mF?FbqFgrF[jlFdfmF*
F-"%?F*.F_]lF?Fd]lF?F\[mF?FbqFgrF[jlF)F*F)!%gT*.F_]lF?Fd]lF?F\[mF?FbqFgrF[jlF-F
*FdfmF]cn**Fd]lF)FbqFcsF[jlFdfmF*F-Fadal**Fd]lF)FbqFcsF[jlF)F*F)!&Gh"**Fd]lF)Fb
qFcsF[jlF-F*FdfmF\p*,F(F-F_]lF-FbqF]`nF[jlFdfmF*F-!%Sd*,F(F-F_]lF-FbqF]`nF[jlF)
F*F)"%5X*,F(F-F_]lF-FbqF]`nF[jlF-F*FdfmFc^\l*.F(F?F_]lF?Fd]lF-FbqF]`nF[jlFdfmF*
F-F_]\l*.F(F?F_]lF?Fd]lF-FbqF]`nF[jlF)F*F)Fgdhl*.F(F?F_]lF?Fd]lF-FbqF]`nF[jlF-F
*FdfmFahq*.F(F?F_]lF?Fg]lF?FbqFcsF[jlFdfmF*F-Fgr*.F(F?F_]lF?Fg]lF?FbqFcsF[jlF)F
*F)Faim*.F(F?F_]lF?Fg]lF?FbqFcsF[jlF-F*FdfmFgr*.F(F?F_]lF?Fa[mF?FbqFcsF[jlFdfmF
*F-F@*.F(F?F_]lF?Fa[mF?FbqFcsF[jlF)F*F)FH*.F(F?F_]lF?Fa[mF?FbqFcsF[jlF-F*FdfmF@
**F(F?F_]lF?FbqFb^nF[jlFdfmFg[o*,F(F?F_]lF?FbqFb^nF[jlF)F*F-Fjbs*,F(F?F_]lF?Fbq
Fb^nF[jlF-F*F)Fb[w**F(F?F_]lF?FbqFb^nF*FdfmF_jq*.F(F?Fd]lF?F\[mF?FbqFcsF[jlFdfm
F*F-Fgeo*.F(F?Fd]lF?F\[mF?FbqFcsF[jlF)F*F)FY*.F(F?Fd]lF?F\[mF?FbqFcsF[jlF-F*Fdf
mFgeo*.F.F?F_]lF-Fd]lF?FbqF]`nF[jlFdfmF*F-!&+O$*.F.F?F_]lF-Fd]lF?FbqF]`nF[jlF)F
*F)"&+k#*.F.F?F_]lF-Fd]lF?FbqF]`nF[jlF-F*FdfmFi\z*.F.F?F_]lF?F\[mF?FbqFcsF[jlFd
fmF*F-Fd\m*.F.F?F_]lF?F\[mF?FbqFcsF[jlF)F*F)F^gl*.F.F?F_]lF?F\[mF?FbqFcsF[jlF-F
*FdfmFd\m*,F_]lF-Fg]lF?FbqFcsF[jlFdfmF*F-F[az*,F_]lF-Fg]lF?FbqFcsF[jlF)F*F)Fciq
*,F_]lF-Fg]lF?FbqFcsF[jlF-F*FdfmFadn*,F_]lF-Fa[mF?FbqFcsF[jlFdfmF*F-F[ew*,F_]lF
-Fa[mF?FbqFcsF[jlF)F*F)"%gd*,F_]lF-Fa[mF?FbqFcsF[jlF-F*FdfmF\^q*(F_]lF-FbqFb^nF
[jlFdfm"%+s**F_]lF-FbqFb^nF[jlF)F*F-!&gh"**F_]lF-FbqFb^nF[jlF-F*F)"&g8"*(F_]lF-
FbqFb^nF*FdfmFejz**F_]lF-FbqFgrF[jlFdfmF*F-Fg_l**F_]lF-FbqFgrF[jlF)F*F)Figt**F_
]lF-FbqFgrF[jlF-F*FdfmFejp*.F_]lF?Fd]lF?Fb]lF?FbqFcsF[jlFdfmF*F-Fh]l*.F_]lF?Fd]
lF?Fb]lF?FbqFcsF[jlF)F*F)Fehl*.F_]lF?Fd]lF?Fb]lF?FbqFcsF[jlF-F*FdfmFh]l*.F_]lF?
Fd]lF?F\[mF?FbqFcsF[jlFdfmF*F-!&S-"*.F_]lF?Fd]lF?F\[mF?FbqFcsF[jlF)F*F)Fa^u*.F_
]lF?Fd]lF?F\[mF?FbqFcsF[jlF-F*FdfmFgcm**Fd]lF)FbqF]`nF[jlFdfmF*F-!&g8$**Fd]lF)F
bqF]`nF[jlF)F*F)"&SY#**Fd]lF)FbqF]`nF[jlF-F*FdfmFj`u*,Fd]lF-Fg]lF?FbqFcsF[jlFdf
mF*F-F\r*,Fd]lF-Fg]lF?FbqFcsF[jlF)F*F)F`p*,Fd]lF-Fg]lF?FbqFcsF[jlF-F*FdfmF\r*,F
d]lF-Fa[mF?FbqFcsF[jlFdfmF*F-F`]l*,Fd]lF-Fa[mF?FbqFcsF[jlF)F*F)Fabn*,Fd]lF-Fa[m
F?FbqFcsF[jlF-F*FdfmF`]l*(Fd]lF-FbqFb^nF[jlFdfmF_^l**Fd]lF-FbqFb^nF[jlF)F*F-Fj]
m**Fd]lF-FbqFb^nF[jlF-F*F)F]fm*(Fd]lF-FbqFb^nF*FdfmFcil*,F(F-F_]lF-FbqFfpF[jlFd
fmF*F-"%O!)*,F(F-F_]lF-FbqFfpF[jlF)F*F)!%+T*,F(F-F_]lF-FbqFfpF[jlF-F*FdfmFdcn*.
F(F?F_]lF?Fd]lF-FbqFfpF[jlFdfmF*F-"%OJ*.F(F?F_]lF?Fd]lF-FbqFfpF[jlF)F*F)F]_\l*.
F(F?F_]lF?Fd]lF-FbqFfpF[jlF-F*FdfmF^t*.F(F?F_]lF?Fg]lF?FbqF]`nF[jlFdfmF*F-Fi[q*
.F(F?F_]lF?Fg]lF?FbqF]`nF[jlF)F*F)Fc_t*.F(F?F_]lF?Fg]lF?FbqF]`nF[jlF-F*FdfmF]bo
*.F(F?F_]lF?Fg]lF?FbqFHF[jlFdfmF*F)Faim*.F(F?F_]lF?Fg]lF?FbqFHF[jlF)F*FdfmFin*.
F(F?F_]lF?Fa[mF?FbqF]`nF[jlFdfmF*F-Fdbs*.F(F?F_]lF?Fa[mF?FbqF]`nF[jlF)F*F)F[iw*
.F(F?F_]lF?Fa[mF?FbqF]`nF[jlF-F*FdfmF]_l**F(F?F_]lF?FbqFdoF[jlFdfmF]j]l*,F(F?F_
]lF?FbqFdoF[jlF)F*F-!%?O*,F(F?F_]lF?FbqFdoF[jlF-F*F)"%!o#**F(F?F_]lF?FbqFdoF*Fd
fmF\hl*,F(F?F_]lF?FbqFcsF[jlFdfmF*F-F@*,F(F?F_]lF?FbqFcsF[jlF)F*F)FH*,F(F?F_]lF
?FbqFcsF[jlF-F*FdfmF@*.F(F?Fd]lF?F\[mF?FbqF]`nF[jlFdfmF*F-Fafdl*.F(F?Fd]lF?F\[m
F?FbqF]`nF[jlF)F*F)Ff`t*.F(F?Fd]lF?F\[mF?FbqF]`nF[jlF-F*FdfmFfjn*.F.F?F_]lF-Fd]
lF?FbqFfpF[jlFdfmF*F-"&Sq%*.F.F?F_]lF-Fd]lF?FbqFfpF[jlF)F*F)!&+S#*.F.F?F_]lF-Fd
]lF?FbqFfpF[jlF-F*FdfmF]cn*.F.F?F_]lF?F\[mF?FbqF]`nF[jlFdfmF*F-Fecv*.F.F?F_]lF?
F\[mF?FbqF]`nF[jlF)F*F)Fh`al*.F.F?F_]lF?F\[mF?FbqF]`nF[jlF-F*FdfmF_ds*,F_]lF-Fg
]lF?FbqF]`nF[jlFdfmF*F-Fibbl*,F_]lF-Fg]lF?FbqF]`nF[jlF)F*F)!%+L*,F_]lF-Fg]lF?Fb
qF]`nF[jlF-F*FdfmFjcz*,F_]lF-Fa[mF?FbqF]`nF[jlFdfmF*F-"&+7"*,F_]lF-Fa[mF?FbqF]`
nF[jlF)F*F)!%+))*,F_]lF-Fa[mF?FbqF]`nF[jlF-F*FdfmF`aq*(F_]lF-FbqFdoF[jlFdfm!&+#
>**F_]lF-FbqFdoF[jlF)F*F-"&?r$**F_]lF-FbqFdoF[jlF-F*F)!&?6#*(F_]lF-FbqFdoF*Fdfm
Fhj[l**F_]lF-FbqFcsF[jlFdfmF*F-F][m**F_]lF-FbqFcsF[jlF)F*F)Fb[q**F_]lF-FbqFcsF[
jlF-F*FdfmFail*.F_]lF?Fd]lF?Fb]lF?FbqF]`nF[jlFdfmF*F-F`[q*.F_]lF?Fd]lF?Fb]lF?Fb
qF]`nF[jlF)F*F)Fggw*.F_]lF?Fd]lF?Fb]lF?FbqF]`nF[jlF-F*FdfmFf[q*.F_]lF?Fd]lF?Fb]
lF?FbqFHF[jlFdfmF*F)Fehl*.F_]lF?Fd]lF?Fb]lF?FbqFHF[jlF)F*FdfmF_dn*.F_]lF?Fd]lF?
F\[mF?FbqF]`nF[jlFdfmF*F-"&+C#*.F_]lF?Fd]lF?F\[mF?FbqF]`nF[jlF)F*F)!&+w"*.F_]lF
?Fd]lF?F\[mF?FbqF]`nF[jlF-F*FdfmF[\u**Fd]lF)FbqFfpF[jlFdfmF*F-"&/R%**Fd]lF)FbqF
fpF[jlF)F*F)!&+C#**Fd]lF)FbqFfpF[jlF-F*FdfmFabn*,Fd]lF-Fg]lF?FbqF]`nF[jlFdfmF*F
-F[[q*,Fd]lF-Fg]lF?FbqF]`nF[jlF)F*F)Fbiw*,Fd]lF-Fg]lF?FbqF]`nF[jlF-F*FdfmFjas*,
Fd]lF-Fg]lF?FbqFHF[jlFdfmF*F)F`p*,Fd]lF-Fg]lF?FbqFHF[jlF)F*FdfmF/*,Fd]lF-Fa[mF?
FbqF]`nF[jlFdfmF*F-Fghy*,Fd]lF-Fa[mF?FbqF]`nF[jlF)F*F)!%#R(*,Fd]lF-Fa[mF?FbqF]`
nF[jlF-F*FdfmFf]z*(Fd]lF-FbqFdoF[jlFdfmFjgl**Fd]lF-FbqFdoF[jlF)F*F-Fgdhl**Fd]lF
-FbqFdoF[jlF-F*F)F]_\l*(Fd]lF-FbqFdoF*FdfmFi^l**Fd]lF-FbqFcsF[jlFdfmF*F-F`]l**F
d]lF-FbqFcsF[jlF)F*F)Fabn**Fd]lF-FbqFcsF[jlF-F*FdfmF`]l**F\[mF-FbqFcsF[jlFdfmF*
F-FY**F\[mF-FbqFcsF[jlF)F*F)Fj]m**F\[mF-FbqFcsF[jlF-F*FdfmFY*,F(F-F_]lF-FbqFHF[
jlFdfmF*F-!%iu*,F(F-F_]lF-FbqFHF[jlF)F*F)"%9A*,F(F-F_]lF-FbqFHF[jlF-F*FdfmFj_y*
(F(F-FbqFgrF[jlFdfmF[an**F(F-FbqFgrF[jlF)F*F-F\bl**F(F-FbqFgrF[jlF-F*F)Fbfm*(F(
F-FbqFgrF*FdfmF]`n*.F(F?F_]lF?Fd]lF-FbqFHF[jlFdfmF*F-!%7H*.F(F?F_]lF?Fd]lF-FbqF
HF[jlF)F*F)Fge^l*.F(F?F_]lF?Fd]lF-FbqFHF[jlF-F*FdfmF7*.F(F?F_]lF?Fg]lF?FbqFfpF[
jlFdfmF*F-F[v*.F(F?F_]lF?Fg]lF?FbqFfpF[jlF)F*F)Fe]t*.F(F?F_]lF?Fg]lF?FbqFfpF[jl
F-F*FdfmF^t*.F(F?F_]lF?Fg]lF?FbqF]jpF[jlFdfmF*F)FY*.F(F?F_]lF?Fg]lF?FbqF]jpF[jl
F)F*FdfmFb^m*.F(F?F_]lF?Fa[mF?FbqFfpF[jlFdfmF*F-Fb^m*.F(F?F_]lF?Fa[mF?FbqFfpF[j
lF)F*F)Ff^t*.F(F?F_]lF?Fa[mF?FbqFfpF[jlF-F*FdfmF\al**F(F?F_]lF?FbqFgrF[jlFdfm!%
?p*,F(F?F_]lF?FbqFgrF[jlF)F*F-"&uE"*,F(F?F_]lF?FbqFgrF[jlF-F*F)!%kl**F(F?F_]lF?
FbqFgrF*FdfmFe``l*,F(F?F_]lF?FbqF]`nF[jlFdfmF*F-Feho*,F(F?F_]lF?FbqF]`nF[jlF)F*
F)F[iw*,F(F?F_]lF?FbqF]`nF[jlF-F*FdfmFhp*,F(F?F_]lF?FbqFHF[jlFdfmF*F)Faim*,F(F?
F_]lF?FbqFHF[jlF)F*FdfmFin*.F(F?Fd]lF?F\[mF?FbqFfpF[jlFdfmF*F-F__q*.F(F?Fd]lF?F
\[mF?FbqFfpF[jlF)F*F)Fc[cl*.F(F?Fd]lF?F\[mF?FbqFfpF[jlF-F*FdfmFadn*.F.F?F_]lF-F
d]lF?FbqFHF[jlFdfmF*F-!&!oV*.F.F?F_]lF-Fd]lF?FbqFHF[jlF)F*F)"&gH"*.F.F?F_]lF-Fd
]lF?FbqFHF[jlF-F*FdfmFj]m*.F.F?F_]lF?F\[mF?FbqFfpF[jlFdfmF*F-Fdi\l*.F.F?F_]lF?F
\[mF?FbqFfpF[jlF)F*F)"%+_*.F.F?F_]lF?F\[mF?FbqFfpF[jlF-F*FdfmF]_\l**F.F?Fd]lF?F
bqFgrF[jlFdfmFcil*,F.F?Fd]lF?FbqFgrF[jlF)F*F-F]fm*,F.F?Fd]lF?FbqFgrF[jlF-F*F)Fj
]m**F.F?Fd]lF?FbqFgrF*FdfmF_^l*,F_]lF-Fg]lF?FbqFfpF[jlFdfmF*F-!%!)e*,F_]lF-Fg]l
F?FbqFfpF[jlF)F*F)F[[dl*,F_]lF-Fg]lF?FbqFfpF[jlF-F*FdfmFgdn*,F_]lF-Fa[mF?FbqFfp
F[jlFdfmF*F-!&!o:*,F_]lF-Fa[mF?FbqFfpF[jlF)F*F)"%+!)*,F_]lF-Fa[mF?FbqFfpF[jlF-F
*FdfmFadn*(F_]lF-FbqFgrF[jlFdfmFjgy**F_]lF-FbqFgrF[jlF)F*F-!&+g&**F_]lF-FbqFgrF
[jlF-F*F)"&+[#*(F_]lF-FbqFgrF*FdfmFejz**F_]lF-FbqF]`nF[jlFdfmF*F-!%+9**F_]lF-Fb
qF]`nF[jlF)F*F)Fa]z**F_]lF-FbqF]`nF[jlF-F*FdfmFgfv*.F_]lF?Fd]lF?Fb]lF?FbqFfpF[j
lFdfmF*F-Fe]q*.F_]lF?Fd]lF?Fb]lF?FbqFfpF[jlF)F*F)F[cjl*.F_]lF?Fd]lF?Fb]lF?FbqFf
pF[jlF-F*FdfmF\^q*.F_]lF?Fd]lF?Fb]lF?FbqF]jpF[jlFdfmF*F)F]_\l*.F_]lF?Fd]lF?Fb]l
F?FbqF]jpF[jlF)F*FdfmF[cn*.F_]lF?Fd]lF?F\[mF?FbqFfpF[jlFdfmF*F-F`gjl*.F_]lF?Fd]
lF?F\[mF?FbqFfpF[jlF)F*F)"&+g"*.F_]lF?Fd]lF?F\[mF?FbqFfpF[jlF-F*FdfmFjcn**Fd]lF
)FbqFHF[jlFdfmF*F-!&o2%**Fd]lF)FbqFHF[jlF)F*F)Fd[z**Fd]lF)FbqFHF[jlF-F*FdfmFahq
*,Fd]lF-Fg]lF?FbqFfpF[jlFdfmF*F-F]]q*,Fd]lF-Fg]lF?FbqFfpF[jlF)F*F)!%cm*,Fd]lF-F
g]lF?FbqFfpF[jlF-F*FdfmF[]l*,Fd]lF-Fg]lF?FbqF]jpF[jlFdfmF*F)Fcdm*,Fd]lF-Fg]lF?F
bqF]jpF[jlF)F*FdfmF__z*,Fd]lF-Fa[mF?FbqFfpF[jlFdfmF*F-Fb[z*,Fd]lF-Fa[mF?FbqFfpF
[jlF)F*F)"&su"*,Fd]lF-Fa[mF?FbqFfpF[jlF-F*FdfmFcaz*(Fd]lF-FbqFgrF[jlFdfmF[\u**F
d]lF-FbqFgrF[jlF)F*F-!%o^**Fd]lF-FbqFgrF[jlF-F*F)"%GT*(Fd]lF-FbqFgrF*FdfmFbhz**
Fd]lF-FbqF]`nF[jlFdfmF*F-"%!)[**Fd]lF-FbqF]`nF[jlF)F*F)F\][m**Fd]lF-FbqF]`nF[jl
F-F*FdfmF]hel**Fd]lF-FbqFHF[jlFdfmF*F)F`p**Fd]lF-FbqFHF[jlF)F*FdfmF/**F\[mF-Fbq
F]`nF[jlFdfmF*F-F^dr**F\[mF-FbqF]`nF[jlF)F*F)F_^z**F\[mF-FbqF]`nF[jlF-F*FdfmFij
s*,F(F-F_]lF-FbqF]jpF[jlFdfmF*F-"%#f%*,F(F-F_]lF-FbqF]jpF[jlF)F*F)Fj]l*(F(F-Fbq
FcsF[jlFdfmF_^l**F(F-FbqFcsF[jlF)F*F-Fd\m**F(F-FbqFcsF[jlF-F*F)Fail*(F(F-FbqFcs
F*FdfmF]dl*.F(F?F_]lF?Fd]lF-FbqF]jpF[jlFdfmF*F-F\jl*.F(F?F_]lF?Fd]lF-FbqF]jpF[j
lF)F*F)Fiq*.F(F?F_]lF?Fg]lF?FbqFHF[jlFdfmF*F-F`bq*.F(F?F_]lF?Fg]lF?FbqFHF[jlF)F
*F)Ffis*.F(F?F_]lF?Fg]lF?FbqFHF[jlF-F*FdfmFec\l*.F(F?F_]lF?Fg]lF?FbqFdfmF[jlFdf
mF*F)Fheq*.F(F?F_]lF?Fg]lF?FbqFdfmF[jlF)F*FdfmF\bv*.F(F?F_]lF?Fa[mF?FbqFHF[jlFd
fmF*F-F]jo*.F(F?F_]lF?Fa[mF?FbqFHF[jlF)F*F)Fejr*.F(F?F_]lF?Fa[mF?FbqFHF[jlF-F*F
dfmFd`w**F(F?F_]lF?FbqFcsF[jlFdfm"&S'=*,F(F?F_]lF?FbqFcsF[jlF)F*F-!&o^#*,F(F?F_
]lF?FbqFcsF[jlF-F*F)"%g$)**F(F?F_]lF?FbqFcsF*FdfmF_\u*,F(F?F_]lF?FbqFfpF[jlFdfm
F*F-Fj]m*,F(F?F_]lF?FbqFfpF[jlF)F*F)Ff^t*,F(F?F_]lF?FbqFfpF[jlF-F*FdfmFc_l*,F(F
?F_]lF?FbqF]jpF[jlFdfmF*F)FY*,F(F?F_]lF?FbqF]jpF[jlF)F*FdfmFb^m*.F(F?Fd]lF?F\[m
F?FbqFHF[jlFdfmF*F-Ffhx*.F(F?Fd]lF?F\[mF?FbqFHF[jlF)F*F)!%q?*.F(F?Fd]lF?F\[mF?F
bqFHF[jlF-F*FdfmFjcz*.F.F?F_]lF-Fd]lF?FbqF]jpF[jlFdfmF*F-"&!)o#*.F.F?F_]lF-Fd]l
F?FbqF]jpF[jlF)F*F)Ff]fl*.F.F?F_]lF?F\[mF?FbqFHF[jlFdfmF*F-F\]]l*.F.F?F_]lF?F\[
mF?FbqFHF[jlF)F*F)!%+p*.F.F?F_]lF?F\[mF?FbqFHF[jlF-F*FdfmFbhv**F.F?Fd]lF?FbqFcs
F[jlFdfmF][m*,F.F?Fd]lF?FbqFcsF[jlF)F*F-F]_\l*,F.F?Fd]lF?FbqFcsF[jlF-F*F)Fh]q**
F.F?Fd]lF?FbqFcsF*FdfmF_dn*,F_]lF-Fg]lF?FbqFHF[jlFdfmF*F-"%ga*,F_]lF-Fg]lF?FbqF
HF[jlF)F*F)Fde^l*,F_]lF-Fg]lF?FbqFHF[jlF-F*FdfmF\bl*,F_]lF-Fa[mF?FbqFHF[jlFdfmF
*F-"&gX"*,F_]lF-Fa[mF?FbqFHF[jlF)F*F)F]jt*,F_]lF-Fa[mF?FbqFHF[jlF-F*FdfmF_^l*(F
_]lF-FbqFcsF[jlFdfm!&?.%**F_]lF-FbqFcsF[jlF)F*F-"&S#e**F_]lF-FbqFcsF[jlF-F*F)!&
!))=*(F_]lF-FbqFcsF*FdfmF[cn**F_]lF-FbqFfpF[jlFdfmF*F-"%g>**F_]lF-FbqFfpF[jlF)F
*F)F]az**F_]lF-FbqFfpF[jlF-F*FdfmF]bl*.F_]lF?Fd]lF?Fb]lF?FbqFHF[jlFdfmF*F-F[aq*
.F_]lF?Fd]lF?Fb]lF?FbqFHF[jlF)F*F)!%?b*.F_]lF?Fd]lF?Fb]lF?FbqFHF[jlF-F*FdfmF`aq
*.F_]lF?Fd]lF?Fb]lF?FbqFdfmF[jlFdfmF*F)"%!G$*.F_]lF?Fd]lF?Fb]lF?FbqFdfmF[jlF)F*
FdfmFd[q*.F_]lF?Fd]lF?F\[mF?FbqFHF[jlFdfmF*F-"&?"H*.F_]lF?Fd]lF?F\[mF?FbqFHF[jl
F)F*F)!%S')*.F_]lF?Fd]lF?F\[mF?FbqFHF[jlF-F*FdfmFail**Fd]lF)FbqF]jpF[jlFdfmF*F-
Ff^`l**Fd]lF)FbqF]jpF[jlF)F*F)Fbcx*,Fd]lF-Fg]lF?FbqFHF[jlFdfmF*F-F``q*,Fd]lF-Fg
]lF?FbqFHF[jlF)F*F)"%K))*,Fd]lF-Fg]lF?FbqFHF[jlF-F*FdfmFd\v*,Fd]lF-Fg]lF?FbqFdf
mF[jlFdfmF*F)F\hq*,Fd]lF-Fg]lF?FbqFdfmF[jlF)F*FdfmF[cz*,Fd]lF-Fa[mF?FbqFHF[jlFd
fmF*F-F[_z*,Fd]lF-Fa[mF?FbqFHF[jlF)F*F)!&%=B*,Fd]lF-Fa[mF?FbqFHF[jlF-F*FdfmFgez
*(Fd]lF-FbqFcsF[jlFdfmFjfy**Fd]lF-FbqFcsF[jlF)F*F-"%wp**Fd]lF-FbqFcsF[jlF-F*F)F
[ew*(Fd]lF-FbqFcsF*FdfmF`bl**Fd]lF-FbqFfpF[jlFdfmF*F-F^a[m**Fd]lF-FbqFfpF[jlF)F
*F)Fac[m**Fd]lF-FbqFfpF[jlF-F*FdfmFf]fl**Fd]lF-FbqF]jpF[jlFdfmF*F)Fcdm**Fd]lF-F
bqF]jpF[jlF)F*FdfmF__z**Fg]lF-FbqFfpF[jlFdfmF*F-F]_l**Fg]lF-FbqFfpF[jlF)F*F)Ffa
l**Fg]lF-FbqFfpF[jlF-F*FdfmF]_l*,Fg]lF?Fa[mF?FbqFfpF[jlFdfmF*F-Fg^l*,Fg]lF?Fa[m
F?FbqFfpF[jlF)F*F)Fadl*,Fg]lF?Fa[mF?FbqFfpF[jlF-F*FdfmFg^l*,Fb]lF?F\[mF?FbqFfpF
[jlFdfmF*F-F[_l*,Fb]lF?F\[mF?FbqFfpF[jlF)F*F)F]dl*,Fb]lF?F\[mF?FbqFfpF[jlF-F*Fd
fmF[_l**F\[mF-FbqFfpF[jlFdfmF*F-Fciq**F\[mF-FbqFfpF[jlF)F*F)Fcey**F\[mF-FbqFfpF
[jlF-F*FdfmF[cn**Fa[mF-FbqFfpF[jlFdfmF*F-Fe^l**Fa[mF-FbqFfpF[jlF)F*F)F\ao**Fa[m
F-FbqFfpF[jlF-F*FdfmFe^l*,F(F-F_]lF-FbqFdfmF[jlFdfmF*F-F]iy*,F(F-F_]lF-FbqFdfmF
[jlF)F*F)Fcgl*(F(F-FbqF]`nF[jlFdfmF_]u**F(F-FbqF]`nF[jlF)F*F-F\`z**F(F-FbqF]`nF
[jlF-F*F)F]ar*(F(F-FbqF]`nF*FdfmF]bl*.F(F?F_]lF?Fd]lF-FbqFdfmF[jlFdfmF*F-Fciy*.
F(F?F_]lF?Fd]lF-FbqFdfmF[jlF)F*F)F9*.F(F?F_]lF?Fg]lF?FbqF]jpF[jlFdfmF*F-FC*.F(F
?F_]lF?Fg]lF?FbqF]jpF[jlF)F*F)Ff_n*.F(F?F_]lF?Fg]lF?FbqF]jpF[jlF-F*FdfmF]\q*.F(
F?F_]lF?Fg]lF?FbqF[epF[jlFdfmF*F)F\`y*.F(F?F_]lF?Fg]lF?FbqF[epF[jlF)F*FdfmFfal*
.F(F?F_]lF?Fa[mF?FbqF]jpF[jlFdfmF*F-Fjeo*.F(F?F_]lF?Fa[mF?FbqF]jpF[jlF)F*F)F+*.
F(F?F_]lF?Fa[mF?FbqF]jpF[jlF-F*FdfmF^s**F(F?F_]lF?FbqF]`nF[jlFdfm!&+H$*,F(F?F_]
lF?FbqF]`nF[jlF)F*F-"&g3$*,F(F?F_]lF?FbqF]`nF[jlF-F*F)!%Ec**F(F?F_]lF?FbqF]`nF*
FdfmF]`n*,F(F?F_]lF?FbqFHF[jlFdfmF*F-"$?'*,F(F?F_]lF?FbqFHF[jlF)F*F)Fejr*,F(F?F
_]lF?FbqFHF[jlF-F*FdfmFi_l*,F(F?F_]lF?FbqFdfmF[jlFdfmF*F)Fheq*,F(F?F_]lF?FbqFdf
mF[jlF)F*FdfmF\bv*.F(F?Fd]lF?F\[mF?FbqF]jpF[jlFdfmF*F-!%+:*.F(F?Fd]lF?F\[mF?Fbq
F]jpF[jlF)F*F)F\iu*.F(F?Fd]lF?F\[mF?FbqF]jpF[jlF-F*FdfmFgdn*.F.F?F_]lF-Fd]lF?Fb
qFdfmF[jlFdfmF*F-Fj]s*.F.F?F_]lF-Fd]lF?FbqFdfmF[jlF)F*F)Fi^l*.F.F?F_]lF?F\[mF?F
bqF]jpF[jlFdfmF*F-F`_]l*.F.F?F_]lF?F\[mF?FbqF]jpF[jlF)F*F)F]^\l*.F.F?F_]lF?F\[m
F?FbqF]jpF[jlF-F*FdfmFiio**F.F?Fd]lF?FbqF]`nF[jlFdfmF_]\l*,F.F?Fd]lF?FbqF]`nF[j
lF)F*F-"%SY*,F.F?Fd]lF?FbqF]`nF[jlF-F*F)Fe]q**F.F?Fd]lF?FbqF]`nF*FdfmFi^l*,F_]l
F-Fg]lF?FbqF]jpF[jlFdfmF*F-Fi\z*,F_]lF-Fg]lF?FbqF]jpF[jlF)F*F)Fi^l*,F_]lF-Fa[mF
?FbqF]jpF[jlFdfmF*F-!%g*)*,F_]lF-Fa[mF?FbqF]jpF[jlF)F*F)Fh]q*(F_]lF-FbqF]`nF[jl
FdfmFjgy**F_]lF-FbqF]`nF[jlF)F*F-!&gD%**F_]lF-FbqF]`nF[jlF-F*F)"%?"**(F_]lF-Fbq
F]`nF*FdfmFh]l**F_]lF-FbqFHF[jlFdfmF*F-F`[l**F_]lF-FbqFHF[jlF)F*F)Fddt**F_]lF-F
bqFHF[jlF-F*FdfmF[an*.F_]lF?Fd]lF?Fb]lF?FbqF]jpF[jlFdfmF*F-F\eq*.F_]lF?Fd]lF?Fb
]lF?FbqF]jpF[jlF)F*F)Fegw*.F_]lF?Fd]lF?Fb]lF?FbqF]jpF[jlF-F*FdfmFadn*.F_]lF?Fd]
lF?Fb]lF?FbqF[epF[jlFdfmF*F)Fbibl*.F_]lF?Fd]lF?Fb]lF?FbqF[epF[jlF)F*FdfmFi^l*.F
_]lF?Fd]lF?F\[mF?FbqF]jpF[jlFdfmF*F-Feg_l*.F_]lF?Fd]lF?F\[mF?FbqF]jpF[jlF)F*F)F
cdm**Fd]lF)FbqFdfmF[jlFdfmF*F-F`[z**Fd]lF)FbqFdfmF[jlF)F*F)Fi\l*,Fd]lF-Fg]lF?Fb
qF]jpF[jlFdfmF*F-Fbdq*,Fd]lF-Fg]lF?FbqF]jpF[jlF)F*F)F_`gl*,Fd]lF-Fg]lF?FbqF]jpF
[jlF-F*FdfmF_dl*,Fd]lF-Fg]lF?FbqF[epF[jlFdfmF*F)"%Kc*,Fd]lF-Fg]lF?FbqF[epF[jlF)
F*FdfmFhjl*,Fd]lF-Fa[mF?FbqF]jpF[jlFdfmF*F-Fgbz*,Fd]lF-Fa[mF?FbqF]jpF[jlF)F*F)"
&;)=*,Fd]lF-Fa[mF?FbqF]jpF[jlF-F*FdfmFdat*(Fd]lF-FbqF]`nF[jlFdfmF]^\l**Fd]lF-Fb
qF]`nF[jlF)F*F-Ffccl**Fd]lF-FbqF]`nF[jlF-F*F)F\e_l*(Fd]lF-FbqF]`nF*FdfmFbhz**Fd
]lF-FbqFHF[jlFdfmF*F-"&g$H**Fd]lF-FbqFHF[jlF)F*F)Fgi[m**Fd]lF-FbqFHF[jlF-F*Fdfm
"%SI**Fd]lF-FbqFdfmF[jlFdfmF*F)F\hq**Fd]lF-FbqFdfmF[jlF)F*FdfmF[cz**Fg]lF-FbqFH
F[jlFdfmF*F-F[a\l**Fg]lF-FbqFHF[jlF)F*F)F[jr**Fg]lF-FbqFHF[jlF-F*FdfmF[a\l**Fg]
lF-FbqFdfmF[jlFdfmF*F)Fb^m**Fg]lF-FbqFdfmF[jlF)F*FdfmFj[m*,Fg]lF?Fa[mF?FbqFHF[j
lFdfmF*F-Ffis*,Fg]lF?Fa[mF?FbqFHF[jlF)F*F)Fjfhl*,Fg]lF?Fa[mF?FbqFHF[jlF-F*FdfmF
fis*,Fg]lF?Fa[mF?FbqFdfmF[jlFdfmF*F)Fadl*,Fg]lF?Fa[mF?FbqFdfmF[jlF)F*FdfmFfdl*(
Fg]lF?FbqFcsF[jlFdfmFd\m**Fg]lF?FbqFcsF[jlF)F*F-Ffix**Fg]lF?FbqFcsF[jlF-F*F)Ffi
x*(Fg]lF?FbqFcsF*FdfmFd\m**Fg]lF?FbqFfpF[jlFdfmF*F-Fgjm**Fg]lF?FbqFfpF[jlF)F*F)
Fc^r**Fg]lF?FbqFfpF[jlF-F*FdfmFgjm*,Fb]lF?F\[mF?FbqFHF[jlFdfmF*F-Fejp*,Fb]lF?F
\[mF?FbqFHF[jlF)F*F)Fjiq*,Fb]lF?F\[mF?FbqFHF[jlF-F*FdfmFejp*,Fb]lF?F\[mF?FbqFdf
mF[jlFdfmF*F)F]dl*,Fb]lF?F\[mF?FbqFdfmF[jlF)F*FdfmFc_l**F\[mF-FbqFHF[jlFdfmF*F-
Fejjl**F\[mF-FbqFHF[jlF)F*F)F_hcl**F\[mF-FbqFHF[jlF-F*FdfmFgdbl**Fa[mF-FbqFHF[j
lFdfmF*F-Fe_s**Fa[mF-FbqFHF[jlF)F*F)F^^x**Fa[mF-FbqFHF[jlF-F*FdfmFe_s*(Fa[mF?Fb
qFcsF[jlFdfmFa\m**Fa[mF?FbqFcsF[jlF)F*F-F[_l**Fa[mF?FbqFcsF[jlF-F*F)F[_l*(Fa[mF
?FbqFcsF*FdfmFa\m**Fa[mF?FbqFfpF[jlFdfmF*F-F\dq**Fa[mF?FbqFfpF[jlF)F*F)Fcjv**Fa
[mF?FbqFfpF[jlF-F*FdfmF\dq*,F(F-F_]lF-FbqF[epF[jlFdfmF*F-Fj[r*(F(F-FbqFfpF[jlFd
fmFe[l**F(F-FbqFfpF[jlF)F*F-Fjcn**F(F-FbqFfpF[jlF-F*F)Fg[]l*(F(F-FbqFfpF*FdfmF]
dl*.F(F?F_]lF?Fd]lF-FbqF[epF[jlFdfmF*F-Fail*.F(F?F_]lF?Fg]lF?FbqFdfmF[jlFdfmF*F
-F\[r*.F(F?F_]lF?Fg]lF?FbqFdfmF[jlF)F*F)Ffghl*.F(F?F_]lF?Fg]lF?FbqFdfmF[jlF-F*F
dfmFhp*.F(F?F_]lF?Fg]lF?FbqF)F[jlFdfmF*F)Fjaal*.F(F?F_]lF?Fg]lF?FbqF)F[jlF)F*Fd
fmFdfm*.F(F?F_]lF?Fa[mF?FbqFdfmF[jlFdfmF*F-Fahm*.F(F?F_]lF?Fa[mF?FbqFdfmF[jlF)F
*F)Ffdp*.F(F?F_]lF?Fa[mF?FbqFdfmF[jlF-F*FdfmF-**F(F?F_]lF?FbqFfpF[jlFdfm"&g(R*,
F(F?F_]lF?FbqFfpF[jlF)F*F-!&cO#*,F(F?F_]lF?FbqFfpF[jlF-F*F)Ff[cl**F(F?F_]lF?Fbq
FfpF*FdfmF]bl*,F(F?F_]lF?FbqF]jpF[jlFdfmF*F-Fg_cl*,F(F?F_]lF?FbqF]jpF[jlF)F*F)F
+*,F(F?F_]lF?FbqF]jpF[jlF-F*FdfmFin*,F(F?F_]lF?FbqF[epF[jlFdfmF*F)F\`y*,F(F?F_]
lF?FbqF[epF[jlF)F*FdfmFfal*.F(F?Fd]lF?F\[mF?FbqFdfmF[jlFdfmF*F-Fe``l*.F(F?Fd]lF
?F\[mF?FbqFdfmF[jlF)F*F)Fgdbl*.F(F?Fd]lF?F\[mF?FbqFdfmF[jlF-F*FdfmF\bl*.F.F?F_]
lF-Fd]lF?FbqF[epF[jlFdfmF*F-F\_`l*.F.F?F_]lF?F\[mF?FbqFdfmF[jlFdfmF*F-F_hy*.F.F
?F_]lF?F\[mF?FbqFdfmF[jlF)F*F)!%+G*.F.F?F_]lF?F\[mF?FbqFdfmF[jlF-F*FdfmFbfp**F.
F?Fd]lF?FbqFfpF[jlFdfmFegw*,F.F?Fd]lF?FbqFfpF[jlF)F*F-Fi`il*,F.F?Fd]lF?FbqFfpF[
jlF-F*F)Fhb`l**F.F?Fd]lF?FbqFfpF*FdfmF_dn*,F_]lF-Fg]lF?FbqFdfmF[jlFdfmF*F-F_^z*
,F_]lF-Fg]lF?FbqFdfmF[jlF)F*F)Fgeo*,F_]lF-Fa[mF?FbqFdfmF[jlFdfmF*F-Fhb`l*,F_]lF
-Fa[mF?FbqFdfmF[jlF)F*F)Fh]l*(F_]lF-FbqFfpF[jlFdfmF][[m**F_]lF-FbqFfpF[jlF)F*F-
"&g<#**F_]lF-FbqFfpF[jlF-F*F)Fgcm**F_]lF-FbqF]jpF[jlFdfmF*F-F`aq**F_]lF-FbqF]jp
F[jlF)F*F)Fh]l*.F_]lF?Fd]lF?Fb]lF?FbqFdfmF[jlFdfmF*F-Fciq*.F_]lF?Fd]lF?Fb]lF?Fb
qFdfmF[jlF)F*F)F_]\l*.F_]lF?Fd]lF?Fb]lF?FbqFdfmF[jlF-F*FdfmF_^l*.F_]lF?Fd]lF?Fb
]lF?FbqF)F[jlFdfmF*F)"%!3#*.F_]lF?Fd]lF?Fb]lF?FbqF)F[jlF)F*FdfmFcil*.F_]lF?Fd]l
F?F\[mF?FbqFdfmF[jlFdfmF*F-Fdgcl*.F_]lF?Fd]lF?F\[mF?FbqFdfmF[jlF)F*F)F_dn**Fd]l
F)FbqF[epF[jlFdfmF*F-F[\u*,Fd]lF-Fg]lF?FbqFdfmF[jlFdfmF*F-Fihq*,Fd]lF-Fg]lF?Fbq
FdfmF[jlF)F*F)F\p*,Fd]lF-Fg]lF?FbqFdfmF[jlF-F*FdfmFdp*,Fd]lF-Fg]lF?FbqF)F[jlFdf
mF*F)Fh]s*,Fd]lF-Fg]lF?FbqF)F[jlF)F*FdfmFbo*,Fd]lF-Fa[mF?FbqFdfmF[jlFdfmF*F-F^g
z*,Fd]lF-Fa[mF?FbqFdfmF[jlF)F*F)!%3%**,Fd]lF-Fa[mF?FbqFdfmF[jlF-F*FdfmFi`n*(Fd]
lF-FbqFfpF[jlFdfmFjfy**Fd]lF-FbqFfpF[jlF)F*F-!%[#***Fd]lF-FbqFfpF[jlF-F*F)F3*(F
d]lF-FbqFfpF*FdfmFi^l**Fd]lF-FbqF]jpF[jlFdfmF*F-!&)[N**Fd]lF-FbqF]jpF[jlF)F*F)F
\`\m**Fd]lF-FbqF]jpF[jlF-F*FdfmF\_dl**Fd]lF-FbqF[epF[jlFdfmF*F)Fh_\m**Fd]lF-Fbq
F[epF[jlF)F*FdfmFhjl**Fg]lF-FbqF]jpF[jlFdfmF*F-Fg^q**Fg]lF-FbqF]jpF[jlF)F*F)Fd]
r**Fg]lF-FbqF]jpF[jlF-F*FdfmFg^q**Fg]lF-FbqF[epF[jlFdfmF*F)F[v**Fg]lF-FbqF[epF[
jlF)F*FdfmFc^r**Fg]lF-FbqFeqF[jlFdfmF*FdfmFj[m*,Fg]lF?Fa[mF?FbqF]jpF[jlFdfmF*F-
Fg_v*,Fg]lF?Fa[mF?FbqF]jpF[jlF)F*F)"%s9*,Fg]lF?Fa[mF?FbqF]jpF[jlF-F*FdfmFg_v*,F
g]lF?Fa[mF?FbqF[epF[jlFdfmF*F)Fi_t*,Fg]lF?Fa[mF?FbqF[epF[jlF)F*Fdfm"$_&*(Fg]lF?
FbqF]`nF[jlFdfmFecv**Fg]lF?FbqF]`nF[jlF)F*F-!$)y**Fg]lF?FbqF]`nF[jlF-F*F)!%79*(
Fg]lF?FbqF]`nF*FdfmF_ds**Fg]lF?FbqFHF[jlFdfmF*F-Fg_q**Fg]lF?FbqFHF[jlF)F*F)Fj_
\l**Fg]lF?FbqFHF[jlF-F*Fdfm!$e&**Fg]lF?FbqFdfmF[jlFdfmF*F)F+**Fg]lF?FbqFdfmF[jl
F)F*FdfmFben*,Fb]lF?F\[mF?FbqF]jpF[jlFdfmF*F-Fail*,Fb]lF?F\[mF?FbqF]jpF[jlF)F*F
)F_dn*,Fb]lF?F\[mF?FbqF]jpF[jlF-F*FdfmFail*,Fb]lF?F\[mF?FbqF[epF[jlFdfmF*F)FY*,
Fb]lF?F\[mF?FbqF[epF[jlF)F*FdfmF^al**F\[mF-FbqF]jpF[jlFdfmF*F-F[[dl**F\[mF-FbqF
]jpF[jlF)F*F)Fi\z**F\[mF-FbqF]jpF[jlF-F*FdfmFbaq**Fa[mF-FbqF]jpF[jlFdfmF*F-F\em
**Fa[mF-FbqF]jpF[jlF)F*F)Fdbx**Fa[mF-FbqF]jpF[jlF-F*FdfmF\em*(Fa[mF?FbqF]`nF[jl
FdfmFder**Fa[mF?FbqF]`nF[jlF)F*F-F[hn**Fa[mF?FbqF]`nF[jlF-F*F)Fdbel*(Fa[mF?FbqF
]`nF*FdfmFd`n**Fa[mF?FbqFHF[jlFdfmF*F-!%-6**Fa[mF?FbqFHF[jlF)F*F)"%O=**Fa[mF?Fb
qFHF[jlF-F*Fdfm!$M(**Fa[mF?FbqFdfmF[jlFdfmF*F)Fadl**Fa[mF?FbqFdfmF[jlF)F*FdfmFf
dl*&FbqFdoF[jlF)F_jo*(FbqFdoF[jlF-F*F-F_\u*&FbqFdoF*F)F_jo*&FbqFcsF[jlFdfmFg\m*
(FbqFcsF[jlF)F*F-F_jo*(FbqFcsF[jlF-F*F)F_jo*&FbqFcsF*FdfmFg\m*(FbqFfpF[jlFdfmF*
F-F`fq*(FbqFfpF[jlF)F*F)!$/'*(FbqFfpF[jlF-F*FdfmF`fq*,F(F-F_]lF-FbqF)F[jlFdfmF*
F-Fj_y*(F(F-FbqFHF[jlFdfmFg\gl**F(F-FbqFHF[jlF)F*F-Fjcl**F(F-FbqFHF[jlF-F*F)Fga
w*(F(F-FbqFHF*FdfmF]`n*.F(F?F_]lF?Fd]lF-FbqF)F[jlFdfmF*F-F7*.F(F?F_]lF?Fg]lF?Fb
qF[epF[jlFdfmF*F-F;*.F(F?F_]lF?Fg]lF?FbqF[epF[jlF)F*F)F_r*.F(F?F_]lF?Fg]lF?FbqF
eqF[jlFdfmF*F)F;*.F(F?F_]lF?Fa[mF?FbqF[epF[jlFdfmF*F-F7*.F(F?F_]lF?Fa[mF?FbqF[e
pF[jlF)F*F)Fbp**F(F?F_]lF?FbqFHF[jlFdfm!&?L$*,F(F?F_]lF?FbqFHF[jlF)F*F-"&+2"*,F
(F?F_]lF?FbqFHF[jlF-F*F)Fadl**F(F?F_]lF?FbqFHF*FdfmF[an*,F(F?F_]lF?FbqFdfmF[jlF
dfmF*F-Faay*,F(F?F_]lF?FbqFdfmF[jlF)F*F)Ffdp*,F(F?F_]lF?FbqFdfmF[jlF-F*FdfmF@*,
F(F?F_]lF?FbqF)F[jlFdfmF*F)Fjaal*,F(F?F_]lF?FbqF)F[jlF)F*FdfmFdfm*.F(F?Fd]lF?F
\[mF?FbqF[epF[jlFdfmF*F-Fj]m*.F(F?Fd]lF?F\[mF?FbqF[epF[jlF)F*F)F]fm*.F.F?F_]lF-
Fd]lF?FbqF)F[jlFdfmF*F-Fj]m*.F.F?F_]lF?F\[mF?FbqF[epF[jlFdfmF*F-Fhfy*.F.F?F_]lF
?F\[mF?FbqF[epF[jlF)F*F)F\au**F.F?Fd]lF?FbqFHF[jlFdfmF^f\l*,F.F?Fd]lF?FbqFHF[jl
F)F*F-F`a[m*,F.F?Fd]lF?FbqFHF[jlF-F*F)F[[[l**F.F?Fd]lF?FbqFHF*FdfmF_^l*,F_]lF-F
g]lF?FbqF[epF[jlFdfmF*F-Fjaq*,F_]lF-Fa[mF?FbqF[epF[jlFdfmF*F-Fhfy*(F_]lF-FbqFHF
[jlFdfmF_fjl**F_]lF-FbqFHF[jlF)F*F-!%?v**F_]lF-FbqFHF[jlF-F*F)Fehl**F_]lF-FbqFd
fmF[jlFdfmF*F-F_\u**F_]lF-FbqFdfmF[jlF)F*F)F[_l*.F_]lF?Fd]lF?Fb]lF?FbqF[epF[jlF
dfmF*F-Fjgl*.F_]lF?Fd]lF?Fb]lF?FbqF[epF[jlF)F*F)F][m*.F_]lF?Fd]lF?Fb]lF?FbqFeqF
[jlFdfmF*F)Fjgl*.F_]lF?Fd]lF?F\[mF?FbqF[epF[jlFdfmF*F-F]_\l**Fd]lF)FbqF)F[jlFdf
mF*F-Fahq*,Fd]lF-Fg]lF?FbqF[epF[jlFdfmF*F-FW*,Fd]lF-Fg]lF?FbqF[epF[jlF)F*F)Fhhr
*,Fd]lF-Fg]lF?FbqFeqF[jlFdfmF*F)FW*,Fd]lF-Fa[mF?FbqF[epF[jlFdfmF*F-F_hl*,Fd]lF-
Fa[mF?FbqF[epF[jlF)F*F)Fjjl*(Fd]lF-FbqFHF[jlFdfmF[\u**Fd]lF-FbqFHF[jlF)F*F-"&!G
:**Fd]lF-FbqFHF[jlF-F*F)Fj_x*(Fd]lF-FbqFHF*FdfmFcil**Fd]lF-FbqFdfmF[jlFdfmF*F-"
&7*G**Fd]lF-FbqFdfmF[jlF)F*F)F[g\m**Fd]lF-FbqFdfmF[jlF-F*FdfmFiz**Fd]lF-FbqF)F[
jlFdfmF*F)Fh]s**Fd]lF-FbqF)F[jlF)F*FdfmFbo**Fg]lF-FbqFdfmF[jlFdfmF*F-Ff[w**Fg]l
F-FbqFdfmF[jlF)F*F)F[`s**Fg]lF-FbqFdfmF[jlF-F*FdfmFf[w**Fg]lF-FbqF)F[jlFdfmF*F)
Fiir**Fg]lF-FbqF)F[jlF)F*FdfmF[ahl**Fg]lF-FbqF-F[jlFdfmF*FdfmF_ar*,Fg]lF?Fa[mF?
FbqFdfmF[jlFdfmF*F-Fbev*,Fg]lF?Fa[mF?FbqFdfmF[jlF)F*F)!%)G"*,Fg]lF?Fa[mF?FbqFdf
mF[jlF-F*FdfmFbev*,Fg]lF?Fa[mF?FbqF)F[jlFdfmF*F)Fe_q*,Fg]lF?Fa[mF?FbqF)F[jlF)F*
FdfmFf`u*(Fg]lF?FbqFfpF[jlFdfmFdi\l**Fg]lF?FbqFfpF[jlF)F*F-F`[q**Fg]lF?FbqFfpF[
jlF-F*F)F[cjl*(Fg]lF?FbqFfpF*FdfmF]_\l**Fg]lF?FbqF]jpF[jlFdfmF*F-F[fq**Fg]lF?Fb
qF]jpF[jlF)F*F)!%3E**Fg]lF?FbqF]jpF[jlF-F*FdfmF[^fl**Fg]lF?FbqF[epF[jlFdfmF*F)F
adn**Fg]lF?FbqF[epF[jlF)F*FdfmF3**Fg]lF?FbqFeqF[jlFdfmF*FdfmFg^q*,Fb]lF?F\[mF?F
bqFdfmF[jlFdfmF*F-Fgfv*,Fb]lF?F\[mF?FbqFdfmF[jlF)F*F)F^z*,Fb]lF?F\[mF?FbqFdfmF[
jlF-F*FdfmFgfv*,Fb]lF?F\[mF?FbqF)F[jlFdfmF*F)Ffbo*,Fb]lF?F\[mF?FbqF)F[jlF)F*Fdf
mFder**F\[mF-FbqFdfmF[jlFdfmF*F-Fde^l**F\[mF-FbqFdfmF[jlF)F*F)F\iu**F\[mF-FbqFd
fmF[jlF-F*FdfmFgeo**Fa[mF-FbqFdfmF[jlFdfmF*F-F_hs**Fa[mF-FbqFdfmF[jlF)F*F)F]gx*
*Fa[mF-FbqFdfmF[jlF-F*FdfmF_hs*(Fa[mF?FbqFfpF[jlFdfmF]ar**Fa[mF?FbqFfpF[jlF)F*F
-Fh]q**Fa[mF?FbqFfpF[jlF-F*F)Facs*(Fa[mF?FbqFfpF*FdfmFh]l**Fa[mF?FbqF]jpF[jlFdf
mF*F-Fdhdl**Fa[mF?FbqF]jpF[jlF)F*F)!%KO**Fa[mF?FbqF]jpF[jlF-F*FdfmF[^fl**Fa[mF?
FbqF[epF[jlFdfmF*F)Fi_t**Fa[mF?FbqF[epF[jlF)F*FdfmFdh\m*&FbqFgrF[jlF)Fii\l*(Fbq
FgrF[jlF-F*F-Fh\w*&FbqFgrF*F)Fii\l*&FbqF]`nF[jlFdfmF]j\l*(FbqF]`nF[jlF)F*F-!%9?
*(FbqF]`nF[jlF-F*F)!$1%*&FbqF]`nF*FdfmF[j\l*(FbqFHF[jlFdfmF*F-!%V:*(FbqFHF[jlF)
F*F)"%=F*(FbqFHF[jlF-F*Fdfm!%v6*(FbqFdfmF[jlFdfmF*F)Fadl*(FbqFdfmF[jlF)F*FdfmFf
dl*(F(F-FbqF]jpF[jlFdfmFe[l**F(F-FbqF]jpF[jlF)F*F-!$!o**F(F-FbqF]jpF[jlF-F*F)FY
*.F(F?F_]lF?Fg]lF?FbqF)F[jlFdfmF*F-Fhp*.F(F?F_]lF?Fg]lF?FbqF)F[jlF)F*F)Fdfm*.F(
F?F_]lF?Fg]lF?FbqF-F[jlFdfmF*F)Fhp*.F(F?F_]lF?Fa[mF?FbqF)F[jlFdfmF*F-F-*.F(F?F_
]lF?Fa[mF?FbqF)F[jlF)F*F)FL**F(F?F_]lF?FbqF]jpF[jlFdfm"&?">*,F(F?F_]lF?FbqF]jpF
[jlF)F*F-F``[l*,F(F?F_]lF?FbqF]jpF[jlF-F*F)F_u*,F(F?F_]lF?FbqF[epF[jlFdfmF*F-Fj
gl*,F(F?F_]lF?FbqF[epF[jlF)F*F)Fbp*,F(F?F_]lF?FbqFeqF[jlFdfmF*F)F;*.F(F?Fd]lF?F
\[mF?FbqF)F[jlFdfmF*F-F\bl*.F(F?Fd]lF?F\[mF?FbqF)F[jlF)F*F)Fbfm*.F.F?F_]lF?F\[m
F?FbqF)F[jlFdfmF*F-Fbfp*.F.F?F_]lF?F\[mF?FbqF)F[jlF)F*F)Fjeo**F.F?Fd]lF?FbqF]jp
F[jlFdfmFegw*,F.F?Fd]lF?FbqF]jpF[jlF)F*F-Fgdq*,F.F?Fd]lF?FbqF]jpF[jlF-F*F)F[cn*
,F_]lF-Fg]lF?FbqF)F[jlFdfmF*F-F\bl*,F_]lF-Fa[mF?FbqF)F[jlFdfmF*F-F_^l*(F_]lF-Fb
qF]jpF[jlFdfmF]_\l**F_]lF-FbqF]jpF[jlF)F*F-F`bl**F_]lF-FbqF[epF[jlFdfmF*F-Fbfp*
.F_]lF?Fd]lF?Fb]lF?FbqF)F[jlFdfmF*F-F_^l*.F_]lF?Fd]lF?Fb]lF?FbqF)F[jlF)F*F)Fcil
*.F_]lF?Fd]lF?Fb]lF?FbqF-F[jlFdfmF*F)F_^l*.F_]lF?Fd]lF?F\[mF?FbqF)F[jlFdfmF*F-F
ail*,Fd]lF-Fg]lF?FbqF)F[jlFdfmF*F-Fdp*,Fd]lF-Fg]lF?FbqF)F[jlF)F*F)Fbo*,Fd]lF-Fg
]lF?FbqF-F[jlFdfmF*F)Fdp*,Fd]lF-Fa[mF?FbqF)F[jlFdfmF*F-Fi`n*,Fd]lF-Fa[mF?FbqF)F
[jlF)F*F)Ff_n*(Fd]lF-FbqF]jpF[jlFdfmFjgl**Fd]lF-FbqF]jpF[jlF)F*F-!&K?"**Fd]lF-F
bqF]jpF[jlF-F*F)F[en**Fd]lF-FbqF[epF[jlFdfmF*F-!&+g"**Fd]lF-FbqF[epF[jlF)F*F)Fj
jl**Fd]lF-FbqFeqF[jlFdfmF*F)FW**Fg]lF-FbqF[epF[jlFdfmF*F-Fahm**Fg]lF-FbqF[epF[j
lF)F*F)F_ar**Fg]lF-FbqF[epF[jlF-F*FdfmFahm**Fg]lF-FbqFeqF[jlFdfmF*F)Fgjm**Fg]lF
-FbqFeqF[jlF)F*FdfmF_ar**Fg]lF-FbqF?F[jlFdfmF*FdfmFahm*,Fg]lF?Fa[mF?FbqF[epF[jl
FdfmF*F-F`_r*,Fg]lF?Fa[mF?FbqF[epF[jlF)F*F)Fdh\m*,Fg]lF?Fa[mF?FbqF[epF[jlF-F*Fd
fmF`_r*,Fg]lF?Fa[mF?FbqFeqF[jlFdfmF*F)F`_r*,Fg]lF?Fa[mF?FbqFeqF[jlF)F*FdfmFe\r*
(Fg]lF?FbqFHF[jlFdfmF\]]l**Fg]lF?FbqFHF[jlF)F*F-Fjis**Fg]lF?FbqFHF[jlF-F*F)!%[m
*(Fg]lF?FbqFHF*FdfmFbhv**Fg]lF?FbqFdfmF[jlFdfmF*F-Fihm**Fg]lF?FbqFdfmF[jlF)F*F)
Fcd[m**Fg]lF?FbqFdfmF[jlF-F*FdfmFi_s**Fg]lF?FbqF)F[jlFdfmF*F)"$o)**Fg]lF?FbqF)F
[jlF)F*FdfmFiw**Fg]lF?FbqF-F[jlFdfmF*FdfmFc^r*,Fb]lF?F\[mF?FbqF[epF[jlFdfmF*F-F
]bl*,Fb]lF?F\[mF?FbqF[epF[jlF)F*F)F^al*,Fb]lF?F\[mF?FbqF[epF[jlF-F*FdfmF]bl*,Fb
]lF?F\[mF?FbqFeqF[jlFdfmF*F)F]bl*,Fb]lF?F\[mF?FbqFeqF[jlF)F*FdfmFgeo**F\[mF-Fbq
F[epF[jlFdfmF*F-Fi^l**F\[mF-FbqF[epF[jlF)F*F)Fadn**Fa[mF-FbqF[epF[jlFdfmF*F-F]a
s**Fa[mF-FbqF[epF[jlF)F*F)F_hq**Fa[mF-FbqF[epF[jlF-F*FdfmF]as*(Fa[mF?FbqFHF[jlF
dfmFbbu**Fa[mF?FbqFHF[jlF)F*F-!%OC**Fa[mF?FbqFHF[jlF-F*F)"%Y<*(Fa[mF?FbqFHF*Fdf
mFgz**Fa[mF?FbqFdfmF[jlFdfmF*F-!%9L**Fa[mF?FbqFdfmF[jlF)F*F)"%WT**Fa[mF?FbqFdfm
F[jlF-F*Fdfm!$I)**Fa[mF?FbqF)F[jlFdfmF*F)Fe_q**Fa[mF?FbqF)F[jlF)F*FdfmFf`u*&Fbq
FcsF[jlF)Figv*(FbqFcsF[jlF-F*F-!%)o)*&FbqFcsF*F)Figv*&FbqFfpF[jlFdfmFc]]l*(FbqF
fpF[jlF)F*F-"%/z*(FbqFfpF[jlF-F*F)Fc`x*&FbqFfpF*FdfmFggw*(FbqF]jpF[jlFdfmF*F-"%
3M*(FbqF]jpF[jlF)F*F)!%!3'*(FbqF]jpF[jlF-F*Fdfm"%O>*(FbqF[epF[jlFdfmF*F)Fa\jl*(
FbqF[epF[jlF)F*FdfmFd[m*(FbqFeqF[jlFdfmF*FdfmFj[m*(F(F-FbqFdfmF[jlFdfmF_]u**F(F
-FbqFdfmF[jlF)F*F-FC**F(F-FbqFdfmF[jlF-F*F)Fa\m**F(F?F_]lF?FbqFdfmF[jlFdfm!%!>(
*,F(F?F_]lF?FbqFdfmF[jlF)F*F-Fen*,F(F?F_]lF?FbqFdfmF[jlF-F*F)Fin*,F(F?F_]lF?Fbq
F)F[jlFdfmF*F-Figt*,F(F?F_]lF?FbqF)F[jlF)F*F)FL*,F(F?F_]lF?FbqF-F[jlFdfmF*F)Fhp
**F.F?Fd]lF?FbqFdfmF[jlFdfmF_]\l*,F.F?Fd]lF?FbqFdfmF[jlF)F*F-F\_`l*,F.F?Fd]lF?F
bqFdfmF[jlF-F*F)Fh]l*(F_]lF-FbqFdfmF[jlFdfmFail**F_]lF-FbqFdfmF[jlF)F*F-Fh]l**F
_]lF-FbqF)F[jlFdfmF*F-F[an*(Fd]lF-FbqFdfmF[jlFdfmF_^l**Fd]lF-FbqFdfmF[jlF)F*F-"
%W`**Fd]lF-FbqFdfmF[jlF-F*F)F_r**Fd]lF-FbqF)F[jlFdfmF*F-"%Se**Fd]lF-FbqF)F[jlF)
F*F)Ff_n**Fd]lF-FbqF-F[jlFdfmF*F)Fdp**Fg]lF-FbqF)F[jlFdfmF*F-Fcy**Fg]lF-FbqF)F[
jlF)F*F)F]_l**Fg]lF-FbqF)F[jlF-F*FdfmFcy**Fg]lF-FbqF-F[jlFdfmF*F)Fihm**Fg]lF-Fb
qF-F[jlF)F*FdfmF]_l*(Fg]lF-F[jlFdfmF*FdfmFcy*,Fg]lF?Fa[mF?FbqF)F[jlFdfmF*F-Fcan
*,Fg]lF?Fa[mF?FbqF)F[jlF)F*F)Fg^l*,Fg]lF?Fa[mF?FbqF)F[jlF-F*FdfmFcan*,Fg]lF?Fa[
mF?FbqF-F[jlFdfmF*F)Fcan*,Fg]lF?Fa[mF?FbqF-F[jlF)F*FdfmFb`n*(Fg]lF?FbqF]jpF[jlF
dfmF`_]l**Fg]lF?FbqF]jpF[jlF)F*F-!$K'**Fg]lF?FbqF]jpF[jlF-F*F)"%Ki*(Fg]lF?FbqF]
jpF*FdfmFiio**Fg]lF?FbqF[epF[jlFdfmF*F-Fh`r**Fg]lF?FbqF[epF[jlF)F*F)!%G[**Fg]lF
?FbqF[epF[jlF-F*FdfmFjdm**Fg]lF?FbqFeqF[jlFdfmF*F)!$_)**Fg]lF?FbqFeqF[jlF)F*Fdf
mF]bl**Fg]lF?FbqF?F[jlFdfmF*FdfmFgjm*,Fb]lF?F\[mF?FbqF)F[jlFdfmF*F-F[an*,Fb]lF?
F\[mF?FbqF)F[jlF)F*F)F[_l*,Fb]lF?F\[mF?FbqF)F[jlF-F*FdfmF[an*,Fb]lF?F\[mF?FbqF-
F[jlFdfmF*F)F[an*,Fb]lF?F\[mF?FbqF-F[jlF)F*FdfmF]`n**F\[mF-FbqF)F[jlFdfmF*F-Fge
o**F\[mF-FbqF)F[jlF)F*F)F]bl**Fa[mF-FbqF)F[jlFdfmF*F-F[_t**Fa[mF-FbqF)F[jlF)F*F
)Fe^l**Fa[mF-FbqF)F[jlF-F*FdfmF[_t*(Fa[mF?FbqF]jpF[jlFdfmF]hu**Fa[mF?FbqF]jpF[j
lF)F*F-"%CD**Fa[mF?FbqF]jpF[jlF-F*F)!%k>*(Fa[mF?FbqF]jpF*FdfmFgeo**Fa[mF?FbqF[e
pF[jlFdfmF*F-"%OE**Fa[mF?FbqF[epF[jlF)F*F)!%sH**Fa[mF?FbqF[epF[jlF-F*FdfmFi`n**
Fa[mF?FbqFeqF[jlFdfmF*F)F`_r**Fa[mF?FbqFeqF[jlF)F*FdfmFe\r*&FbqF]`nF[jlF)Fc_]l*
(FbqF]`nF[jlF-F*F-"&Cj"*&FbqF]`nF*F)Fc_]l*&FbqFHF[jlFdfmFg_]l*(FbqFHF[jlF)F*F-!
&ow"*(FbqFHF[jlF-F*F)"$i)*&FbqFHF*FdfmFe_]l*(FbqFdfmF[jlFdfmF*F-!%'R%*(FbqFdfmF
[jlF)F*F)"%'f)*(FbqFdfmF[jlF-F*Fdfm!%C;*(FbqF)F[jlFdfmF*F)"%-6*(FbqF)F[jlF)F*Fd
fm!$#Q*(FbqF-F[jlFdfmF*FdfmF_ar*(F(F-FbqF[epF[jlFdfmF_^l**F(F-FbqF[epF[jlF)F*F-
Fcil**F(F?F_]lF?FbqF[epF[jlFdfmF`bl*,F(F?F_]lF?FbqF[epF[jlF)F*F-Fgz*,F(F?F_]lF?
FbqFeqF[jlFdfmF*F-Fgeo**F.F?Fd]lF?FbqF[epF[jlFdfmF][m*,F.F?Fd]lF?FbqF[epF[jlF)F
*F-Fjgl**Fd]lF-FbqF[epF[jlF)F*F-F\^q**Fd]lF-FbqFeqF[jlFdfmF*F-F\^q*(Fg]lF?FbqFd
fmF[jlFdfmF_hy**Fg]lF?FbqFdfmF[jlF)F*F-Fd^t**Fg]lF?FbqFdfmF[jlF-F*F)!%GM*(Fg]lF
?FbqFdfmF*FdfmFbfp**Fg]lF?FbqF)F[jlFdfmF*F-Ffis**Fg]lF?FbqF)F[jlF)F*F)"%eG**Fg]
lF?FbqF)F[jlF-F*FdfmFb^m**Fg]lF?FbqF-F[jlFdfmF*F)"$y%**Fg]lF?FbqF-F[jlF)F*FdfmF
[an*(Fg]lF?F[jlFdfmF*FdfmFihm*(Fa[mF?FbqFdfmF[jlFdfmFfjn**Fa[mF?FbqFdfmF[jlF)F*
F-!%m9**Fa[mF?FbqFdfmF[jlF-F*F)"%'="*(Fa[mF?FbqFdfmF*FdfmF]`n**Fa[mF?FbqF)F[jlF
dfmF*F-!%)H"**Fa[mF?FbqF)F[jlF)F*F)"%a8**Fa[mF?FbqF)F[jlF-F*FdfmFfdp**Fa[mF?Fbq
F-F[jlFdfmF*F)Fcan**Fa[mF?FbqF-F[jlF)F*FdfmFb`n*&FbqFfpF[jlF)F\]]l*(FbqFfpF[jlF
-F*F-!&#z?*&FbqFfpF*F)F\]]l*&FbqF]jpF[jlFdfmFg`]l*(FbqF]jpF[jlF)F*F-"&!)\#*(Fbq
F]jpF[jlF-F*F)Fcffl*&FbqF]jpF*FdfmFf`t*(FbqF[epF[jlFdfmF*F-"%[Q*(FbqF[epF[jlF)F
*F)!%Sx*(FbqF[epF[jlF-F*Fdfm"$%o*(FbqFeqF[jlFdfmF*F)Fjcn*(FbqFeqF[jlF)F*FdfmFfg
hl*(FbqF?F[jlFdfmF*FdfmFahm*(F(F-FbqF)F[jlFdfmF[an**F(F-FbqF)F[jlF)F*F-F]`n**F(
F?F_]lF?FbqF)F[jlFdfmFh]l*,F(F?F_]lF?FbqF)F[jlF)F*F-Fb]n*,F(F?F_]lF?FbqF-F[jlFd
fmF*F-Fdfm**F.F?Fd]lF?FbqF)F[jlFdfmFcil*,F.F?Fd]lF?FbqF)F[jlF)F*F-F_^l**Fd]lF-F
bqF)F[jlF)F*F-Fbo**Fd]lF-FbqF-F[jlFdfmF*F-Fbo*(Fg]lF?FbqF[epF[jlFdfmFhfy**Fg]lF
?FbqF[epF[jlF)F*F-Fahq**Fg]lF?FbqF[epF[jlF-F*F)FW**Fg]lF?FbqFeqF[jlFdfmF*F-Fcfl
**Fg]lF?FbqFeqF[jlF)F*F)F]\u**Fg]lF?FbqF?F[jlFdfmF*F)Fcfl*(Fa[mF?FbqF[epF[jlFdf
mFcil**Fa[mF?FbqF[epF[jlF)F*F-Fi\l**Fa[mF?FbqF[epF[jlF-F*F)Ff`l**Fa[mF?FbqFeqF[
jlFdfmF*F-Fgfl**Fa[mF?FbqFeqF[jlF)F*F)Ff`l*&FbqFHF[jlF)Faa]l*(FbqFHF[jlF-F*F-"&
C$=*&FbqFHF*F)Faa]l*&FbqFdfmF[jlFdfmFf^y*(FbqFdfmF[jlF)F*F-!&yK#*(FbqFdfmF[jlF-
F*F)"$'[*&FbqFdfmF*FdfmF]jo*(FbqF)F[jlFdfmF*F-!%3D*(FbqF)F[jlF)F*F)"%-U*(FbqF)F
[jlF-F*FdfmFh^n*(FbqF-F[jlFdfmF*F)Fe[el*(FbqF-F[jlF)F*FdfmFf[n*&F[jlFdfmF*FdfmF
cy*(Fg]lF?FbqF)F[jlFdfmFbfp**Fg]lF?FbqF)F[jlF)F*F-Fd`w**Fg]lF?FbqF)F[jlF-F*F)Fd
p**Fg]lF?FbqF-F[jlFdfmF*F-F]_l**Fg]lF?FbqF-F[jlF)F*F)F]jo*(Fg]lF?F[jlFdfmF*F)F]
_l*(Fa[mF?FbqF)F[jlFdfmF]`n**Fa[mF?FbqF)F[jlF)F*F-Ffdp**Fa[mF?FbqF)F[jlF-F*F)Fc
an**Fa[mF?FbqF-F[jlFdfmF*F-Fb`n**Fa[mF?FbqF-F[jlF)F*F)Fcan*&FbqF]jpF[jlF)Fe]\l*
(FbqF]jpF[jlF-F*F-!&w4"*&FbqF]jpF*F)Fe]\l*&FbqF[epF[jlFdfmF]\u*(FbqF[epF[jlF)F*
F-Fadal*(FbqF[epF[jlF-F*F)Fcfl*(FbqFeqF[jlFdfmF*F-"%K7*(FbqFeqF[jlF)F*F)F\_dl*(
FbqF?F[jlFdfmF*F)Fcfl*&FbqFdfmF[jlF)F\am*(FbqFdfmF[jlF-F*F-"%_U*&FbqFdfmF*F)F\a
m*&FbqF)F[jlFdfmF]jo*(FbqF)F[jlF)F*F-Fadm*(FbqF)F[jlF-F*F)F]_l*(FbqF-F[jlFdfmF*
F-!$C%*(FbqF-F[jlF)F*F)Fccv*&F[jlFdfmF*F)F]_l*(FbqF[epF[jlF-F*F-Fjcn*(FbqFeqF[j
lF)F*F-Fh]q*(FbqF?F[jlFdfmF*F-Fd`n*(FbqF)F[jlF-F*F-F^t*(FbqF-F[jlF)F*F-Fdp*&F[j
lFdfmF*F-FcyF?FhcelFL,&FbqF-FBF?FBFbqF@F[jlFLF*FLFhsF[q


==> anc/branches.m <==
M7R0
I)branch1a7'7("""""#""$""%""&"#97$/%"bG#F%F&/%#l1G%#l3G7(-%$_DGG6#7$7%Q'vector6
"%$PolG7"7'7$7#F%,$*&,**&F1F%%#p1GF&F&*$FCF&!""F1F&F%F%F%F1FE#F%F(7$7#F&FE7$7#F
',$*&,**&F1F%%#p3GF&F&*$FOF&FEF1F&F%F%F%F1FEFF7$7#F(,$%#p5GFE7$7#F)%#p4G-F46#7$
F77%7$F>,$*&FCF%F1FEFE7$FJ*&FOF%F1FE7$FRF%-F46#7$F77%7$F>,$*&,**&F1F%FCF&F&*$FC
F&FEF1!"#FEF%F%F1FfoFF7$FJ,$*&,**&F1F%FOF&F&*$FOF&FEF1FfoFEF%F%F1Ffo#FEF(7$FVFE
-F46#7$F77%7$F>,$*(FCF%,&*$F1F&F(FEF%F%F1!"$FF7$FJ,$*(FOF%F1FhpFfpF%F]p7$FRFE-F
46#7$F77$7$F>,$*&FAF%F1FhpF]p7$FJ,$*&FMF%F1FhpF]p-F46#7$F77%7$F>,$*(FfpF%FcoF%F
1!"%#FE"#;7$FJ,$*(FjoF%F1F^rFfpF%#F%F`r7$FVF%X,%)anythingGF9F9[gl!"%!!!#E"'"'X*
FgrF9F9[gl!#%!!!"'"'""!FirFirFirFirFirX*FgrF9F9[gl!#%!!!"'"'FirFirFEFirFirFirX*
FgrF9F9[gl!#%!!!"'"'FirFirFirFEFirFirX*FgrF9F9[gl!#%!!!"'"'FirFirFirFirFirFEX*F
grF9F9[gl!#%!!!"'"'FirFirFirFirFirFirX*FgrF9F9[gl!#%!!!"'"'Fir,$*&FfpF%F1FfoFFF
ir,$*&,&*$F1F&"")FEF%F%F1FfoFFFirFirX*FgrF9F9[gl!#%!!!"'"'FirFirF%FirFirFirX*Fg
rF9F9[gl!#%!!!"'"'FirFirFirFirFirFirX*FgrF9F9[gl!#%!!!"'"'FirFirFirFirFEFirX*Fg
rF9F9[gl!#%!!!"'"'FirFirFirFirFirFirX*FgrF9F9[gl!#%!!!"'"'FirFirF^rFirFirF^rX*F
grF9F9[gl!#%!!!"'"'FirFirFirFirF_sFirX*FgrF9F9[gl!#%!!!"'"'FirFirFirF%FirFirX*F
grF9F9[gl!#%!!!"'"'FirFirFirFirF%FirX*FgrF9F9[gl!#%!!!"'"'FirFirFirFirFirFirX*F
grF9F9[gl!#%!!!"'"'FirFirFirFir,$F`sF]pFirX*FgrF9F9[gl!#%!!!"'"'FirF`sFirF`sFir
FirX*FgrF9F9[gl!#%!!!"'"'FirFirFirFirFirFirX*FgrF9F9[gl!#%!!!"'"'FirFirFirFirFi
rF%X*FgrF9F9[gl!#%!!!"'"'FirFirFirFirFirFirX*FgrF9F9[gl!#%!!!"'"'FirFirFirFirF_
sFirX*FgrF9F9[gl!#%!!!"'"'FirFirFirFirFirFirX*FgrF9F9[gl!#%!!!"'"'FirFirF`sFirF
irF`sX*FgrF9F9[gl!#%!!!"'"'FirFirFirFir,$*&,(*$F1F(F`r*$F1F&!")F%F%F%F1F^rF_rFi
rX*FgrF9F9[gl!#%!!!"'"'FirFirFirFirFirFirX*FgrF9F9[gl!#%!!!"'"'FirFirF(FirFirF(
X*FgrF9F9[gl!#%!!!"'"'Fir,$F`sFEFirFbuFirFirX*FgrF9F9[gl!#%!!!"'"'FirFirFbuFirF
irFbuX*FgrF9F9[gl!#%!!!"'"'FirFirFirFirFirFirX*FgrF9F9[gl!#%!!!"'"'Fir,$FjtFFFi
rFfuFirFirX*FgrF9F9[gl!#%!!!"'"'FirF`tFir,$FbsF]pFirFirX*FgrF9F9[gl!#%!!!"'"'Fi
rFirFirFirF`tFirX*FgrF9F9[gl!#%!!!"'"'FirFirFirFirFirFirX*FgrF9F9[gl!#%!!!"'"'F
irFirFirFir,$FjtFdrFirX*FgrF9F9[gl!#%!!!"'"'Fir,$FjtF]pFirF^vFirFirX*FgrF9F9[gl
!#%!!!"'"'FirFirFirFirFirFir7#7'Fir,$*(,**(F1F%FCF%FOF%F&*&FCF%FOF%FEF1FfoFEF%F
%F1FE,&FOF%FCF%FE#FEF&FEFbv,$*(F1FEFgvFE,&FCF%FOFEF%F]pF9,
I)branch1b7'F$7$/F0F-/F1,&F%F%F-FE7(-F46#7$F77'7$F>F%FG7$FJF%FQFU-F46#7$F77%7$F
>,$*&FCF%F-FEFE7$FJ,$*&FOF%,&F-F%FEF%FEFEF[o-F46#7$F77%7$F>,$*$F-FEFE7$FJ,$*$Fc
xFEFEF^p-F46#7$F77#F\q-F46#7$F77$7$F>,$*$F-FfoFE7$FJ,$*$FcxFfoFE-F46#7$F77#FerX
,FgrF9F9[gl!"%!!!#E"'"'X*FgrF9F9[gl!#%!!!"'"'FirFirFirFirFirFirX*FgrF9F9[gl!#%!
!!"'"'FirFirFEFirFirFirX*FgrF9F9[gl!#%!!!"'"'FirFirFirFEFirFirX*FgrF9F9[gl!#%!!
!"'"'FirFirFirFirFirFEX*FgrF9F9[gl!#%!!!"'"'FirFirFirFirFirFirX*FgrF9F9[gl!#%!!
!"'"'FirFirFirF%FirFirX*FgrF9F9[gl!#%!!!"'"'FirFirF%FirFirFirX*FgrF9F9[gl!#%!!!
"'"'FirFirFirFirFirFirX*FgrF9F9[gl!#%!!!"'"'FirFirFirFirFEFirX*FgrF9F9[gl!#%!!!
"'"'FirFirFirFirFirFirX*FgrF9F9[gl!#%!!!"'"'FirFir*&FcxFEF-FEFir,$*(F-FE,&F-F&F
EF%F%FcxFEFEF\[lX*FgrF9F9[gl!#%!!!"'"'FirFirFirFirFirFirX*FgrF9F9[gl!#%!!!"'"'F
irFirFirF%FirFirX*FgrF9F9[gl!#%!!!"'"'FirFirFirFirF%FirX*FgrF9F9[gl!#%!!!"'"'Fi
rFirFirFirFirFirX*FgrF9F9[gl!#%!!!"'"'FirFirFirFirFirFirX*FgrF9F9[gl!#%!!!"'"'F
irFirFirFirFirFirX*FgrF9F9[gl!#%!!!"'"'FirFirFirFirFirFirX*FgrF9F9[gl!#%!!!"'"'
FirFirFirFirFirF%X*FgrF9F9[gl!#%!!!"'"'FirFirFirFirFirFirX*FgrF9F9[gl!#%!!!"'"'
FirFirFirFirFirFirX*FgrF9F9[gl!#%!!!"'"'FirFirFirFirFirFirX*FgrF9F9[gl!#%!!!"'"
'FirFirFirFirFirFirX*FgrF9F9[gl!#%!!!"'"'FirFirFirFirFirFirX*FgrF9F9[gl!#%!!!"'
"'FirFirFirFirFirFirX*FgrF9F9[gl!#%!!!"'"'FirFir,$F\[lFEFirF^[lF_\lX*FgrF9F9[gl
!#%!!!"'"'FirFirFirFirFirFirX*FgrF9F9[gl!#%!!!"'"'FirFirFirFirFirFirX*FgrF9F9[g
l!#%!!!"'"'FirFirFirFirFirFirX*FgrF9F9[gl!#%!!!"'"'FirFirFirFirFirFirX*FgrF9F9[
gl!#%!!!"'"'FirFirFirFEFirFirX*FgrF9F9[gl!#%!!!"'"'FirFirFirFirFirFirX*FgrF9F9[
gl!#%!!!"'"'FirFirFirFirFirFirX*FgrF9F9[gl!#%!!!"'"'FirFirFirFirFirFirX*FgrF9F9
[gl!#%!!!"'"'FirFirFirFirFirFirX*FgrF9F9[gl!#%!!!"'"'FirFirFirFirFirFir7#7'Fir*
$,(*&F-F%FCF%F%*&F-F%FOF%FEFOF%FEFEF\]l**F[wF%FcxF%F-F%F]]lFEF9,
I(branch27'7*F%F&F'F(F)F*"$9""$9#7$F,/F0F.7*-F46#7$F77'FgwFGFIFQFU-F46#7$F77%7$
F>,$FCFfoFinF[o-F46#7$F77%7$F>FfoFgoF^p-F46#7$F77$FipF\q-F46#7$F77$7$F>F^rFdq-F
46#7$F77$FarFer-F46#7$F77$7$FJ,$**,&FEF%F1F&F&,&F%F%F1F&F&FOF%F1!"&FdrF[o-F46#7
$F77#7$FJ,$*(FMF%F1F^`lFfpF%FdrX,FgrF9F9[gl!"%!!!#[o")")X*FgrF9F9[gl!#%!!!")")F
irFirFirFirFirFirFirFirX*FgrF9F9[gl!#%!!!")")FirFirFEFirFirFirFirFirX*FgrF9F9[g
l!#%!!!")")FirFirFirFEFirFirFirFirX*FgrF9F9[gl!#%!!!")")FirFirFirFirFirFEFirFir
X*FgrF9F9[gl!#%!!!")")FirFirFirFirFirFirFirFirX*FgrF9F9[gl!#%!!!")")FirFirFirFi
rFirFirFEFirX*FgrF9F9[gl!#%!!!")")FirFirF_sFir,$F`s#FEFesFasFirFhvX*FgrF9F9[gl!
#%!!!")")FirFirFirFirFirFirFirFirX*FgrF9F9[gl!#%!!!")")FirFirF%FirFirFirFirFirX
*FgrF9F9[gl!#%!!!")")FirFirFirFirFirFirFirFirX*FgrF9F9[gl!#%!!!")")FirFirFirFir
FEFirFirFirX*FgrF9F9[gl!#%!!!")")FirFirFirFirFirFirFirFirX*FgrF9F9[gl!#%!!!")")
FirFirF^rFirFirF^rFirFirX*FgrF9F9[gl!#%!!!")")FirFirFirFirFirFirFirFEX*FgrF9F9[
gl!#%!!!")")FirFirFirFirFirFirFirFirX*FgrF9F9[gl!#%!!!")")FirFirF`sFir,$F`sFhvF
`sFirFfoX*FgrF9F9[gl!#%!!!")")FirFirFirF%FirFirFirFirX*FgrF9F9[gl!#%!!!")")FirF
irFirFirF%FirFirFirX*FgrF9F9[gl!#%!!!")")FirFirFirFirFirFirFirFirX*FgrF9F9[gl!#
%!!!")")FirFirFirFirFirFirFirF%X*FgrF9F9[gl!#%!!!")")FirFirFirF^rFirFirF^rFirX*
FgrF9F9[gl!#%!!!")")FirFirFirFirFirFirFirFirX*FgrF9F9[gl!#%!!!")")FirFirFirFirF
irFirFirF`tX*FgrF9F9[gl!#%!!!")")FirFirFirF`sFirFirF`sFirX*FgrF9F9[gl!#%!!!")")
FirFirFirFirFirF%FirFirX*FgrF9F9[gl!#%!!!")")FirFirFirFirFirFirFirFirX*FgrF9F9[
gl!#%!!!")")FirFirFirFirFirFirFirFEX*FgrF9F9[gl!#%!!!")")FirFirFirFirFirFirFirF
irX*FgrF9F9[gl!#%!!!")")FirFirF`sFirFialF`sFirFfoX*FgrF9F9[gl!#%!!!")")FirFirFi
rFirFirFirFirF_sX*FgrF9F9[gl!#%!!!")")FirFirFirFirFirFirFirFirX*FgrF9F9[gl!#%!!
!")")FirFirF^vFir,$Fjt#F%FesF^vFir,$F`sF.X*FgrF9F9[gl!#%!!!")")FirFirFirFirFirF
irFirFirX*FgrF9F9[gl!#%!!!")")FirFirF(FirFirF(FirFirX*FgrF9F9[gl!#%!!!")")FirFi
rFirF(FirFirF(FirX*FgrF9F9[gl!#%!!!")")FirFirFbuFirF\clFbuFirF&X*FgrF9F9[gl!#%!
!!")")FirFirFirFirFirFirFirFirX*FgrF9F9[gl!#%!!!")")FirFirFirFbuFirFirFbuFirX*F
grF9F9[gl!#%!!!")")FirFirFfuFir,$FjtF_alFfuFirFialX*FgrF9F9[gl!#%!!!")")FirFirF
irFirFirFirFirFirX*FgrF9F9[gl!#%!!!")")FirFirFirFirFirFirF%FirX*FgrF9F9[gl!#%!!
!")")FirFirFirFirFirFirFirF%X*FgrF9F9[gl!#%!!!")")FirFirFirFirFirFirFirFirX*Fgr
F9F9[gl!#%!!!")")FirFirFirFirFirFirFirF`tX*FgrF9F9[gl!#%!!!")")FirFirFirF`sFirF
irF`sFirX*FgrF9F9[gl!#%!!!")")FirFirFirFirFirFirFirFirX*FgrF9F9[gl!#%!!!")")Fir
FirFirFirFirFirFirF\vX*FgrF9F9[gl!#%!!!")")FirFirFirF^vFirFirF^vFirX*FgrF9F9[gl
!#%!!!")")FirFirF`tFir,$F`sF[clFhuFirF.X*FgrF9F9[gl!#%!!!")")FirFirFirFirFirFir
FirFirX*FgrF9F9[gl!#%!!!")")FirFirFirFirFirFirFirF_sX*FgrF9F9[gl!#%!!!")")FirFi
rFirFirFirFirFirFirX*FgrF9F9[gl!#%!!!")")FirFirF^vFirFjblF^vFirF\clX*FgrF9F9[gl
!#%!!!")")FirFirFirFirFirFirFirFitX*FgrF9F9[gl!#%!!!")")FirFirFirFirFirFirFirFi
rX*FgrF9F9[gl!#%!!!")")FirFir,$*&,**$F1""'"#k*$F1F(!#[*$F1F&"#7FEF%F%F1!"'FdrFi
r,$Fhdl#FE"#KFgdlFirFdclX*FgrF9F9[gl!#%!!!")")FirFirFirFirFirFirFirFirX*FgrF9F9
[gl!#%!!!")")FirFirFbuFirF\clFbuFirF&X*FgrF9F9[gl!#%!!!")")FirFirFirFbuFirFirFb
uFirX*FgrF9F9[gl!#%!!!")")FirFirFfuFirFdclFfuFirFialX*FgrF9F9[gl!#%!!!")")FirFi
rFirFirFirFirFirFirX*FgrF9F9[gl!#%!!!")")FirFirFirFfuFirFirFfuFirX*FgrF9F9[gl!#
%!!!")")FirFir,$FhdlF_rFir,$Fhdl#F%FdelF\flFirFjblX*FgrF9F9[gl!#%!!!")")FirFirF
irFirFirFirFirFir7%7'Fir,$*(,.*&F1F&FOF&F(*&F1F%FOF&F^r*$F1F&F(*$FOF&F%F1F(F%F%
F%F1FE,,*(F1F%FCF%FOF&F&*&FCF%FOF&FE*&F1F%FCF%F&FCF%FOF&FEF.FEFbfl,$*(,,*(F1F%F
CF%FOF&F&*&FCF%FOF&FE*&F1F%FCF%Ffo*&F1F%FOF%F(FCFEF%F1FEFiflFEFF7'Fir,$**FfpF%F
1FfoFOF%FiflFEFhvFir,$*(,.*(F1F'FCF%FOF&F(*(F1F&FCF%FOF&Ffo*&F1F'FCF%F(*&F1F&FC
F%F&*&F1F&FOF%FesFOFEF%F1FfoFiflFEFhv,$*,FfpF%F1FfoFCF%FOF%FiflFEFF7'Fir,$**Ffp
F%FMF%F1FfoFiflFEF.FirFbhl,$*,F1FfoFCF%FMF%FfpF%FiflFEF]pF9,
I(branch37'7+F%F&F'F(F)F*Fd]lFe]l"%967#F,7+-F46#7$F77'7$F>,$*&,**&F0F%FCF&F&*$F
CF&FEF0F&F%F%F%F0FEFFFGFIFQFU-F46#7$F77%7$F>,$*&FCF%F0FEFEFinF[o-F46#7$F77%7$F>
,$*&,**&F0F%FCF&F&*$FCF&FEF0FfoFEF%F%F0FfoFFFgoF^p-F46#7$F77%7$F>,$*(FCF%,&*$F0
F&F(FEF%F%F0FhpFFFipF\q-F46#7$F77$7$F>,$*&FcilF%F0FhpF]pFdq-F46#7$F77%7$F>,$*(F
^[mF%FdjlF%F0F^rF_rFarFer-F46#7$F77%7$F>,$*(F^[mF&FCF%F0F^`lF_rFi_lF[o-F46#7$F7
7$7$F>,$*(FcilF%F^[mF%F0F^`lFdrFc`l-F46#7$F77%7$F>,$*(F^[mF&FdjlF%F0Fael#F%F\el
7$FJ,$**F\`lF&F]`lF&FjoF%F1Fael#FEF\elF^pX,FgrF9F9[gl!"%!!!#\p"*"*X*FgrF9F9[gl!
#%!!!"*"*FirFirFirFirFirFirFirFirFirX*FgrF9F9[gl!#%!!!"*"*FirFirFEFirFirFirFirF
irFirX*FgrF9F9[gl!#%!!!"*"*FirFirFirFEFirFirFirFirFirX*FgrF9F9[gl!#%!!!"*"*FirF
irFirFirFirFEFirFirFirX*FgrF9F9[gl!#%!!!"*"*FirFirFirFirFirFirFirFirFirX*FgrF9F
9[gl!#%!!!"*"*FirFirFirFirFirFirFEFirFirX*FgrF9F9[gl!#%!!!"*"*FirFirFirFirFirFi
rFirFirFEX*FgrF9F9[gl!#%!!!"*"*FirFirFirFirFirFirFirFirFirX*FgrF9F9[gl!#%!!!"*"
*Fir,$*(,**&F0F&F1F&F`r*$F0F&F^r*$F1F&F^rF%F%F%F0FfoF1FfoFdrFir,$*(F0FfoF1Ffo,*
*&F0F&F1F&"#[*$F0F&F^u*$F1F&F^uF%F%F%FdrFirFir,$*(,(*&F0F&F1F&F`el*$F0F&FE*$F1F
&FEF%F0FfoF1FfoFFFirFirX*FgrF9F9[gl!#%!!!"*"*FirFirF%FirFirFirFirFirFirX*FgrF9F
9[gl!#%!!!"*"*FirFirFirFirFirFirFirFirFirX*FgrF9F9[gl!#%!!!"*"*FirFirFirFirFEFi
rFirFirFirX*FgrF9F9[gl!#%!!!"*"*FirFirFirFirFirFirFirFirFirX*FgrF9F9[gl!#%!!!"*
"*FirFirF^rFirFirF^rFirFirFirX*FgrF9F9[gl!#%!!!"*"*FirFirFirFirFirFirFirFEFirX*
FgrF9F9[gl!#%!!!"*"*FirFirFirFirFirFirFirFirFirX*FgrF9F9[gl!#%!!!"*"*FirFirFirF
irFirF^rFirFirF^rX*FgrF9F9[gl!#%!!!"*"*FirFirFirFirFb^mFirFir,$*(,(*&F0F&F1F&Fe
s*$F0F&FE*$F1F&FEF%F0FfoF1FfoFFFirX*FgrF9F9[gl!#%!!!"*"*FirFirFirF%FirFirFirFir
FirX*FgrF9F9[gl!#%!!!"*"*FirFirFirFirF%FirFirFirFirX*FgrF9F9[gl!#%!!!"*"*FirFir
FirFirFirFirFirFirFirX*FgrF9F9[gl!#%!!!"*"*FirFirFirFirFirFirFirF%FirX*FgrF9F9[
gl!#%!!!"*"*FirFirFirF^rFirFirF^rFirFirX*FgrF9F9[gl!#%!!!"*"*FirFirFirFirFirFir
FirFirFirX*FgrF9F9[gl!#%!!!"*"*FirFirFirFir,$Fc^mF_rFirFir,$F_`mF]pFirX*FgrF9F9
[gl!#%!!!"*"*Fir,$Fc^mFFFir,$Fi^mFFFirFirF_`mFirFirX*FgrF9F9[gl!#%!!!"*"*FirFir
FirFirFirFirFirFirFirX*FgrF9F9[gl!#%!!!"*"*FirFirFirFirFirF%FirFirFirX*FgrF9F9[
gl!#%!!!"*"*FirFirFirFirFirFirFirFirFirX*FgrF9F9[gl!#%!!!"*"*FirFirFirFirFirFir
FirFEFirX*FgrF9F9[gl!#%!!!"*"*FirFirFirFirFirFirFirFirFirX*FgrF9F9[gl!#%!!!"*"*
FirFirFirFirFirF^rFirFirF^rX*FgrF9F9[gl!#%!!!"*"*FirFirFirFirFb^mFirFirF^`mFirX
*FgrF9F9[gl!#%!!!"*"*FirFirFirFirFirFirFirFirFirX*FgrF9F9[gl!#%!!!"*"*FirFirF^a
mFirFirF_amFirFirF_`mX*FgrF9F9[gl!#%!!!"*"*FirFirFirFir,$*(,2*&F0F(F1F("$G"*&F0
F(F1F&F^el*&F0F&F1F(F^el*$F0F(F(*&F0F&F1F&F`r*$F1F(F(*$F0F&FE*$F1F&FEF%F0F^rF1F
^rFg]mFirFir,$*(,.*&F0F(F1F(F\_m*&F0F(F1F&!#7*&F0F&F1F(F[cm*$F0F(F%*&F0F&F1F&F%
*$F1F(F%F%F0F^rF1F^rF_rFirX*FgrF9F9[gl!#%!!!"*"*FirFirFirFirFirFirFirFirFirX*Fg
rF9F9[gl!#%!!!"*"*FirFirF(FirFirF(FirFirFirX*FgrF9F9[gl!#%!!!"*"*FirFirFirF(Fir
FirF(FirFirX*FgrF9F9[gl!#%!!!"*"*FirFirFirFirFirF(FirFirF(X*FgrF9F9[gl!#%!!!"*"
*FirFirFirFirFirFirFirFirFirX*FgrF9F9[gl!#%!!!"*"*Fir,$Fc^mF]pFir,$Fi^mF]pFirFi
r,$F_`mFEFirFirX*FgrF9F9[gl!#%!!!"*"*FirFirFfcmFirFirFgcmFirFirFhcmX*FgrF9F9[gl
!#%!!!"*"*FirFirFirFirFirFirFirFirFirX*FgrF9F9[gl!#%!!!"*"*Fir,$F[bmFdrFir,$*(F
0F^rF1F^r,2*&F0F(F1F("$?$*&F0F(F1F&!#'**&F0F&F1F(Fcdm*$F0F(Fes*&F0F&F1F&"#?*$F1
F(Fes*$F0F&FE*$F1F&FEF%FdrFirFir,$FgbmFFFirFirX*FgrF9F9[gl!#%!!!"*"*FirFirFirFi
rFirFirF%FirFirX*FgrF9F9[gl!#%!!!"*"*FirFirFirFirFirFirFirF%FirX*FgrF9F9[gl!#%!
!!"*"*FirFirFirFirFirFirFirFirFirX*FgrF9F9[gl!#%!!!"*"*FirFirFirFirF[amFirFirF
\amFirX*FgrF9F9[gl!#%!!!"*"*FirF^amFirF_amFirFirF_`mFirFirX*FgrF9F9[gl!#%!!!"*"
*FirFirFirFirFirFirFirFirFirX*FgrF9F9[gl!#%!!!"*"*FirFirFirFir,$F[bmFc]mFirFir,
$FgbmFdrFirX*FgrF9F9[gl!#%!!!"*"*Fir,$F[bmF_rFir,$F^dmF_rFirFir,$FgbmF]pFirFirX
*FgrF9F9[gl!#%!!!"*"*FirFirFirFirFirFirFirFirFirX*FgrF9F9[gl!#%!!!"*"*FirFirFir
FirFirFirFirFirF%X*FgrF9F9[gl!#%!!!"*"*FirFirFirFirFirFirFirFirFirX*FgrF9F9[gl!
#%!!!"*"*FirFirFirFirFb^mFirFirF^`mFirX*FgrF9F9[gl!#%!!!"*"*FirFirFirFirFirFirF
irFirFirX*FgrF9F9[gl!#%!!!"*"*FirFirF^amFirFirF_amFirFirF_`mX*FgrF9F9[gl!#%!!!"
*"*FirFirFirFirFjamFirFirFfbmFirX*FgrF9F9[gl!#%!!!"*"*FirFirFirFirFirFirFirFirF
irX*FgrF9F9[gl!#%!!!"*"*FirFirFfemFirFirFgemFirFirFhemX*FgrF9F9[gl!#%!!!"*"*Fir
FirFirFir,$*(,<*&F0F[elF1F[el"$o(*&F0F[elF1F(!$%Q*&F0F(F1F[elFifm*&F0F[elF1F&F
\el*&F0F(F1F("$g"*&F0F&F1F[elF\el*$F0F[elF^r*&F0F(F1F&!#?*&F0F&F1F(Fagm*$F1F[el
F^r*$F0F(F%*&F0F&F1F&F%*$F1F(F%F%F0FaelF1Fael#F%"$c#FirFir,$*(F1Fael,6*&F0F[elF
1F[elFhgm*&F0F[elF1F(Fcdm*&F0F(F1F[elFcdm*&F0F[elF1F&F`r*&F0F(F1F(F`r*&F0F&F1F[
elF`r*$F0F[elFE*&F0F(F1F&FE*&F0F&F1F(FE*$F1F[elFEF%F0FaelFc]mFirX*FgrF9F9[gl!#%
!!!"*"*FirFirFirFirFirFirFirFirFirX*FgrF9F9[gl!#%!!!"*"*FirFirFirFirFirF(FirFir
F(X*FgrF9F9[gl!#%!!!"*"*FirFfcmFirFgcmFirFirFhcmFirFirX*FgrF9F9[gl!#%!!!"*"*Fir
FirFfcmFirFirFgcmFirFirFhcmX*FgrF9F9[gl!#%!!!"*"*FirFirFirFirFirFirFirFirFirX*F
grF9F9[gl!#%!!!"*"*FirF\dmFirF]dmFirFirF[emFirFirX*FgrF9F9[gl!#%!!!"*"*FirFirF
\dmFirFirF]dmFirFirF[emX*FgrF9F9[gl!#%!!!"*"*FirFirFirFirFirFirFirFirFirX*FgrF9
F9[gl!#%!!!"*"*Fir,$FdfmFg]mFir,$*(,<*&F0F[elF1F[el"%#z"*&F0F[elF1F(!$o(*&F0F(F
1F[elFfim*&F0F[elF1F&F^bm*&F0F(F1F("$C#*&F0F&F1F[elF^bm*$F0F[elF^u*&F0F(F1F&!#C
*&F0F&F1F(F^jm*$F1F[elF^u*$F0F(F%*&F0F&F1F&F%*$F1F(F%F%F0FaelF1FaelFg]mFirFir,$
FjgmF_rFirFirX*FgrF9F9[gl!#%!!!"*"*FirF[amFir,$Fi^mF_rFirFir,$F`_mF]pFirFirX*Fg
rF9F9[gl!#%!!!"*"*FirFirFirFirF[amFirFirF\amFirX*FgrF9F9[gl!#%!!!"*"*FirFirFirF
irFirFirFirFirFirX*FgrF9F9[gl!#%!!!"*"*FirFirFirFirFcemFirFirFdemFirX*FgrF9F9[g
l!#%!!!"*"*FirFfemFirFgemFirFirFhemFirFirX*FgrF9F9[gl!#%!!!"*"*FirFirFirFirFirF
irFirFirFirX*FgrF9F9[gl!#%!!!"*"*FirFirFirFir,$Fdfm#FEFhgmFirFir,$FjgmFg]mFirX*
FgrF9F9[gl!#%!!!"*"*Fir,$FdfmFc]mFir,$FaimFc]mFirFir,$FjgmFdrFirFirX*FgrF9F9[gl
!#%!!!"*"*FirFirFirFirFirFirFirFirFir7&7'Fir,$**,Z**F0F&F1F%FCF&FOF&F(**F0F%F1F
&FCF&FOF&F(*(F0F&FCF&FOF&Ffo**F0F%F1F%FCF&FOF&F^r*(F1F&FCF&FOF&Ffo*(F0F&F1F%FCF
&F^r*(F0F&F1F%FOF&F(*(F0F%F1F&FCF&F(*(F0F%F1F&FOF&F^r*(F0F%FCF&FOF&F%*(F1F%FCF&
FOF&F%*&F0F&FCF&Ffo*&F0F&FOF&Ffo*(F0F%F1F%FCF&F(*(F0F%F1F%FOF&F(*&F1F&FCF&Ffo*&
F1F&FOF&Ffo*&F0F&F1F%F^r*&F0F%F1F&F^r*&F0F%FCF&F%*&F0F%FOF&FE*&F1F%FCF&FE*&F1F%
FOF&F%*$F0F&Ffo*&F0F%F1F%F^r*$F1F&FfoF0FEF1FEF%F1FEF0FE,2*(F0F%FCF&FOF%F&*(F1F%
FCF%FOF&F&*&FCF&FOF%FE*&FCF%FOF&FE*&F0F%FOF%F&*&F1F%FCF%F&FCF%FOF%FEF]pFEFh[n,$
**,2**F0F%F1F%FCF&FOF%F&**F0F%F1F%FCF%FOF&Ffo*(F0F%FCF%FOF&F%*(F1F%FCF&FOF%FE*(
F0F%F1F%FCF%F&*(F0F%F1F%FOF%Ffo*&F0F%FCF%F%*&F1F%FOF%FEF%F0FEF1FEFe]nFEF]p7'Fir
,$**F0Ffo,B**F0F'F1F&FCF&FOF%Fes**F0F&F1F'FCF%FOF&Fes**F0F&F1F&FCF&FOF%F^r**F0F
&F1F&FCF%FOF&F^r*(F0F'F1F&FOF%Fes*(F0F'FCF&FOF%Ffo*(F0F&F1F'FCF%Fes*(F1F'FCF%FO
F&Ffo*(F0F&F1F&FCF%F(*(F0F&F1F&FOF%F(*(F0F&FCF&FOF%F%*(F1F&FCF%FOF&F%*&F0F'FOF%
Ffo*&F1F'FCF%Ffo*&F0F&FOF%FE*&F1F&FCF%FEF%F1FfoFe]nFEF]pFir,$**,B**F0F'F1F&FCF&
FOF%F`r**F0F&F1F'FCF%FOF&F`r**F0F&F1F&FCF&FOF%F^u**F0F&F1F&FCF%FOF&F^u*(F0F'F1F
&FOF%F`r*(F0F'FCF&FOF%Ffo*(F0F&F1F'FCF%F`r*(F1F'FCF%FOF&Ffo*(F0F&F1F&FCF%Fes*(F
0F&F1F&FOF%Fes*(F0F&FCF&FOF%F%*(F1F&FCF%FOF&F%*&F0F'FOF%Ffo*&F1F'FCF%Ffo*&F0F&F
OF%FE*&F1F&FCF%FEF%F1FfoF0FfoFe]nFEF]p,$*.,&*$F0F&F%*$F1F&FEF%F0FfoF1FfoFCF%FOF
%Fe]nFEF]p7'Fir,$*,FcilF%,2*(F0F&F1F%FOF&F&*&F1F'FOF&Ffo*&F0F&FOF&FE*&F1F&FOF&F
%*&F0F&F1F%F&*$F1F'Ffo*$F0F&F%*$F1F&FEF%F0FfoF1FfoFe]nFEF]pFir,$**,\o**F0F'F1F%
FCF&FOF&F(**F0F%F1F'FCF&FOF&F^r*(F0F'FCF&FOF&Ffo**F0F&F1F%FCF&FOF&Ffo**F0F%F1F&
FCF&FOF&F&*(F1F'FCF&FOF&F&*(F0F'F1F%FCF&F(*(F0F'F1F%FOF&F(*(F0F&FCF&FOF&F%*(F0F
%F1F'FCF&F^r*(F0F%F1F'FOF&F^r*(F1F&FCF&FOF&FE*&F0F'FCF&F&*&F0F'FOF&Ffo*(F0F&F1F
%FCF&Ffo*(F0F&F1F%FOF&F&*(F0F%F1F&FCF&Ffo*(F0F%F1F&FOF&F&*&F1F'FCF&F&*&F1F'FOF&
Ffo*&F0F'F1F%F(*&F0F&FCF&FE*&F0F&FOF&FE*&F0F%F1F'F^r*&F1F&FCF&F%*&F1F&FOF&F%*$F
0F'F&*&F0F&F1F%F&*&F0F%F1F&Ffo*$F1F'Ffo*$F0F&F%*$F1F&FEF%F1FfoF0FfoFe]nFEF]p,$*
*,B**F0F'F1F&FCF&FOF%Fes**F0F&F1F'FCF%FOF&Fes**F0F&F1F&FCF&FOF%F^r**F0F&F1F&FCF
%FOF&F^r*(F0F'F1F&FOF%Fes*(F0F&F1F'FCF%Fes**F0F&F1F%FCF%FOF&Ffo**F0F%F1F&FCF&FO
F%Ffo*(F0F&F1F&FCF%F(*(F0F&F1F&FOF%F(*(F0F&FCF%FOF&F%*(F1F&FCF&FOF%F%*(F0F&F1F%
FCF%Ffo*(F0F%F1F&FOF%Ffo*&F0F&FCF%FE*&F1F&FOF%FEF%F1FfoF0FfoFe]nFEF]p7'Fir,$**,
dr**F0F(F1F'FCF&FOF&Fdel**F0F'F1F(FCF&FOF&Fdel**F0F(F1F&FCF&FOF&!#;**F0F'F1F'FC
F&FOF&!#K**F0F&F1F(FCF&FOF&F\fn*(F0F(F1F'FCF&F^fn*(F0F(F1F'FOF&Fdel**F0F(F1F%FC
F&FOF&F^r*(F0F'F1F(FCF&Fdel*(F0F'F1F(FOF&F^fn**F0F'F1F&FCF&FOF&Fes**F0F&F1F'FCF
&FOF&Fes**F0F%F1F(FCF&FOF&F^r*(F0F(F1F&FCF&F\fn*(F0F(F1F&FOF&F\fn*(F0F(FCF&FOF&
F&*(F0F'F1F'FCF&Fdel*(F0F'F1F'FOF&Fdel**F0F'F1F%FCF&FOF&F&*(F0F&F1F(FCF&F\fn*(F
0F&F1F(FOF&F\fn**F0F%F1F'FCF&FOF&F&*(F1F(FCF&FOF&F&*&F0F(F1F'F^fn*(F0F(F1F%FCF&
F(*(F0F(F1F%FOF&F^r*&F0F'F1F(F^fn*(F0F'F1F&FCF&Fes*(F0F'F1F&FOF&F^u*(F0F'FCF&FO
F&FE*(F0F&F1F'FCF&F^u*(F0F&F1F'FOF&Fes*(F0F%F1F(FCF&F^r*(F0F%F1F(FOF&F(*(F1F'FC
F&FOF&FE*&F0F(F1F&F\fn*&F0F(FCF&F&*&F0F(FOF&F&*&F0F'F1F'F^fn*(F0F'F1F%FCF&Ffo*(
F0F'F1F%FOF&Ffo*&F0F&F1F(F\fn*(F0F%F1F'FCF&Ffo*(F0F%F1F'FOF&Ffo*&F1F(FCF&F&*&F1
F(FOF&F&*&F0F(F1F%F(*&F0F'F1F&F^u*&F0F'FCF&FE*&F0F'FOF&F%*&F0F&F1F'F^u*&F0F%F1F
(F(*&F1F'FCF&F%*&F1F'FOF&FE*$F0F(F&*&F0F'F1F%F&*&F0F%F1F'F&*$F1F(F&*$F0F'F%*$F1
F'F%F%F1FhpF0FhpFe]nFEFdrF%Ffen,$**,B**F0F'F1F'FCF&FOF%F`r**F0F'F1F'FCF%FOF&F\f
n**F0F'F1F&FCF%FOF&Fes**F0F&F1F'FCF&FOF%F^u*(F0F'F1F'FCF%F`r*(F0F'F1F'FOF%F\fn*
*F0F'F1F%FCF%FOF&F&**F0F%F1F'FCF&FOF%Ffo*(F0F'F1F&FCF%Fes*(F0F'FCF%FOF&FE*(F0F&
F1F'FOF%F^u*(F1F'FCF&FOF%F%*(F0F'F1F%FCF%Ffo*(F0F%F1F'FOF%F&*&F0F'FCF%FE*&F1F'F
OF%F%F%F1FhpF0FhpFe]nFEFdrF9,
I(branch47'7*F%F&F'F(F)F*"#D"$D"7$/F-F%/F0F%7*-F46#7$F77'FgwFG7$FJ,&*$FOF&F.F.F
%FQFU-F46#7$F77%7$F>,$FCFEFinF[o-F46#7$F77%7$F>FE7$FJ,$*&F1FE,&*$FOF&F%FEF%F%Fh
vF^p-F46#7$F77$7$FJ,$FjnFEF\q-F46#7$F77$Fd\o7$FJ,$*&F1Ffo,&*$FOF&F%F%F%F%Fhv-F4
6#7$F77$7$FJ,$Fg\oF.Fer-F46#7$F77$Fd\o7$FJ,$*&F1FhpFh\oF%Fhv-F46#7$F77#7$FJ,$*&
FOF%F1FhpFEX,FgrF9F9[gl!"%!!!#[o")")X*FgrF9F9[gl!#%!!!")")FirFirFirFirFirFirFir
FirX*FgrF9F9[gl!#%!!!")")FirFirFEFirFirFirFirFirX*FgrF9F9[gl!#%!!!")")FirFirFir
FEFirFirFirFirX*FgrF9F9[gl!#%!!!")")FirFirFirFirFirFEFirFirX*FgrF9F9[gl!#%!!!")
")FirFirFirFirFirFirFirFirX*FgrF9F9[gl!#%!!!")")FirFirFirF%FirFirFirFirX*FgrF9F
9[gl!#%!!!")")FirFirFirFirFirFirFirFEX*FgrF9F9[gl!#%!!!")")FirFirFEFirFirFEF%Fi
rX*FgrF9F9[gl!#%!!!")")FirFirF%FirFirFirFirFirX*FgrF9F9[gl!#%!!!")")FirFirFirFi
rFirFirFirFirX*FgrF9F9[gl!#%!!!")")FirFirFirFirFEFirFirFirX*FgrF9F9[gl!#%!!!")"
)FirFirFirFirFirFirFirFirX*FgrF9F9[gl!#%!!!")")FirFirFirFirFirFirFEFirX*FgrF9F9
[gl!#%!!!")")FirFirFEFirF%FEFirFirX*FgrF9F9[gl!#%!!!")")FirFir,$*&,&*$F1F&F%FEF
%F%F1FfoFEFir,$*$F1FfoFEF]`oFirFirX*FgrF9F9[gl!#%!!!")")FirFirFirFirFirFirFirFi
rX*FgrF9F9[gl!#%!!!")")FirFirFirF%FirFirFirFirX*FgrF9F9[gl!#%!!!")")FirFirFirFi
rF%FirFirFirX*FgrF9F9[gl!#%!!!")")FirFirFirFirFirFirFirFirX*FgrF9F9[gl!#%!!!")"
)FirFirF%FirFEF%FirFirX*FgrF9F9[gl!#%!!!")")FirFirFirFirFirFirFirFEX*FgrF9F9[gl
!#%!!!")")FirFirFirFirFirFirFirFirX*FgrF9F9[gl!#%!!!")")FirFirFirFirFirFirFirFi
rX*FgrF9F9[gl!#%!!!")")FirFirFb`oFirFa`oFb`oFirFirX*FgrF9F9[gl!#%!!!")")FirFirF
irFirFirF%FirFirX*FgrF9F9[gl!#%!!!")")FirFirFirFirFirFirFirFirX*FgrF9F9[gl!#%!!
!")")FirFirFEFirF%FEFirFirX*FgrF9F9[gl!#%!!!")")FirFirFirFirFirFirFirFirX*FgrF9
F9[gl!#%!!!")")FirFirFEFirFirFEF%FirX*FgrF9F9[gl!#%!!!")")FirFirF%FirFEF%FirFir
X*FgrF9F9[gl!#%!!!")")FirFirFa`oFirFb`oFa`oFirFirX*FgrF9F9[gl!#%!!!")")FirFirFi
rFirFirFirFirFirX*FgrF9F9[gl!#%!!!")")FirFirFirFirFirFirFirFirX*FgrF9F9[gl!#%!!
!")")FirFirFirFirFirFirF%FirX*FgrF9F9[gl!#%!!!")")FirFirFirFirFirFirFirF%X*FgrF
9F9[gl!#%!!!")")FirFirF%FirFirF%FEFirX*FgrF9F9[gl!#%!!!")")FirFirFirFirFirFirFi
rFirX*FgrF9F9[gl!#%!!!")")FirFirFirFirFirFirFirFEX*FgrF9F9[gl!#%!!!")")FirFirFi
rFirFirFirFirFb`oX*FgrF9F9[gl!#%!!!")")FirFirFb`oFirFirFb`oFa`oFirX*FgrF9F9[gl!
#%!!!")")FirFirFirFEFirFirFirFirX*FgrF9F9[gl!#%!!!")")FirFirF%FirFEF%FirFirX*Fg
rF9F9[gl!#%!!!")")FirFirFirFirFirFirFirFirX*FgrF9F9[gl!#%!!!")")FirFirFEFirF%FE
FirFirX*FgrF9F9[gl!#%!!!")")FirFirFirFirFirFirFirF%X*FgrF9F9[gl!#%!!!")")FirFir
FirFirFirFirFirFirX*FgrF9F9[gl!#%!!!")")FirFirFirFirFirFirFirFirX*FgrF9F9[gl!#%
!!!")")FirFirFa`oFirFb`oFa`oFirFirX*FgrF9F9[gl!#%!!!")")FirFirFirFirFirFirFirF%
X*FgrF9F9[gl!#%!!!")")FirFirF^`oFirFb`oF^`oFirFirX*FgrF9F9[gl!#%!!!")")FirFirFi
rFirFirFirFirFirX*FgrF9F9[gl!#%!!!")")FirFirFb`oFirFa`oFb`oFirFirX*FgrF9F9[gl!#
%!!!")")FirFirFirFirFirFirFirFa`oX*FgrF9F9[gl!#%!!!")")FirFirFirFirFirFirFirFir
X*FgrF9F9[gl!#%!!!")")FirFirFirFirFirFirFirFirX*FgrF9F9[gl!#%!!!")")FirFir*$F1F
^rFir,$F\coFEF\coFirFirX*FgrF9F9[gl!#%!!!")")FirFirF%FirFirF%FEFirX*FgrF9F9[gl!
#%!!!")")FirFirFirFirFirFirFirFirX*FgrF9F9[gl!#%!!!")")FirFirFa`oFirFb`oFa`oFir
FirX*FgrF9F9[gl!#%!!!")")FirFirFirFirFirFirFirFirX*FgrF9F9[gl!#%!!!")")FirFirFa
`oFirFirFa`oFb`oFirX*FgrF9F9[gl!#%!!!")")FirFirFb`oFirFa`oFb`oFirFirX*FgrF9F9[g
l!#%!!!")")FirFirF]coFirF\coF]coFirFirX*FgrF9F9[gl!#%!!!")")FirFirFirFirFirFirF
irFir7%7'Fir*$FCFEFEFhcoFir7'Fir**,**&F1F%FOF&F%*$FOF&FEF1F%F%F%F%F1FEFCFEFg]oF
EFirFjco*(F1FEFg]oFEFh\oF%7'Fir,$**F1FEFOF%FCFEFg]oFEFfoFirF`do,$*(FOF%F1FEFg]o
FEF&F9,
I(branch57'7+F%F&F'F(F)F*F][oF^[o"$D#7#/F-*&F0F%,&F0F%F1F%FE7+-F46#7$F77'7$F>,$
*&,.*&F0F%FCF&F%*&F1F%FCF&F%*$FCF&FEF0F%F1F%F%F%F%F[eoFEF.FG7$FJ,$*&,.*&F0F%FOF
&F%*&F1F%FOF&F%*$FOF&FEF0F%F1F%F%F%F%F[eoFEF.FQFUFfil-F46#7$F77%7$F>,$*(F0FE,.*
&F0F%FCF&F%*&F1F%FCF&F%*$FCF&FEF0FEF1FEFEF%F%F[eoFEF.7$FJ,$*(F1FE,.*&F0F%FOF&F%
*&F1F%FOF&F%*$FOF&FEF0FEF1FEFEF%F%F[eoFEFhvF^p-F46#7$F77%7$F>**FCF%F0FE,**$F0F&
F%*&F0F%F1F%F&*$F1F&F%FEF%F%F[eoFfo7$FJ,$*,FOF%F1FE,(F0F%F1F%FEF%F%,(F0F%F1F%F%
F%F%F[eoFfoFEF\q-F46#7$F77$7$F>,$*(F0FfoFdeoF%F[eoFEFhv7$FJ,$*(F1FfoF[foF%F[eoF
EFhv-F46#7$F77%7$F>,$**F0FEFggoF%FffoF%F[eoFhpFhv7$FJ,$*,F1FEF^hoF%F_hoF%F]goF%
F[eoFhpF.Fer-F46#7$F77$7$F>,$*(F0FhpFffoF%F[eoFEF.7$FJ,$*(F1FhpF]goF%F[eoFEFhv-
F46#7$F77$7$F>**FCF%F0FhpFggoF%F[eoFfo7$FJ,$*,FOF%F1FhpF^hoF%F_hoF%F[eoFfoFE-F4
6#7$F77$7$F>,$*(F0F^rFdeoF%F[eoFEFhv7$FJ,$*(F1F^rF[foF%F[eoFEFhvX,FgrF9F9[gl!"%
!!!#\p"*"*X*FgrF9F9[gl!#%!!!"*"*FirFirFirFirFirFirFirFirFirX*FgrF9F9[gl!#%!!!"*
"*FirFirFEFirFirFirFirFirFirX*FgrF9F9[gl!#%!!!"*"*FirFirFirFEFirFirFirFirFirX*F
grF9F9[gl!#%!!!"*"*FirFirFirFirFirFEFirFirFirX*FgrF9F9[gl!#%!!!"*"*FirFirFirFir
FirFirFirFirFirX*FgrF9F9[gl!#%!!!"*"*Fir*&FggoF%F[eoFfoFir*&,**$F0F&F&*&F0F%F1F
%F(*$F1F&F&FEF%F%F[eoFfoFirFirFirFirFirX*FgrF9F9[gl!#%!!!"*"*FirFirFirFirFirFir
FirFEFirX*FgrF9F9[gl!#%!!!"*"*FirFirFirFirFirFirFh[pFirFirX*FgrF9F9[gl!#%!!!"*"
*FirFirFirFirFirFirFirFirFirX*FgrF9F9[gl!#%!!!"*"*FirFirF%FirFirFirFirFirFirX*F
grF9F9[gl!#%!!!"*"*FirFirFirFirFirFirFirFirFirX*FgrF9F9[gl!#%!!!"*"*FirFirFirFi
rFEFirFirFirFirX*FgrF9F9[gl!#%!!!"*"*FirFirFirFirFirFirFirFirFirX*FgrF9F9[gl!#%
!!!"*"*FirFirFirFirFirFirFEFirFirX*FgrF9F9[gl!#%!!!"*"*FirFirFirFirFh[pFirFirFi
rFirX*FgrF9F9[gl!#%!!!"*"*FirFirFirFirFirFirFirFirFEX*FgrF9F9[gl!#%!!!"*"*FirFi
rFirFirFirFirFirFirFirX*FgrF9F9[gl!#%!!!"*"*FirFir*(F0FfoF1FfoF[eoF&FirFirFj\p,
$*(,&*$F0F&F%*$F1F&F%F%F0FfoF1FfoFEFirFirX*FgrF9F9[gl!#%!!!"*"*FirFirFirF%FirFi
rFirFirFirX*FgrF9F9[gl!#%!!!"*"*FirFirFirFirF%FirFirFirFirX*FgrF9F9[gl!#%!!!"*"
*FirFirFirFirFirFirFirFirFirX*FgrF9F9[gl!#%!!!"*"*FirFirFirFir,$Fh[pFEFirFirFir
FirX*FgrF9F9[gl!#%!!!"*"*FirFirFirFirFirFirFirFEFirX*FgrF9F9[gl!#%!!!"*"*FirFir
FirFirFirFirFirFirFirX*FgrF9F9[gl!#%!!!"*"*FirFirFirFirFirFirFirFirFirX*FgrF9F9
[gl!#%!!!"*"*FirFirFirFirFirFirFirFirFd]pX*FgrF9F9[gl!#%!!!"*"*Fir,$*(F0FfoFggo
F%F1FfoFEFirFj]pFirFirFirF[]pFirX*FgrF9F9[gl!#%!!!"*"*FirFirFirFirFirF%FirFirFi
rX*FgrF9F9[gl!#%!!!"*"*FirFirFirFirFirFirFirFirFirX*FgrF9F9[gl!#%!!!"*"*FirFirF
irFirFh[pFirFirFirFirX*FgrF9F9[gl!#%!!!"*"*FirFirFirFirFirFirFirFirFirX*FgrF9F9
[gl!#%!!!"*"*FirFirFirFirFirFirFh[pFirFirX*FgrF9F9[gl!#%!!!"*"*FirFirFirFir,$*&
,4*$F0F(F%*&F0F'F1F%F(*&F0F&F1F&F[el*&F0F%F1F'F(*$F1F(F%*$F0F&Ffo*&F0F%F1F%F^r*
$F1F&FfoF%F%F%F[eoF^rFEFirFirFirFirX*FgrF9F9[gl!#%!!!"*"*FirFirFirFirFirFirFirF
irFh[pX*FgrF9F9[gl!#%!!!"*"*FirFirFirFirFirFirFirFirFirX*FgrF9F9[gl!#%!!!"*"*Fi
rFirFj]pFirFirFj]p**,0*$F0F(F%*&F0F'F1F%F&*&F0F&F1F&F&*&F0F%F1F'F&*$F1F(F%*$F0F
&FE*$F1F&FEF%F0FfoF1FfoF[eoFfoFirFirX*FgrF9F9[gl!#%!!!"*"*FirFirFirFirFirFirFir
FirFirX*FgrF9F9[gl!#%!!!"*"*FirFirFirFirFirFirF%FirFirX*FgrF9F9[gl!#%!!!"*"*Fir
FirFirFirFirFirFirF%FirX*FgrF9F9[gl!#%!!!"*"*FirFirFirFirFirFirFd]pFirFirX*FgrF
9F9[gl!#%!!!"*"*FirFirFirFirFirFirFirFirFirX*FgrF9F9[gl!#%!!!"*"*FirFirFirFirFi
rFirFirFd]pFirX*FgrF9F9[gl!#%!!!"*"*FirF[^pFirF[^pFirFirFirF\]pFirX*FgrF9F9[gl!
#%!!!"*"*FirFirF[^pFirFirF[^p,$F`_pFEFirFirX*FgrF9F9[gl!#%!!!"*"*FirFirFirFirFi
rFirFirFirFirX*FgrF9F9[gl!#%!!!"*"*FirFd]pFir,$Fi[pFEFirFirFirFirFirX*FgrF9F9[g
l!#%!!!"*"*FirFirFirFirFd]pFirFirFirFirX*FgrF9F9[gl!#%!!!"*"*FirFirFirFirFirFir
FirFirFirX*FgrF9F9[gl!#%!!!"*"*FirFirFirFirFc^pFirFirFirFirX*FgrF9F9[gl!#%!!!"*
"*FirFirFirFirFirFirFirFh[pFirX*FgrF9F9[gl!#%!!!"*"*FirFirFirFirFirFirFirFirFir
X*FgrF9F9[gl!#%!!!"*"*FirFirFirFirFirFirFirFirFirX*FgrF9F9[gl!#%!!!"*"*FirFirFi
rFirFirFirFirFirFc^pX*FgrF9F9[gl!#%!!!"*"*Fir**Fd^pF%F0FfoF[eoFfoF1FfoFirF]apFi
rFirFir*,F]]pF%F0FfoFggoF%F[eoFfoF1FfoFirX*FgrF9F9[gl!#%!!!"*"*FirFirFirFirFirF
irFirF%FirX*FgrF9F9[gl!#%!!!"*"*FirFirFirFirFirFirFirFirF%X*FgrF9F9[gl!#%!!!"*"
*FirFirFirFirFirFirFirFirFirX*FgrF9F9[gl!#%!!!"*"*FirFirFirFirFirFirFirFirFd]pX
*FgrF9F9[gl!#%!!!"*"*FirFj]pFirFj]pFirFirFirF[]pFirX*FgrF9F9[gl!#%!!!"*"*FirFir
FirFirFirFirFirFirFirX*FgrF9F9[gl!#%!!!"*"*FirFirFirFirFirFirFirFirFirX*FgrF9F9
[gl!#%!!!"*"*FirFirFirFir**F0FfoFggoF%F[eoFfoF1FfoFirFirFir,$F^apFEX*FgrF9F9[gl
!#%!!!"*"*Fir,$**F]]pF%F0F^rFggoF%F1F^rFEFirFjapFirFirFir,$*(,(*$F0F(F%*&F0F&F1
F&F%*$F1F(F%F%F0F^rF1F^rFEFirX*FgrF9F9[gl!#%!!!"*"*FirFirFirFirFirFirFd]pFirFir
X*FgrF9F9[gl!#%!!!"*"*FirFirFirFirFirFirFirFirFirX*FgrF9F9[gl!#%!!!"*"*FirFirFi
rFirFirFirFirFirFh[pX*FgrF9F9[gl!#%!!!"*"*FirFirFirFirFirFirFirFirFirX*FgrF9F9[
gl!#%!!!"*"*FirFirFj]pFirFirFj]pF`_pFirFirX*FgrF9F9[gl!#%!!!"*"*FirFirFirFirFir
FirFirFirFb^pX*FgrF9F9[gl!#%!!!"*"*FirFirFirFir,$FgapFEFirFirFirF^apX*FgrF9F9[g
l!#%!!!"*"*FirFirFirFirFirFirFirFirFirX*FgrF9F9[gl!#%!!!"*"*FirFir,$*(F0F^rFa_p
F%F1F^rFEFirFirF\cp**,6*$F0F[elF%*&F0F)F1F%F&*&F0F(F1F&F&*&F0F'F1F'F&*&F0F&F1F(
F&*&F0F%F1F)F&*$F1F[elF%*$F0F(FE*&F0F&F1F&FE*$F1F(FEF%F0F^rF[eoFfoF1F^rFirFirX*
FgrF9F9[gl!#%!!!"*"*FirFirFirFirFirFirFirFirFirX*FgrF9F9[gl!#%!!!"*"*FirFir,$Fj
\pFEFirFirF\dpF\]pFirFirX*FgrF9F9[gl!#%!!!"*"*FirF[^pFirF[^pFirFirFirF\]pFirX*F
grF9F9[gl!#%!!!"*"*FirFirF[^pFirFirF[^pFa`pFirFirX*FgrF9F9[gl!#%!!!"*"*FirFirFi
rFirFirFirFirFirFirX*FgrF9F9[gl!#%!!!"*"*Fir,$F]apFEFirFadpFirFirFirFhapFirX*Fg
rF9F9[gl!#%!!!"*"*FirF[bpFirF[bpFirFirFirF]bpFirX*FgrF9F9[gl!#%!!!"*"*FirFirF]c
pFirFirF]cp,$F^cpFEFirFirX*FgrF9F9[gl!#%!!!"*"*FirFirFirFirFirFirFirFirFir7&7'F
ir,$*(,hn*(F0F'FCF&FOF&F%**F0F&F1F%FCF&FOF&F'**F0F%F1F&FCF&FOF&F'*(F1F'FCF&FOF&
F%*(F0F&FCF&FOF&Ffo**F0F%F1F%FCF&FOF&F^r*(F1F&FCF&FOF&Ffo*&F0F'FCF&F%*&F0F'FOF&
FE*(F0F&F1F%FCF&F%*(F0F&F1F%FOF&FE*(F0F%F1F&FCF&FE*(F0F%F1F&FOF&F%*(F0F%FCF&FOF
&F%*&F1F'FCF&FE*&F1F'FOF&F%*(F1F%FCF&FOF&F%*$F0F'FE*&F0F&F1F%Fhp*&F0F%F1F&Fhp*&
F0F%FCF&FE*&F0F%FOF&F%*$F1F'FE*&F1F%FCF&F%*&F1F%FOF&FE*$F0F&Ffo*&F0F%F1F%F^r*$F
1F&FfoF0FEF1FEF%F[eoFE,:*(F0F&FCF%FOF&F%**F0F%F1F%FCF&FOF%F%**F0F%F1F%FCF%FOF&F
%*(F1F&FCF&FOF%F%*(F0F%FCF%FOF&FE*(F1F%FCF&FOF%FE*&F0F&FCF%F%*(F0F%F1F%FCF%F%*(
F0F%F1F%FOF%F%*&F1F&FOF%F%*&F0F%FCF%F%*&F1F%FOF%F%FEFhvFEFhdp,$*,F[eoFfo,:*(F0F
%FCF&FOF%F%*(F0F%FCF%FOF&FE*(F1F%FCF&FOF%F%*(F1F%FCF%FOF&FE*&FCF&FOF%FE*&FCF%FO
F&F%*&F0F%FCF%F%*&F0F%FOF%FE*&F1F%FCF%F%*&F1F%FOF%FEFCF%FOFEF%F1F%F0F%FgfpFEFE7
'Fir,$**F0FE,do*(F0F(FCF&FOF&F%**F0F'F1F%FCF&FOF&F(**F0F&F1F&FCF&FOF&F[el**F0F%
F1F'FCF&FOF&F(*(F1F(FCF&FOF&F%*(F0F'FCF&FOF&Ffo**F0F&F1F%FCF&FOF&Fael**F0F%F1F&
FCF&FOF&Fael*(F1F'FCF&FOF&Ffo*&F0F(FCF&FE*&F0F(FOF&F%*(F0F'F1F%FCF&Ffo*(F0F'F1F
%FOF&F&*(F0F&FCF&FOF&F%*(F0F%F1F'FCF&F&*(F0F%F1F'FOF&Ffo**F0F%F1F%FCF&FOF&F&*&F
1F(FCF&F%*&F1F(FOF&FE*(F1F&FCF&FOF&F%*$F0F(FE*&F0F'F1F%F^r*&F0F&F1F&Fael*&F0F&F
CF&F%*&F0F&FOF&FE*&F0F%F1F'F^r*$F1F(FE*&F1F&FCF&FE*&F1F&FOF&F%*$F0F'Ffo*&F0F&F1
F%Fael*&F0F%F1F&Fael*$F1F'Ffo*$F0F&FE*&F0F%F1F%Ffo*$F1F&FEF%F1FEFgfpFEFhvFir,$*
,F0FEF1FE,hn*(F0F'FCF&FOF&F%**F0F&F1F%FCF&FOF&F'**F0F%F1F&FCF&FOF&F'*(F1F'FCF&F
OF&F%*(F0F&FCF&FOF&Ffo**F0F%F1F%FCF&FOF&F^r*(F1F&FCF&FOF&Ffo*&F0F'FCF&FE*&F0F'F
OF&F%*(F0F&F1F%FCF&FE*(F0F&F1F%FOF&F%*(F0F%F1F&FCF&F%*(F0F%F1F&FOF&FE*(F0F%FCF&
FOF&F%*&F1F'FCF&F%*&F1F'FOF&FE*(F1F%FCF&FOF&F%*$F0F'FE*&F0F&F1F%Fhp*&F0F%F1F&Fh
p*&F0F%FCF&F%*&F0F%FOF&FE*$F1F'FE*&F1F%FCF&FE*&F1F%FOF&F%*$F0F&Ffo*&F0F%F1F%F^r
*$F1F&FfoF0FEF1FEF%F[eoF%FgfpFEFhv**F1FE,:*(F0F'FCF%FOF&F%**F0F&F1F%FCF%FOF&F%*
*F0F%F1F&FCF&FOF%FE*(F1F'FCF&FOF%FE*(F0F&FCF%FOF&FE*(F1F&FCF&FOF%F%*&F0F'FCF%FE
*(F0F&F1F%FCF%FE*(F0F%F1F&FOF%F%*&F1F'FOF%F%*&F0F&FCF%FE*&F1F&FOF%F%F%F0FEFgfpF
E7'Fir,$**,\p*(F0F(FCF&FOF%F%**F0F'F1F%FCF&FOF%F'**F0F'F1F%FCF%FOF&F%**F0F&F1F&
FCF&FOF%F'**F0F&F1F&FCF%FOF&F'**F0F%F1F'FCF&FOF%F%**F0F%F1F'FCF%FOF&F'*(F1F(FCF
%FOF&F%*(F0F'FCF&FOF%FE**F0F&F1F%FCF&FOF%Ffo**F0F&F1F%FCF%FOF&FE**F0F%F1F&FCF&F
OF%FE**F0F%F1F&FCF%FOF&Ffo*(F1F'FCF%FOF&FE*&F0F(FOF%F%*(F0F'F1F%FCF%F%*(F0F'F1F
%FOF%F'*(F0F&F1F&FCF%F'*(F0F&F1F&FOF%F'*(F0F&FCF&FOF%FE*(F0F%F1F'FCF%F'*(F0F%F1
F'FOF%F%**F0F%F1F%FCF&FOF%FE**F0F%F1F%FCF%FOF&FE*&F1F(FCF%F%*(F1F&FCF%FOF&FE*&F
0F'FOF%F%*(F0F&F1F%FCF%F%*(F0F&F1F%FOF%F&*(F0F%F1F&FCF%F&*(F0F%F1F&FOF%F%*(F0F%
FCF&FOF%F%*&F1F'FCF%F%*(F1F%FCF%FOF&F%*&F0F&FOF%FE*(F0F%F1F%FCF%FE*(F0F%F1F%FOF
%FE*&F1F&FCF%FE*&F0F%FOF%FE*&F1F%FCF%FEF%F1FEF0FEFgfpFEFEFirFg]q,$*.F1FEFCF%F0F
EFOF%,.*$F0F'F%*&F0F&F1F%F%*&F0F%F1F&FE*$F1F'FEF0FEF1F%F%FgfpFEF&7'Fir,$*,F0Ffo
,B*&F0F(FOF&F%*(F0F'F1F%FOF&F&*(F0F%F1F'FOF&Ffo*&F1F(FOF&FE*&F0F'FOF&FE*(F0F&F1
F%FOF&FE*(F0F%F1F&FOF&F%*&F1F'FOF&F%*$F0F(F%*&F0F'F1F%F&*&F0F%F1F'Ffo*$F1F(FE*$
F0F'F%*&F0F&F1F%F%*&F0F%F1F&FE*$F1F'FEF%FdeoF%F1FfoFgfpFEFhvFir,$*,F0FfoF1Ffo,
\o*(F0F(FCF&FOF&F%**F0F'F1F%FCF&FOF&F&**F0F%F1F'FCF&FOF&Ffo*(F1F(FCF&FOF&FE*(F0
F'FCF&FOF&Ffo**F0F&F1F%FCF&FOF&Ffo**F0F%F1F&FCF&FOF&F&*(F1F'FCF&FOF&F&*&F0F(FCF
&F%*&F0F(FOF&F%*(F0F'F1F%FCF&F&*(F0F'F1F%FOF&F&*(F0F&FCF&FOF&F%*(F0F%F1F'FCF&Ff
o*(F0F%F1F'FOF&Ffo*&F1F(FCF&FE*&F1F(FOF&FE*(F1F&FCF&FOF&FE*$F0F(F%*&F0F'F1F%F&*
&F0F&FCF&FE*&F0F&FOF&FE*&F0F%F1F'Ffo*$F1F(FE*&F1F&FCF&F%*&F1F&FOF&F%*$F0F'F&*&F
0F&F1F%F&*&F0F%F1F&Ffo*$F1F'Ffo*$F0F&F%*$F1F&FEF%F[eoF%FgfpFEFhv**F1FfoF0Ffo,:*
(F0F(FCF%FOF&F%**F0F'F1F%FCF%FOF&F%**F0F%F1F'FCF&FOF%F%*(F1F(FCF&FOF%F%*(F0F'FC
F%FOF&FE*(F1F'FCF&FOF%FE*&F0F(FCF%F%*(F0F'F1F%FCF%F%*(F0F%F1F'FOF%F%*&F1F(FOF%F
%*&F0F'FCF%F%*&F1F'FOF%F%F%FgfpFEF9,
I(branch67'7+F%F&F'F(F)F*F][oFe]lF^[o7#F`[o7+-F46#7$F77'7$F>,$*&,**&F0F%FCF&F%*
$FCF&FEF0F%F%F%F%F0FEF.FGFg[oFQFUFfil-F46#7$F77%7$F>,$*&,**&F0F%FCF&F%*$FCF&FEF
0FEFEF%F%F0FfoF.Fe\oF^p-F46#7$F77%7$F>*(FCF%,&*$F0F&F%FEF%F%F0FhpF^]oF\q-F46#7$
F77$7$F>,$*&FjeqF%F0FhpFhvFd]o-F46#7$F77%7$F>,$*(F]gqF%FdfqF%F0F^rFhvF]^oFer-F4
6#7$F77$7$F>,$*&FdfqF%F0F^rF.Fc^o-F46#7$F77$7$F>,$*(FjeqF%F]gqF%F0F^`lF.7$FJ,$F
f]oF.-F46#7$F77$7$F>*(FCF%F]gqF%F0F^`lFj^oX,FgrF9F9[gl!"%!!!#\p"*"*X*FgrF9F9[gl
!#%!!!"*"*FirFirFirFirFirFirFirFirFirX*FgrF9F9[gl!#%!!!"*"*FirFirFEFirFirFirFir
FirFirX*FgrF9F9[gl!#%!!!"*"*FirFirFirFEFirFirFirFirFirX*FgrF9F9[gl!#%!!!"*"*Fir
FirFirFirFirFEFirFirFirX*FgrF9F9[gl!#%!!!"*"*FirFirFirFirFirFirFirFirFirX*FgrF9
F9[gl!#%!!!"*"*Fir*&F]gqF%F0FfoFir*&F0Ffo,&*$F0F&F&FEF%F%FirFirFirFirFirX*FgrF9
F9[gl!#%!!!"*"*FirFirFirFirFirFirFirFirFEX*FgrF9F9[gl!#%!!!"*"*FirFirFirFirFirF
irFirFirFirX*FgrF9F9[gl!#%!!!"*"*FirFir,$*$F0FfoFEFirFirFajqF%FirFirX*FgrF9F9[g
l!#%!!!"*"*FirFirF%FirFirFirFirFirFirX*FgrF9F9[gl!#%!!!"*"*FirFirFirFirFirFirFi
rFirFirX*FgrF9F9[gl!#%!!!"*"*FirFirFirFirFEFirFirFirFirX*FgrF9F9[gl!#%!!!"*"*Fi
rFirFirFirFirFirFirFirFirX*FgrF9F9[gl!#%!!!"*"*FirFirFirFirFirFirFEFirFirX*FgrF
9F9[gl!#%!!!"*"*FirFirFirFirFirFirFirFEFirX*FgrF9F9[gl!#%!!!"*"*FirFirFirFir*&,
(*$F0F&F%*$F1F&FEFEF%F%F1FfoFirFir*&F`anF%F1FfoFirX*FgrF9F9[gl!#%!!!"*"*FirFirF
ajqFirFirFajqF%FirFirX*FgrF9F9[gl!#%!!!"*"*FirFirFirFirFirFirFirFirFirX*FgrF9F9
[gl!#%!!!"*"*FirFirFirF%FirFirFirFirFirX*FgrF9F9[gl!#%!!!"*"*FirFirFirFirF%FirF
irFirFirX*FgrF9F9[gl!#%!!!"*"*FirFirFirFirFirFirFirFirFirX*FgrF9F9[gl!#%!!!"*"*
FirFirFirFirFirFirFirF%FirX*FgrF9F9[gl!#%!!!"*"*FirFirFirFirFirFirFirFirFEX*Fgr
F9F9[gl!#%!!!"*"*FirFirFirFirFirFirFirFirFirX*FgrF9F9[gl!#%!!!"*"*FirFirFirFirF
irFirFirFirFirX*FgrF9F9[gl!#%!!!"*"*Fir*&F]gqF%F0F^rFirFi[rFirFirFirFirF%X*FgrF
9F9[gl!#%!!!"*"*FirFirFirFir**F`anF%F1FfoF]gqF%F0FfoFirFir*(F0Ffo,(*$F0F(F%*&F0
F&F1F&FE*$F1F&F%F%F1FfoFirX*FgrF9F9[gl!#%!!!"*"*FirFirFirFirFirF%FirFirFirX*Fgr
F9F9[gl!#%!!!"*"*FirFirFirFirFirFirFirFirFirX*FgrF9F9[gl!#%!!!"*"*FirFirFirFirF
irFirFirFEFirX*FgrF9F9[gl!#%!!!"*"*FirFirFirFirFirFirFirFirFirX*FgrF9F9[gl!#%!!
!"*"*FirFirFajqFirFirFajqF%FirFirX*FgrF9F9[gl!#%!!!"*"*FirFirFirFirFjiqFirFirF[
jqFirX*FgrF9F9[gl!#%!!!"*"*FirFirFirFir,$F[\rFEFirFir,$F\\rFEFirX*FgrF9F9[gl!#%
!!!"*"*FirFir*&F\jqF%F0F^rFirFirF[]rFEFirFirX*FgrF9F9[gl!#%!!!"*"*FirFirFirFirF
irFirFirFirFirX*FgrF9F9[gl!#%!!!"*"*FirFirFirFirFirFirFirFirFirX*FgrF9F9[gl!#%!
!!"*"*FirFirFirFirFirFirF%FirFirX*FgrF9F9[gl!#%!!!"*"*FirFirFirFirFirFirFirFirF
%X*FgrF9F9[gl!#%!!!"*"*FirFirFbjqFirFirFbjqFEFirFirX*FgrF9F9[gl!#%!!!"*"*FirFir
FirFirFirFirFirFirFirX*FgrF9F9[gl!#%!!!"*"*Fir,$Fi[rFEFirFc]rFirFirFirFirFEX*Fg
rF9F9[gl!#%!!!"*"*Fir**F`anF%F1FfoF]gqF%F0F^rFir*(F1Ffo,**$F0F(F%*&F0F&F1F&FE*$
F0F&FE*$F1F&F%F%F0F^rFirFirFirFirFb`oX*FgrF9F9[gl!#%!!!"*"*FirFirFirFirFirFirFi
rFirFirX*FgrF9F9[gl!#%!!!"*"*FirFir*(F]\rF%F1FfoF0F^rFirFirF^^rFa`oFirFirX*FgrF
9F9[gl!#%!!!"*"*Fir,$FjiqFEFir,$F[jqFEFirFirFirFirFirX*FgrF9F9[gl!#%!!!"*"*FirF
irFirFirFirFirFirF%FirX*FgrF9F9[gl!#%!!!"*"*FirFirFirFirFirFirFirFirFirX*FgrF9F
9[gl!#%!!!"*"*FirFirFirFirF`^rFirFirFa^rFirX*FgrF9F9[gl!#%!!!"*"*FirFi[rFirFi[r
FirFirFirFirF%X*FgrF9F9[gl!#%!!!"*"*FirFirFirFirFirFirFirFirFirX*FgrF9F9[gl!#%!
!!"*"*FirFirFirFirFirFirFirFirFirX*FgrF9F9[gl!#%!!!"*"*Fir,$*&F0Fael,(*$F0F(F&*
$F0F&FhpF%F%F%FEFirFi^rFirFirFirFirFEX*FgrF9F9[gl!#%!!!"*"*FirFirFirFir,$*(F0F^
r,,*$F0F[elF%*&F0F(F1F&FE*$F0F(FE*&F0F&F1F&F&*$F1F&FEF%F1FfoFEFirFir,$*(F0F^r,*
*$F0F[elF%*&F0F(F1F&FE*&F0F&F1F&F&*$F1F&FEF%F1FfoFEFirX*FgrF9F9[gl!#%!!!"*"*Fir
FirFirFirFirFirFirFirF%X*FgrF9F9[gl!#%!!!"*"*FirFirFirFir,$FjjqFEFirFir,$F^[rFE
FirX*FgrF9F9[gl!#%!!!"*"*FirFirFirFirFirFirFirFirFirX*FgrF9F9[gl!#%!!!"*"*FirFi
rFirFirF[\rFirFirF\\rFirX*FgrF9F9[gl!#%!!!"*"*Fir,$Fe]rFEFir,$Ff]rFEFirFirFirFi
rFa`oX*FgrF9F9[gl!#%!!!"*"*FirFirFirFirFirFirFirFirFirX*FgrF9F9[gl!#%!!!"*"*Fir
FirFirFirFirFirFirFirFirX*FgrF9F9[gl!#%!!!"*"*Fir*(F0FaelFa_rF%F1FfoFirFj`rFirF
irFirFirFb`oX*FgrF9F9[gl!#%!!!"*"*FirFirFirFir**F]gqF%F0F^r,&*$F0F(F%*$F1F(FEF%
F1F^rFirFir*(F0F^r,(*$F0F[elF%*&F0F&F1F(FE*$F1F(F%F%F1F^rFirX*FgrF9F9[gl!#%!!!"
*"*FirFirFirFirFirFirFirFirFirX*FgrF9F9[gl!#%!!!"*"*FirFirFbjqFirFirFbjqFEFirFi
rX*FgrF9F9[gl!#%!!!"*"*FirFc]rFirFc]rFirFirFirFirFEX*FgrF9F9[gl!#%!!!"*"*FirFir
,$F[]rFEFirFirFiarF%FirFirX*FgrF9F9[gl!#%!!!"*"*FirFirFirFirFirFirFirFirFirX*Fg
rF9F9[gl!#%!!!"*"*FirFj^rFirFj^rFirFirFirFirF%X*FgrF9F9[gl!#%!!!"*"*Fir,$Fj`rFE
FirF]brFirFirFirFirFa`oX*FgrF9F9[gl!#%!!!"*"*FirFirFirFirFirFirFirFirFirX*FgrF9
F9[gl!#%!!!"*"*FirFir,$*(Fi_rF%F1FfoF0FaelFEFirFirF`brFb`oFirFirX*FgrF9F9[gl!#%
!!!"*"*FirFirFbjqFirFirFbjqFEFirFirX*FgrF9F9[gl!#%!!!"*"*FirFirFirFirFirFirFirF
irFirX*FgrF9F9[gl!#%!!!"*"*FirFirFirFirFh\rFirFirFi\rFirX*FgrF9F9[gl!#%!!!"*"*F
irFirFirFirFirFirFirFirFirX*FgrF9F9[gl!#%!!!"*"*FirFir,$F^^rFEFirFirFgbrFb`oFir
FirX*FgrF9F9[gl!#%!!!"*"*FirFirFirFirF`_rFirFirFh_rFirX*FgrF9F9[gl!#%!!!"*"*Fir
FirFirFir,$F\arFEFirFir,$F`arFEFirX*FgrF9F9[gl!#%!!!"*"*FirFirFabrFirFirFabrFa`
oFirFirX*FgrF9F9[gl!#%!!!"*"*FirFirFirFirFirFirFirFirFir7&7'Fir,$*(FdfqF%F0FEFC
FEFhvFEF`crFir7'Fir,$*,,B*(F0F&FCF&FOF&F%**F0F%F1F%FCF&FOF&F%*(F0F%FCF&FOF&FE*(
F1F%FCF&FOF&FE*&F0F&FCF&FE*&F0F&FOF&F%*(F0F%F1F%FCF&F%*(F0F%F1F%FOF&FE*&F0F%FCF
&F%*&F0F%FOF&F%*&F1F%FCF&FE*&F1F%FOF&FE*$F0F&FE*&F0F%F1F%FEF0FEF1FEF%F1FEF0FEFC
FEFg]oFEFhvFirFccrF^do7'Fir,$*(FjeqF%F0FfoFCFEF.FirFedrFE7'Fir,$*,,2*(F0F'FCF&F
OF%F%**F0F&F1F%FCF%FOF&F%*(F0F&FCF&FOF%FE*&F0F'FOF%F%*(F0F&F1F%FCF%F%*(F1F%FCF%
FOF&FE*&F0F&FOF%F%*&F1F%FCF%FEF%F1FEF0FfoFCFEFg]oFEFEFirFhdrFbdoF9,
I(branch77'7*F%F&F'F(F)F*F][oFd]l7#/F-F07*-F46#7$F77'FgwFG7$FJ,$*&,.*&F0F%FOF&F
%*&F1F%FOF&F%*$FOF&FEF0FEF1F%F%F%F%F1FEF.FQFUFfil-F46#7$F77%7$F>,$*$F0FEFE7$FJ,
$*&,.*&F0F%FOF&F%*&F1F%FOF&F%*$FOF&FEF0F%F1FEFEF%F%F1FfoFhvF^p-F46#7$F77$7$FJ**
FOF%F^hoF%,(F0F%F1FEFEF%F%F1FhpF\q-F46#7$F77$7$F>Fajq7$FJ,$*&F`frF%F1FhpFhv-F46
#7$F77$7$FJ,$**F^hoF%FhgrF%F^grF%F1F^rFhvFer-F46#7$F77$7$F>,$*$F0FhpFE7$FJ,$*&F
^grF%F1F^rFhv-F46#7$F77$7$FJ**F^hoF&FhgrF&FOF%F1F^`lF[oX,FgrF9F9[gl!"%!!!#[o")"
)X*FgrF9F9[gl!#%!!!")")FirFirFirFirFirFirFirFirX*FgrF9F9[gl!#%!!!")")FirFirFEFi
rFirFirFirFirX*FgrF9F9[gl!#%!!!")")FirFirFirFEFirFirFirFirX*FgrF9F9[gl!#%!!!")"
)FirFirFirFirFirFEFirFirX*FgrF9F9[gl!#%!!!")")FirFirFirFirFirFirFirFirX*FgrF9F9
[gl!#%!!!")")FirFirFirFirFirFirFirFEX*FgrF9F9[gl!#%!!!")")FirFirFir,$*$,(*$F0F&
F%F0FfoF%F%FEFEFirFirFirF`jrX*FgrF9F9[gl!#%!!!")")FirFir**FbjrF%F1Ffo,&F0F&FEF%
FE,**$F0F&F%*$F1F&FEF0FfoF%F%F%FirFir*(,2*$F0F(F%*&F0F&F1F&FE*$F0F'F^r*&F0F%F1F
&F(*$F0F&F[el*$F1F&FfoF0F^rF%F%F%F1FfoFfjrFE,$*,FbjrF%F1FfoFfjrFEFgjrF%F0F&FEFi
rX*FgrF9F9[gl!#%!!!")")FirFirF%FirFirFirFirFirX*FgrF9F9[gl!#%!!!")")FirFirFirFi
rFirFirFirFirX*FgrF9F9[gl!#%!!!")")FirFirFirFirFEFirFirFirX*FgrF9F9[gl!#%!!!")"
)FirFirFirFirFirFirFirFirX*FgrF9F9[gl!#%!!!")")FirFirFirFirFirFirFEFirX*FgrF9F9
[gl!#%!!!")")FirFir**FgjrF%F0F%F1FfoFfjrFEFir,$*&FgjrF%F1FfoFEFj[s,$*,FbjrF%F0F
%F1FfoFfjrFEFgjrF%FEFirX*FgrF9F9[gl!#%!!!")")FirFir**F`anF%F0FEF1FfoFfjrFEFirFa
`oF`\s,$**,.*$F0F(F%*&F0F&F1F&FE*$F0F'Ffo*&F0F%F1F&F&*$F0F&F%*$F1F&FEF%F0FEF1Ff
oFfjrFEFEFirX*FgrF9F9[gl!#%!!!")")FirFirFirFirFirFirFirFirX*FgrF9F9[gl!#%!!!")"
)FirFirFirF%FirFirFirFirX*FgrF9F9[gl!#%!!!")")FirFirFirFirF%FirFirFirX*FgrF9F9[
gl!#%!!!")")FirFirFirFirFirFirFirFirX*FgrF9F9[gl!#%!!!")")FirFir,$Fj[sFEFirF\\s
F_]sF^\sFirX*FgrF9F9[gl!#%!!!")")FirFirFirF`jrFirFirFirF`jrX*FgrF9F9[gl!#%!!!")
")FirFirFirFirFirFirFirFirX*FgrF9F9[gl!#%!!!")")FirFirFirFirFirFirFirFirX*FgrF9
F9[gl!#%!!!")")FirFir,$**F0F%,4*$F0F(F%*&F0F&F1F&Ffo*$F1F(F%*$F0F'F^r*&F0F%F1F&
F(*$F0F&F[el*$F1F&FfoF0F^rF%F%F%F1F^rFfjrFEFEFir*&Ff]sF%F1F^rFd]s*,,2*$F0F(F%*&
F0F&F1F&FE*$F0F'F^r*&F0F%F1F&F&*$F0F&F[el*$F1F&FEF0F^rF%F%F%F0F%F1F^rFfjrFEFgjr
F%FirX*FgrF9F9[gl!#%!!!")")FirFirFirFirFirF%FirFirX*FgrF9F9[gl!#%!!!")")FirFirF
irFirFirFirFirFirX*FgrF9F9[gl!#%!!!")")FirFirFj[sFirF[\sFj[sF]\sFirX*FgrF9F9[gl
!#%!!!")")FirFirFirFirFirFirFirFirX*FgrF9F9[gl!#%!!!")")FirFir*(FgjrF%F1FfoFfjr
FEFirFirF\_s,$**F1FfoFfjrFEFgjrF%F0F&FEFirX*FgrF9F9[gl!#%!!!")")FirFirFe]sFir,$
F^^sFEFe]s,$F_^sFEFirX*FgrF9F9[gl!#%!!!")")FirFir**FgjrF%F0F%F1F^rFfjrFEFir,$*&
FgjrF%F1F^rFEFc_s,$*,FbjrF%F0F%F1F^rFfjrFEFgjrF%FEFirX*FgrF9F9[gl!#%!!!")")FirF
irFirFirFirFirFirFirX*FgrF9F9[gl!#%!!!")")FirFirFirFirFirFirFirFirX*FgrF9F9[gl!
#%!!!")")FirFirFirFirFirFirF%FirX*FgrF9F9[gl!#%!!!")")FirFirFirFajrFirFirFirFaj
rX*FgrF9F9[gl!#%!!!")")FirFir,$F\_sFEFirFirF]`sF^_sFirX*FgrF9F9[gl!#%!!!")")Fir
FirFirFirFirFirFirFirX*FgrF9F9[gl!#%!!!")")FirFirFir*(FgjrF%F1FfoFbjrFEFirFirFi
rF``sX*FgrF9F9[gl!#%!!!")")FirFirFir*&F1FfoFbjrFEFirFirFirFb`sX*FgrF9F9[gl!#%!!
!")")FirFir,$*(FgjrF&F1F^rFfjrFEFEFirFir,$*(Ff]sF%F1F^rFfjrFEFE**FgjrF&F1F^rFfj
rFEF0F&FirX*FgrF9F9[gl!#%!!!")")FirFirFirFirFirFirFirF%X*FgrF9F9[gl!#%!!!")")Fi
rFirF_]sFirF\\sF_]sF^\sFirX*FgrF9F9[gl!#%!!!")")FirFirFirFirFirFirFirFirX*FgrF9
F9[gl!#%!!!")")FirFirFd]sFirF^^sFd]sF_^sFirX*FgrF9F9[gl!#%!!!")")FirFirFir,$F``
sFEFirFirFirF^asX*FgrF9F9[gl!#%!!!")")FirFirFirFirFirFirFirFirX*FgrF9F9[gl!#%!!
!")")FirFirFirFirFirFirFirFirX*FgrF9F9[gl!#%!!!")")FirFir,$**F0F%,B*$F0F[elF%*&
F0F(F1F&Fhp*&F0F&F1F(F'*$F1F[elFE*$F0F)Fael*&F0F'F1F&F`el*&F0F%F1F(Fael*$F0F("#
:*&F0F&F1F&!#=*$F1F(F'*$F0F'Fagm*&F0F%F1F&F`el*$F0F&F]bs*$F1F&FhpF0FaelF%F%F%F1
FaelFfjrFEFEFir*&FdasF%F1FaelFbas*,,@*$F0F[elF%*&F0F(F1F&Ffo*&F0F&F1F(F%*$F0F)F
ael*&F0F'F1F&Fes*&F0F%F1F(Ffo*$F0F(F]bs*&F0F&F1F&F[cm*$F1F(F%*$F0F'Fagm*&F0F%F1
F&Fes*$F0F&F]bs*$F1F&FfoF0FaelF%F%F%F0F%F1FaelFfjrFEFgjrF%FirX*FgrF9F9[gl!#%!!!
")")FirFirFirFajrFirFirFirFajrX*FgrF9F9[gl!#%!!!")")FirFir,$F`\sFEFirFb`oFgcsFb
\sFirX*FgrF9F9[gl!#%!!!")")FirFirFirFirFirFirFirFirX*FgrF9F9[gl!#%!!!")")FirFir
,$Fc_sFEFirFe_sFjcsFg_sFirX*FgrF9F9[gl!#%!!!")")FirFirFir,$Fb`sFEFirFirFirF\dsX
*FgrF9F9[gl!#%!!!")")FirFirFirFirFirFirFirFirX*FgrF9F9[gl!#%!!!")")FirFirFirFir
FirFirFirFirX*FgrF9F9[gl!#%!!!")")FirFir,$**F0F%Ff]sF%F1FaelFfjrFEFEFir*&Ff]sF%
F1FaelF`ds*,F`^sF%F0F%F1FaelFfjrFEFgjrF%FirX*FgrF9F9[gl!#%!!!")")FirFir,$FejrFE
FirFir,$FjjrFEFc[sFirX*FgrF9F9[gl!#%!!!")")FirFirFirFirFirFirFirFirX*FgrF9F9[gl
!#%!!!")")FirFirFe]sFirF`_sFe]sFa_sFirX*FgrF9F9[gl!#%!!!")")FirFirFirFirFirFirF
irFirX*FgrF9F9[gl!#%!!!")")FirFirFe`sFirFirFg`s,$Fh`sFEFirX*FgrF9F9[gl!#%!!!")"
)FirFirFcasFir,$FebsFEFcas,$FfbsFEFirX*FgrF9F9[gl!#%!!!")")FirFirFadsFir,$FbdsF
EFads,$FcdsFEFirX*FgrF9F9[gl!#%!!!")")FirFirFirFirFirFirFirFir7%7'Fir,$*(,>*&F0
F'FOF&F%*(F0F%F1F&FOF&FE*&F0F&FOF&Fhp*(F0F%F1F%FOF&FE*$F0F'F%*&F0F%F1F&FE*&F0F%
FOF&F'*&F1F%FOF&F%*$F0F&Fhp*&F0F%F1F%F%*$FOF&FEF0F'F1FEFEF%F%F1FE,4*(F0F&FCF%FO
F&F%**F0F%F1F%FCF%FOF&F%*(F0F%FCF%FOF&FE*&F0F&FCF%FE*&F0F&FOF%F&*(F0F%F1F%FCF%F
%*&F0F%FCF%F%*&F0F%FOF%F^rFOF&FEFEFEFees**,D*(F0F'FCF%FOF&F%**F0F&F1F%FCF%FOF&F
%*(F0F&FCF%FOF&Fhp**F0F%F1F%FCF%FOF&Ffo*&F0F'FCF%F%*(F0F&F1F%FCF%FE*(F0F&F1F%FO
F%F&*(F0F%FCF%FOF&F'*(F1F%FCF%FOF&F%*&F0F&FCF%Fhp*(F0F%F1F%FCF%F&*(F0F%F1F%FOF%
F^r*&FCF%FOF&FE*&F0F%FCF%F'*&F1F%FCF%FE*&F1F%FOF%F&FCFEF%F1FEFcfsFEF0F%7'Fir,$*
*,2*&F0F&FOF&F%*&F1F&FOF&FE*&F0F%FOF&FE*&F1F%FOF&F%*$F0F&F%*$F1F&FEF0FEF1FEF%F1
FEF0FEFcfsFEFEFirF_hs**,4*(F0F'FCF%FOF&F%**F0F&F1F%FCF%FOF&F%*(F0F&FCF%FOF&FE*&
F0F'FCF%F%*(F0F&F1F%FCF%FE*(F0F&F1F%FOF%F&*&F0F&FCF%FE*(F0F%F1F%FOF%F^r*&F1F%FO
F%F&F%F1FEF0FEFcfsFE7'Fir,$*.F1FfoFbjrF%FOF%F^hoF%FhgrF%FcfsFEF&Fir*(,>**F0F&F1
F&FCF%FOF&FE**F0F%F1F'FCF%FOF&FE**F0F%F1F&FCF%FOF&F%*&F0F(FOF%F&*(F0F&F1F&FCF%F
%*(F0F&F1F&FOF%F^r*(F0F%F1F'FCF%FE*&F0F'FOF%F^u*(F0F%F1F&FCF%FE*(F0F%F1F&FOF%Fe
s*&F0F&FOF%F`el*&F1F&FOF%F^r*&F0F%FOF%F^uFOF&F%F1FfoFcfsFE,$*2F1FfoFbjrF%FCF%FO
F%F^hoF%FhgrF%FcfsFEF0F%FfoF9,
I(branch87'7+F%F&F'F(F)F*F][oFd]lFe]lF;7+-F46#7$F77'7$F>,$*&,**&F-F%FCF&F%*&F0F
%FCF&FEF-FEF0FEF%F0FEFhvFG7$FJ,$*&,.*&F-F%FOF&F%*&F1F%FOF&F%*$FOF&FEF-FEF1F%F%F
%F%F1FEF.FQFUFfil-F46#7$F77%7$F>,$*&,**&F-F%FCF&F%*&F0F%FCF&FEF-F%F0F%F%F0FfoFh
v7$FJ,$*&,.*&F-F%FOF&F%*&F1F%FOF&F%*$FOF&FEF-F%F1FEFEF%F%F1FfoFhvF^p-F46#7$F77%
7$F>,$*(FCF%F0Fhp,&*$F-F&F%*$F0F&FEF%FE7$FJ**FOF%,(F-F%F1F%FEF%F%,(F-F%F1FEFEF%
F%F1FhpF\q-F46#7$F77$7$F>,$*&Fb[tF%F0FhpF.7$FJ,$*&Fh[tF%F1FhpFhv-F46#7$F77%7$F>
,$*(Fd]tF%Fc\tF%F0F^rFhv7$FJ,$**Fi]tF%Fj]tF%Fi\tF%F1F^rFhvFer-F46#7$F77$7$F>,$*
&Fc\tF%F0F^rFhv7$FJ,$*&Fi\tF%F1F^rFhv-F46#7$F77%7$F>,$*(Fd]tF&FCF%F0F^`lFE7$FJ*
*Fi]tF&Fj]tF&FOF%F1F^`lF[o-F46#7$F77$7$F>,$*(Fb[tF%Fd]tF%F0F^`lF.7$FJ,$**Fh[tF%
Fi]tF%Fj]tF%F1F^`lFhvX,FgrF9F9[gl!"%!!!#\p"*"*X*FgrF9F9[gl!#%!!!"*"*FirFirFirFi
rFirFirFirFirFirX*FgrF9F9[gl!#%!!!"*"*FirFirFEFirFirFirFirFirFirX*FgrF9F9[gl!#%
!!!"*"*FirFirFirFEFirFirFirFirFirX*FgrF9F9[gl!#%!!!"*"*FirFirFirFirFirFEFirFirF
irX*FgrF9F9[gl!#%!!!"*"*FirFirFirFirFirFirFirFirFirX*FgrF9F9[gl!#%!!!"*"*FirFir
FirFirFirFirFirFEFirX*FgrF9F9[gl!#%!!!"*"*Fir**,:*$F-F)F&*&F-F'F0F&Ffo*&F-F'F1F
&Ffo*(F-F%F0F&F1F&F&*$F-F(F^`l*&F-F&F0F&F)*&F-F&F1F&F%*&F0F&F1F&FE*$F-F'F(*&F-F
%F0F&F^r*$F-F&FE*$F0F&F%F%,**&F-F&F0F&F%*&F-F&F1F&FE*&F-F%F0F&Ffo*$F0F&F%FE,(*$
F-F&F%F-FfoF%F%FEF-FfoFir**,<*&F-F(F0F&FE*&F-F(F1F&F%*$F-F)F&*&F-F'F1F&F^r*(F-F
%F0F&F1F&F(*$F-F(F^`l*&F-F&F0F&F(*&F-F&F1F&F&*&F0F&F1F&Ffo*$F-F'F(*&F-F%F0F&F^r
*$F-F&FE*$F0F&F%F%F-FfoFgbtFEFbbtFEFirFirFir,$**,2*&F-F(F0F&F%*&F-F(F1F&FE*&F-F
'F0F&Ffo*&F-F'F1F&F&*(F-F%F0F&F1F&Ffo*&F-F&F0F&F%*&F-F&F1F&FE*&F0F&F1F&F%F%Fbbt
FEFgbtFEF-FfoFEFirX*FgrF9F9[gl!#%!!!"*"*FirFir**F0Ffo,2*&F-F(F0F&F%*&F-F(F1F&FE
*&F-F'F0F&F^r*(F-F%F0F&F1F&F&*&F-F&F0F&F[el*&F0F&F1F&FE*&F-F%F0F&F^r*$F0F&F%F%F
1FfoF_[lFEFirFir**,2*&F-F(F0F&F%*&F-F(F1F&FE*&F-F'F0F&F^r*(F-F%F0F&F1F&F(*&F-F&
F0F&F[el*&F0F&F1F&Ffo*&F-F%F0F&F^r*$F0F&F%F%F0FfoF1FfoF_[lFE,$*.FgbtF%F-F&F0Ffo
F1FfoF_[lFEFbbtF%FEFirFirX*FgrF9F9[gl!#%!!!"*"*FirFirFirFirFirFirFirFirFirX*Fgr
F9F9[gl!#%!!!"*"*FirFirF%FirFirFirFirFirFirX*FgrF9F9[gl!#%!!!"*"*FirFirFirFirFi
rFirFirFirFirX*FgrF9F9[gl!#%!!!"*"*FirFirFirFirFEFirFirFirFirX*FgrF9F9[gl!#%!!!
"*"*FirFirFirFirFirFirFirFirFirX*FgrF9F9[gl!#%!!!"*"*FirFirFirFirFirFirFEFirFir
X*FgrF9F9[gl!#%!!!"*"*FirFirFirFirFirFirFirFirFEX*FgrF9F9[gl!#%!!!"*"*FirFirFir
Fir*&,**$F0F&FE*$F1F&F%F-F&FEF%F%FbbtFEFirFirFir,$*&F`anF%FbbtFEFEX*FgrF9F9[gl!
#%!!!"*"*FirFirFirFirFirFirFirFirFirX*FgrF9F9[gl!#%!!!"*"*FirFir**FbbtF%F0FfoF1
FfoF_[lFEFirFirFjft,$**F0FfoFjctF%F1FfoF_[lFEFEFirFirX*FgrF9F9[gl!#%!!!"*"*FirF
irFirF%FirFirFirFirFirX*FgrF9F9[gl!#%!!!"*"*FirFirFirFirF%FirFirFirFirX*FgrF9F9
[gl!#%!!!"*"*FirFirFirFirFirFirFirFirFirX*FgrF9F9[gl!#%!!!"*"*FirFirFirFirFirFi
rFirFirF%X*FgrF9F9[gl!#%!!!"*"*FirFdatFirFibtFirFirFirFhctFirX*FgrF9F9[gl!#%!!!
"*"*FirFirFirFirFirFirFirFirFirX*FgrF9F9[gl!#%!!!"*"*FirFirFirFirFirFirFirFirFi
rX*FgrF9F9[gl!#%!!!"*"*FirFirFirFir,$*(,2*$F-F(F%*&F-F&F0F&FE*&F-F&F1F&FE*&F0F&
F1F&F%*$F-F'Ffo*&F-F%F0F&F&*$F-F&F%*$F0F&FEF%F1FfoF0FfoFEFirFirFir*(,,*&F-F&F0F
&F%*&F-F&F1F&F%*&F0F&F1F&Ffo*&F-F%F0F&Ffo*$F0F&F%F%F1FfoF0FfoX*FgrF9F9[gl!#%!!!
"*"*Fir*.F0Ffo,jn*&F-FesF0F&F%*&F-FesF1F&FE*&F-F[elF0F(FE*&F-F[elF1F(F%*(F-F(F0
F(F1F&F%*(F-F(F0F&F1F(FE*&F-""(F0F&F^r*&F-FaitF1F&F(*&F-F)F0F(F(*(F-F)F0F&F1F&F
^r*&F-F)F1F(Ffo*(F-F'F0F&F1F(F(*(F-F%F0F(F1F(Ffo*&F-F[elF0F&F[el*&F-F[elF1F&Fae
l*&F-F(F0F(Fael*(F-F(F0F&F1F&"#5*&F-F(F1F(F%*(F-F&F0F(F1F&F^r*(F-F&F0F&F1F(Ffo*
&F0F(F1F(F%*&F-F)F0F&F^r*&F-F)F1F&F(*&F-F'F0F(F(*(F-F'F0F&F1F&F^u*(F-F%F0F(F1F&
F(*&F-F(F0F&F%*&F-F(F1F&FE*&F-F&F0F(FE*(F-F&F0F&F1F&F&*&F0F(F1F&FEF%FbbtFEF1Ffo
FgbtFEF-FfoFir*.,\o*&F-FesF0F&F%*&F-FesF1F&FE*&F-F[elF0F(Ffo*&F-F[elF1F(F&*(F-F
(F0F(F1F&F'*(F-F(F0F&F1F(Fhp*&F-FaitF0F&F^r*&F-FaitF1F&F(*&F-F)F0F(Fes*(F-F)F0F
&F1F&F^r*&F-F)F1F(F^r*(F-F'F0F(F1F&F^r*(F-F'F0F&F1F(Fes*(F-F%F0F(F1F(F^r*&F-F[e
lF0F&F[el*&F-F[elF1F&Fael*&F-F(F0F(F[cm*(F-F(F0F&F1F&F\jt*&F-F(F1F(F&*(F-F&F0F(
F1F&Ffo*(F-F&F0F&F1F(F^r*&F0F(F1F(F&*&F-F)F0F&F^r*&F-F)F1F&F(*&F-F'F0F(Fes*(F-F
'F0F&F1F&F^u*(F-F%F0F(F1F&F(*&F-F(F0F&F%*&F-F(F1F&FE*&F-F&F0F(Ffo*(F-F&F0F&F1F&
F&*&F0F(F1F&FEF%F1FfoF0FfoF-FfoFgbtFEFbbtFEFirFirFir,$*.F0Ffo,B*&F-F[elF0F(F%*&
F-F[elF1F(FE*(F-F(F0F(F1F&Ffo*(F-F(F0F&F1F(F&*&F-F)F0F(F^r*&F-F)F1F(F&*(F-F'F0F
(F1F&F(*(F-F'F0F&F1F(F^r*(F-F%F0F(F1F(F&*&F-F(F0F(F[el*&F-F(F1F(FE*(F-F&F0F(F1F
&Ffo*(F-F&F0F&F1F(F&*&F0F(F1F(FE*&F-F'F0F(F^r*&F-F&F0F(F%F%FbbtFEF1FfoFgbtFEF-F
foFEFirX*FgrF9F9[gl!#%!!!"*"*FirFirFirFirFirF%FirFirFirX*FgrF9F9[gl!#%!!!"*"*Fi
rFirFirFirFirFirFirFirFirX*FgrF9F9[gl!#%!!!"*"*FirFirFirFirFirFirFirFirFEX*FgrF
9F9[gl!#%!!!"*"*FirFirFirFirFirFirFirFirFirX*FgrF9F9[gl!#%!!!"*"*FirFirFjftFirF
irFjftF[gtFirFirX*FgrF9F9[gl!#%!!!"*"*FirFirFirFirFfgtFirFirFir,$F`htFEX*FgrF9F
9[gl!#%!!!"*"*FirFirFirFir**,>*&F-F(F0F&F%*&F-F(F1F&FE*&F-F&F0F(FE*&F-F&F1F(F%*
&F0F(F1F&F%*&F0F&F1F(FE*&F-F'F0F&Ffo*&F-F'F1F&F&*&F-F%F0F(F&*(F-F%F0F&F1F&Ffo*&
F-F&F0F&F%*&F-F&F1F&FE*$F0F(FE*&F0F&F1F&F%F%F0FfoFbbtFEF1FfoFirFirFir,$**F1Ffo,
.*&F-F&F0F(F%*&F-F&F1F(FE*&F0F(F1F&FE*&F0F&F1F(F%*&F-F%F0F(Ffo*$F0F(F%F%F0FfoFb
btFEFEX*FgrF9F9[gl!#%!!!"*"*FirFirFirFirFirFirFirFirFirX*FgrF9F9[gl!#%!!!"*"*Fi
rFir**,6*&F-F(F0F(F%*&F-F(F1F(FE*(F-F&F0F(F1F&Ffo*(F-F&F0F&F1F(F&*&F-F'F0F(F^r*
(F-F%F0F(F1F&F(*&F-F&F0F(F[el*&F0F(F1F&Ffo*&F-F%F0F(F^r*$F0F(F%F%F0F^rF1F^rF_[l
FEFirFirFc`u,$**F0F^rF_]uF%F1F^rF_[lFEFEFirFirX*FgrF9F9[gl!#%!!!"*"*FirFirFirFi
rFirFirFirFirFirX*FgrF9F9[gl!#%!!!"*"*FirFirFirFirFirFirF%FirFirX*FgrF9F9[gl!#%
!!!"*"*Fir,$FdatFEFir,$FibtFEFirFirFirFictFirX*FgrF9F9[gl!#%!!!"*"*FirFir,$Fjft
FEFirFirFgauF\gtFirFirX*FgrF9F9[gl!#%!!!"*"*FirFirFirFirFirFirFirFirFirX*FgrF9F
9[gl!#%!!!"*"*Fir,$FhhtFEFir,$F[[uFEFirFirFirF^]uFirX*FgrF9F9[gl!#%!!!"*"*Fir,$
*.F0Ffo,N*&F-F[elF0F&F%*&F-F[elF1F&FE*&F-F(F0F(FE*&F-F(F1F(F%*(F-F&F0F(F1F&F%*(
F-F&F0F&F1F(FE*&F-F)F0F&Ffo*&F-F)F1F&F(*&F-F'F0F(F&*(F-F'F0F&F1F&F^r*&F-F'F1F(F
fo*(F-F%F0F&F1F(F&*&F-F(F0F&F%*&F-F(F1F&Fael*&F-F&F0F(FE*(F-F&F0F&F1F&F[el*&F-F
&F1F(F%*&F0F&F1F(FE*&F-F'F1F&F(*(F-F%F0F&F1F&F^r*&F-F&F1F&FE*&F0F&F1F&F%F%FbbtF
EF1FfoFgbtFEF-FfoFEFir,$*.,N*&F-F[elF0F&F%*&F-F[elF1F&FE*&F-F(F0F(Ffo*&F-F(F1F(
F&*(F-F&F0F(F1F&F&*(F-F&F0F&F1F(Ffo*&F-F)F0F&Ffo*&F-F)F1F&F(*&F-F'F0F(F(*(F-F'F
0F&F1F&F^r*&F-F'F1F(F^r*(F-F%F0F&F1F(F(*&F-F(F0F&F%*&F-F(F1F&Fael*&F-F&F0F(Ffo*
(F-F&F0F&F1F&F[el*&F-F&F1F(F&*&F0F&F1F(Ffo*&F-F'F1F&F(*(F-F%F0F&F1F&F^r*&F-F&F1
F&FE*&F0F&F1F&F%F%F1FfoF0FfoF-FfoFgbtFEFbbtFEFEFirFirFir*.F0Ffo,6*&F-F(F0F(F%*&
F-F(F1F(FE*(F-F&F0F(F1F&FE*(F-F&F0F&F1F(F%*&F-F'F0F(Ffo*&F-F'F1F(F&*(F-F%F0F&F1
F(Ffo*&F-F&F0F(F%*&F-F&F1F(FE*&F0F&F1F(F%F%FbbtFEF1FfoFgbtFEF-FfoFirX*FgrF9F9[g
l!#%!!!"*"*FirFir,$Fc`uFEFirFirF\fuF`auFirFirX*FgrF9F9[gl!#%!!!"*"*FirFirFirFir
FirFirFirFirFirX*FgrF9F9[gl!#%!!!"*"*FirFirFirFirFirFirFirF%FirX*FgrF9F9[gl!#%!
!!"*"*FirFirFirFirFirFirFirFirF%X*FgrF9F9[gl!#%!!!"*"*FirFirFirFirFirFirFirFirF
irX*FgrF9F9[gl!#%!!!"*"*FirFirFirFirFegtFirFirFirF`htX*FgrF9F9[gl!#%!!!"*"*FirF
hhtFirF[[uFirFirFirF]]uFirX*FgrF9F9[gl!#%!!!"*"*FirFirFirFirFirFirFirFirFirX*Fg
rF9F9[gl!#%!!!"*"*FirFirFirFirFirFirFirFirFirX*FgrF9F9[gl!#%!!!"*"*FirFirFirFir
,$*(,N*&F-F[elF0F&F%*&F-F[elF1F&F%*&F-F(F0F(FE*(F-F(F0F&F1F&F^r*&F-F(F1F(FE*(F-
F&F0F(F1F&F'*(F-F&F0F&F1F(F'*&F0F(F1F(Ffo*&F-F)F0F&F^r*&F-F)F1F&Ffo*&F-F'F0F(F(
*(F-F'F0F&F1F&Fes*(F-F%F0F(F1F&Fael*&F-F(F0F&F[el*&F-F(F1F&F%*&F-F&F0F(Fael*(F-
F&F0F&F1F&F^r*&F0F(F1F&F'*&F-F'F0F&F^r*&F-F%F0F(F(*&F-F&F0F&F%*$F0F(FEF%F1F^rF0
F^rFEFirFirFir*(,>*&F-F(F0F(F%*(F-F(F0F&F1F&F%*&F-F(F1F(F%*(F-F&F0F(F1F&Fhp*(F-
F&F0F&F1F(Fhp*&F0F(F1F(F'*&F-F'F0F(F^r*(F-F'F0F&F1F&Ffo*(F-F%F0F(F1F&F[el*&F-F&
F0F(F[el*(F-F&F0F&F1F&F%*&F0F(F1F&Fhp*&F-F%F0F(F^r*$F0F(F%F%F1F^rF0F^rX*FgrF9F9
[gl!#%!!!"*"*Fir*.F0F^r,hq*&F-F\jtF0F(F%*&F-F\jtF1F(FE*&F-FesF0F[elFE*(F-FesF0F
(F1F&Fhp*(F-FesF0F&F1F(F'*&F-FesF1F[elF%*(F-F[elF0F[elF1F&F'*(F-F[elF0F&F1F[elF
hp*(F-F(F0F[elF1F(Ffo*(F-F(F0F(F1F[elF&*&F-""*F0F(Fael*&F-F]juF1F(F(*&F-FaitF0F
[elF[el*(F-FaitF0F(F1F&F`el*(F-FaitF0F&F1F(F[cm*&F-FaitF1F[elFfo*(F-F)F0F[elF1F
&F[cm*(F-F)F0F(F1F(F[el*(F-F)F0F&F1F[elF[el*(F-F'F0F[elF1F(F&*(F-F'F0F(F1F[elFa
el*(F-F%F0F[elF1F[elF&*&F-FesF0F(F]bs*&F-FesF1F(Fael*&F-F[elF0F[el!#:*(F-F[elF0
F(F1F&F_bs*(F-F[elF0F&F1F("#=*&F-F[elF1F[elF%*(F-F(F0F[elF1F&F_[v*(F-F(F0F(F1F(
F\[v*(F-F(F0F&F1F[elFhp*(F-F&F0F[elF1F(F'*(F-F&F0F(F1F[elF'*&F0F[elF1F[elFE*&F-
FaitF0F(Fagm*&F-FaitF1F(F(*&F-F)F0F[elFgdm*(F-F)F0F(F1F&F`el*(F-F)F0F&F1F(F[cm*
(F-F'F0F[elF1F&F[cm*(F-F'F0F(F1F(F`el*(F-F%F0F[elF1F(F^r*&F-F[elF0F(F]bs*&F-F[e
lF1F(FE*&F-F(F0F[elF\[v*(F-F(F0F(F1F&Fhp*(F-F(F0F&F1F(F'*(F-F&F0F[elF1F&F'*(F-F
&F0F(F1F(Fhp*&F0F[elF1F(F%*&F-F)F0F(Fael*&F-F'F0F[elF[el*&F-F(F0F(F%*&F-F&F0F[e
lFEF%FbbtFEF1F^rFgbtFEF-FfoFir*.,fq*&F-F\jtF0F(F%*&F-F\jtF1F(FE*&F-FesF0F[elFfo
*(F-FesF0F(F1F&Fhp*(F-FesF0F&F1F(F'*&F-FesF1F[elF&*(F-F[elF0F[elF1F&F[el*(F-F[e
lF0F&F1F[elFael*(F-F(F0F[elF1F(F^`l*(F-F(F0F(F1F[elF)*&F-F]juF0F(Fael*&F-F]juF1
F(F(*&F-FaitF0F[elF`el*(F-FaitF0F(F1F&F`el*(F-FaitF0F&F1F(F[cm*&F-FaitF1F[elF^r
*(F-F)F0F[elF1F&F^jm*(F-F)F0F(F1F(F[el*(F-F)F0F&F1F[elF`el*(F-F'F0F[elF1F(Fes*(
F-F'F0F(F1F[elF[cm*(F-F%F0F[elF1F[elF(*&F-FesF0F(F]bs*&F-FesF1F(Fael*&F-F[elF0F
[el!#I*(F-F[elF0F(F1F&F_bs*(F-F[elF0F&F1F(F_[v*&F-F[elF1F[elF&*(F-F(F0F[elF1F&"
#O*(F-F(F0F(F1F(F\[v*(F-F(F0F&F1F[elFael*(F-F&F0F(F1F[elF[el*&F0F[elF1F[elFfo*&
F-FaitF0F(Fagm*&F-FaitF1F(F(*&F-F)F0F[el"#S*(F-F)F0F(F1F&F`el*(F-F)F0F&F1F(F[cm
*(F-F'F0F[elF1F&F^jm*(F-F'F0F(F1F(F`el*(F-F%F0F[elF1F(F^r*&F-F[elF0F(F]bs*&F-F[
elF1F(FE*&F-F(F0F[elFf^v*(F-F(F0F(F1F&Fhp*(F-F(F0F&F1F(F'*(F-F&F0F[elF1F&F[el*(
F-F&F0F(F1F(Fhp*&F0F[elF1F(F%*&F-F)F0F(Fael*&F-F'F0F[elF`el*&F-F(F0F(F%*&F-F&F0
F[elFfoF%F1F^rF0F^rF-FfoFgbtFEFbbtFEFirFirFir,$*.F0F^r,V*&F-FesF0F[elF%*&F-FesF
1F[elFE*(F-F[elF0F[elF1F&Fhp*(F-F[elF0F&F1F[elF'*(F-F(F0F[elF1F(F'*(F-F(F0F(F1F
[elFhp*&F-FaitF0F[elFael*&F-FaitF1F[elF&*(F-F)F0F[elF1F&F`el*(F-F)F0F&F1F[elFae
l*(F-F'F0F[elF1F(Fael*(F-F'F0F(F1F[elF[el*(F-F%F0F[elF1F[elFfo*&F-F[elF0F[elF]b
s*&F-F[elF1F[elFE*(F-F(F0F[elF1F&F_bs*(F-F(F0F&F1F[elF'*(F-F&F0F[elF1F(F'*(F-F&
F0F(F1F[elFhp*&F0F[elF1F[elF%*&F-F)F0F[elFagm*(F-F'F0F[elF1F&F`el*&F-F(F0F[elF]
bs*(F-F&F0F[elF1F&Fhp*&F-F'F0F[elFael*&F-F&F0F[elF%F%FbbtFEF1F^rFgbtFEF-FfoFEFi
rX*FgrF9F9[gl!#%!!!"*"*FirFdauFirFeauFirFirFirFictFirX*FgrF9F9[gl!#%!!!"*"*FirF
irFirFir,$FbftFEFirFirFirFgftX*FgrF9F9[gl!#%!!!"*"*FirFirFirFirFirFirFirFirFirX
*FgrF9F9[gl!#%!!!"*"*FirFirFirFir,$Fh^uFEFirFirFirFi_uX*FgrF9F9[gl!#%!!!"*"*Fir
F^buFirFgcuFirFirFir,$F_euFEFirX*FgrF9F9[gl!#%!!!"*"*FirFirFirFirFirFirFirFirFi
rX*FgrF9F9[gl!#%!!!"*"*FirFirFirFirFirFirFirFirFirX*FgrF9F9[gl!#%!!!"*"*FirFirF
irFir,$**,Z*&F-F[elF0F(F%*&F-F[elF1F(FE*&F-F(F0F[elFE*(F-F(F0F(F1F&Ffo*(F-F(F0F
&F1F(F&*&F-F(F1F[elF%*(F-F&F0F[elF1F&F&*(F-F&F0F&F1F[elFfo*&F0F[elF1F(FE*&F0F(F
1F[elF%*&F-F)F0F(F^r*&F-F)F1F(F&*&F-F'F0F[elF(*(F-F'F0F(F1F&F(*(F-F'F0F&F1F(F^r
*(F-F%F0F[elF1F&F^r*(F-F%F0F(F1F(F&*&F-F(F0F(F[el*&F-F(F1F(FE*&F-F&F0F[elFael*(
F-F&F0F(F1F&Ffo*(F-F&F0F&F1F(F&*&F0F[elF1F&F&*&F0F(F1F(FE*&F-F'F0F(F^r*&F-F%F0F
[elF(*&F-F&F0F(F%*$F0F[elFEF%F0F^rFbbtFEF1F^rFEFirFirFir**F1F^r,:*&F-F(F0F[elF%
*&F-F(F1F[elFE*(F-F&F0F[elF1F&Ffo*(F-F&F0F&F1F[elF&*&F0F[elF1F(F%*&F0F(F1F[elFE
*&F-F'F0F[elF^r*(F-F%F0F[elF1F&F(*&F-F&F0F[elF[el*&F0F[elF1F&Ffo*&F-F%F0F[elF^r
*$F0F[elF%F%F0F^rFbbtFEX*FgrF9F9[gl!#%!!!"*"*Fir*.F0F^r,\p*&F-FesF0F(F%*&F-FesF
1F(FE*&F-F[elF0F[elFE*(F-F[elF0F(F1F&Ffo*(F-F[elF0F&F1F(F&*&F-F[elF1F[elF%*(F-F
(F0F[elF1F&F&*(F-F(F0F&F1F[elFfo*(F-F&F0F[elF1F(FE*(F-F&F0F(F1F[elF%*&F-FaitF0F
(F^r*&F-FaitF1F(F(*&F-F)F0F[elF(*(F-F)F0F(F1F&F(*(F-F)F0F&F1F(F^u*&F-F)F1F[elFf
o*(F-F'F0F[elF1F&F^r*(F-F'F0F(F1F(F(*(F-F'F0F&F1F[elF(*(F-F%F0F(F1F[elFfo*&F-F[
elF0F(F[el*&F-F[elF1F(Fael*&F-F(F0F[elFael*(F-F(F0F(F1F&Ffo*(F-F(F0F&F1F(F`el*&
F-F(F1F[elF%*(F-F&F0F[elF1F&F&*(F-F&F0F(F1F(Fael*(F-F&F0F&F1F[elFfo*&F0F(F1F[el
F%*&F-F)F0F(F^r*&F-F)F1F(F(*&F-F'F0F[elF(*(F-F'F0F&F1F(F^u*(F-F%F0F(F1F(F(*&F-F
(F0F(F%*&F-F(F1F(FE*&F-F&F0F[elFE*(F-F&F0F&F1F(F&*&F0F(F1F(FEF%FbbtFEF1F^rFgbtF
EF-FfoFir*.,\p*&F-FesF0F(F%*&F-FesF1F(FE*&F-F[elF0F[elFfo*(F-F[elF0F(F1F&Ffo*(F
-F[elF0F&F1F(F&*&F-F[elF1F[elF&*(F-F(F0F[elF1F&F(*(F-F(F0F&F1F[elF^r*(F-F&F0F[e
lF1F(Ffo*(F-F&F0F(F1F[elF&*&F-FaitF0F(F^r*&F-FaitF1F(F(*&F-F)F0F[elFes*(F-F)F0F
(F1F&F(*(F-F)F0F&F1F(F^u*&F-F)F1F[elF^r*(F-F'F0F[elF1F&F^u*(F-F'F0F(F1F(F(*(F-F
'F0F&F1F[elFes*(F-F%F0F(F1F[elF^r*&F-F[elF0F(F[el*&F-F[elF1F(Fael*&F-F(F0F[elF[
cm*(F-F(F0F(F1F&Ffo*(F-F(F0F&F1F(F`el*&F-F(F1F[elF&*(F-F&F0F[elF1F&F(*(F-F&F0F(
F1F(Fael*(F-F&F0F&F1F[elF^r*&F0F(F1F[elF&*&F-F)F0F(F^r*&F-F)F1F(F(*&F-F'F0F[elF
es*(F-F'F0F&F1F(F^u*(F-F%F0F(F1F(F(*&F-F(F0F(F%*&F-F(F1F(FE*&F-F&F0F[elFfo*(F-F
&F0F&F1F(F&*&F0F(F1F(FEF%F1F^rF0F^rF-FfoFgbtFEFbbtFEFirFirFir,$*.F0F^r,F*&F-F[e
lF0F[elF%*&F-F[elF1F[elFE*(F-F(F0F[elF1F&Ffo*(F-F(F0F&F1F[elF&*(F-F&F0F[elF1F(F
%*(F-F&F0F(F1F[elFE*&F-F)F0F[elF^r*&F-F)F1F[elF&*(F-F'F0F[elF1F&F(*(F-F'F0F&F1F
[elF^r*(F-F%F0F(F1F[elF&*&F-F(F0F[elF[el*&F-F(F1F[elFE*(F-F&F0F[elF1F&Ffo*(F-F&
F0F&F1F[elF&*&F0F(F1F[elFE*&F-F'F0F[elF^r*&F-F&F0F[elF%F%FbbtFEF1F^rFgbtFEF-Ffo
FEFirX*FgrF9F9[gl!#%!!!"*"*FirFir,$FddtFEFirFir,$F^etFEFietFirFirX*FgrF9F9[gl!#
%!!!"*"*FirFirFirFirFirFirFirFirFirX*FgrF9F9[gl!#%!!!"*"*FirFirFirFirFfgtFirFir
FirFf^uX*FgrF9F9[gl!#%!!!"*"*FirFirFirFirFirFirFirFirFirX*FgrF9F9[gl!#%!!!"*"*F
irFirFc`uFirFirFc`uF_auFirFirX*FgrF9F9[gl!#%!!!"*"*FirFirFirFirFgfuFirFirFir,$F
_huFEX*FgrF9F9[gl!#%!!!"*"*FirFirFirFirF^cvFirFirFir,$F\evFEX*FgrF9F9[gl!#%!!!"
*"*FirFirFirFirFirFirFirFirFirX*FgrF9F9[gl!#%!!!"*"*FirFir**,F*&F-F[elF0F[elF%*
&F-F[elF1F[elFE*(F-F(F0F[elF1F&Fhp*(F-F(F0F&F1F[elF'*(F-F&F0F[elF1F(F'*(F-F&F0F
(F1F[elFhp*&F-F)F0F[elFael*(F-F'F0F[elF1F&F`el*(F-F%F0F[elF1F(Fael*&F-F(F0F[elF
]bs*(F-F&F0F[elF1F&F_bs*&F0F[elF1F(F'*&F-F'F0F[elFagm*(F-F%F0F[elF1F&F`el*&F-F&
F0F[elF]bs*&F0F[elF1F&Fhp*&F-F%F0F[elFael*$F0F[elF%F%F0FaelF1FaelF_[lFEFirFirFa
]w,$**F0FaelFg`vF%F1FaelF_[lFEFEFirFirX*FgrF9F9[gl!#%!!!"*"*FirFirFirFirFirFirF
irFirFirX*FgrF9F9[gl!#%!!!"*"*FirFirFgauFirFirFgauF\gtFirFirX*FgrF9F9[gl!#%!!!"
*"*FirFjauFirF[buFirFirFirF^]uFirX*FgrF9F9[gl!#%!!!"*"*FirFirF\fuFirFirF\fuF`au
FirFirX*FgrF9F9[gl!#%!!!"*"*FirFirFirFirFirFirFirFirFirX*FgrF9F9[gl!#%!!!"*"*Fi
r,$F`iuFEFir,$F[]vFEFirFirFirFf`vFirX*FgrF9F9[gl!#%!!!"*"*Fir,$F[fvFEFir,$FehvF
EFirFirFirF`[wFirX*FgrF9F9[gl!#%!!!"*"*FirFir,$Fa]wFEFirFirFc_wFf^wFirFirX*FgrF
9F9[gl!#%!!!"*"*FirFirFirFirFirFirFirFirFir7&7'Fir,$**,ds**F-F(F0F%FCF&FOF&F%**
F-F(F1F%FCF&FOF&F%**F-F'F0F&FCF&FOF&FE**F-F'F1F&FCF&FOF&F%*,F-F&F0F&F1F%FCF&FOF
&FE*,F-F&F0F%F1F&FCF&FOF&FE**F-F'F0F%FCF&FOF&Fhp**F-F'F1F%FCF&FOF&FE**F-F&F0F&F
CF&FOF&F'*,F-F&F0F%F1F%FCF&FOF&FE*,F-F%F0F&F1F%FCF&FOF&F&*(F-F(F0F%FCF&F%*(F-F(
F0F%FOF&FE*(F-F(F1F%FCF&FE*(F-F(F1F%FOF&F%*(F-F'F0F&FCF&FE*(F-F'F0F&FOF&FE*(F-F
'F1F&FCF&F%*(F-F'F1F&FOF&F%**F-F&F0F&F1F%FCF&F%**F-F&F0F&F1F%FOF&FE**F-F&F0F%F1
F&FCF&FE**F-F&F0F%F1F&FOF&F%**F-F&F0F%FCF&FOF&F'**F-F%F0F&FCF&FOF&Fhp*,F-F%F0F%
F1F%FCF&FOF&F%**F0F&F1F%FCF&FOF&FE*(F-F'F0F%FCF&Fhp*(F-F'F0F%FOF&F'*(F-F'F1F%FC
F&F%*(F-F'F1F%FOF&FE*(F-F&F0F&FCF&F'*(F-F&F0F&FOF&F'**F-F&F0F%F1F%FCF&F%**F-F&F
0F%F1F%FOF&F%**F-F%F0F&F1F%FCF&Ffo**F-F%F0F&F1F%FOF&F&**F-F%F0F%FCF&FOF&FE*(F0F
&FCF&FOF&F%*&F-F(F0F%FE*&F-F(F1F%FE*&F-F'F0F&FE*&F-F'F1F&F%*(F-F&F0F&F1F%F%*(F-
F&F0F%F1F&F%*(F-F&F0F%FCF&F'*(F-F&F0F%FOF&Fhp*(F-F%F0F&FCF&Fhp*(F-F%F0F&FOF&Fhp
**F-F%F0F%F1F%FCF&FE**F-F%F0F%F1F%FOF&FE*(F0F&F1F%FCF&F%*(F0F&F1F%FOF&FE*&F-F'F
0F%F'*&F-F'F1F%F%*&F-F&F0F&F'*(F-F&F0F%F1F%FE*(F-F%F0F&F1F%Ffo*(F-F%F0F%FCF&FE*
(F-F%F0F%FOF&F%*&F0F&FCF&F%*&F0F&FOF&F%*&F-F&F0F%Fhp*&F-F%F0F&Fhp*(F-F%F0F%F1F%
F%*&F0F&F1F%F%*&F-F%F0F%F%*$F0F&F%F%F1FEF0FE,F*(F-F'FCF&FOF%F%*(F-F'FCF%FOF&FE*
*F-F&F0F%FCF&FOF%FE**F-F&F1F%FCF%FOF&FE*(F-F&FCF&FOF%Ffo*(F-F&FCF%FOF&F%**F-F%F
0F%FCF&FOF%F&*&F-F'FCF%F%*&F-F'FOF%FE*(F-F&F0F%FOF%FE*(F-F&F1F%FCF%FE*(F-F%FCF&
FOF%F%*(F0F%FCF&FOF%FE*&F-F&FCF%FE*&F-F&FOF%F&*(F-F%F0F%FOF%F&*&F-F%FOF%FE*&F0F
%FOF%FEFEFhvFEFg_w,$*,,V**F-F'F0F%FCF%FOF&F%**F-F'F1F%FCF&FOF%F%*,F-F&F0F%F1F%F
CF&FOF%FE*,F-F&F0F%F1F%FCF%FOF&F%**F-F&F0F%FCF%FOF&Fhp**F-F&F1F%FCF&FOF%Ffo*,F-
F%F0F%F1F%FCF&FOF%F&*,F-F%F0F%F1F%FCF%FOF&Ffo*(F-F'F0F%FCF%F%*(F-F'F1F%FOF%F%**
F-F&F0F%F1F%FCF%FE**F-F&F0F%F1F%FOF%F%**F-F%F0F%FCF%FOF&F'**F-F%F1F%FCF&FOF%F%*
*F0F%F1F%FCF&FOF%FE**F0F%F1F%FCF%FOF&F%*(F-F&F0F%FCF%Fhp*(F-F&F1F%FOF%Ffo**F-F%
F0F%F1F%FCF%F&**F-F%F0F%F1F%FOF%Ffo*(F0F%FCF%FOF&FE*(F-F%F0F%FCF%F'*(F-F%F1F%FO
F%F%*(F0F%F1F%FCF%FE*(F0F%F1F%FOF%F%*&F0F%FCF%FEF%F1FEF-F&F0FEF^dwFEFE7'Fir,$**
,\p**F-F&F0F%FCF&FOF&F%**F-F&F1F%FCF&FOF&F%**F-F%F0F&FCF&FOF&FE**F-F%F1F&FCF&FO
F&F%**F0F&F1F%FCF&FOF&FE**F0F%F1F&FCF&FOF&FE**F-F%F0F%FCF&FOF&FE**F-F%F1F%FCF&F
OF&FE*(F0F&FCF&FOF&F%**F0F%F1F%FCF&FOF&F%*(F-F&F0F%FCF&F%*(F-F&F0F%FOF&FE*(F-F&
F1F%FCF&FE*(F-F&F1F%FOF&F%*(F-F%F0F&FCF&FE*(F-F%F0F&FOF&FE*(F-F%F1F&FCF&F%*(F-F
%F1F&FOF&F%*(F0F&F1F%FCF&F%*(F0F&F1F%FOF&FE*(F0F%F1F&FCF&FE*(F0F%F1F&FOF&F%*(F-
F%F0F%FCF&FE*(F-F%F0F%FOF&F%*(F-F%F1F%FCF&F%*(F-F%F1F%FOF&FE*&F0F&FCF&F%*&F0F&F
OF&F%*(F0F%F1F%FCF&FE*(F0F%F1F%FOF&FE*&F-F&F0F%FE*&F-F&F1F%FE*&F-F%F0F&FE*&F-F%
F1F&F%*&F0F&F1F%F%*&F0F%F1F&F%*&F-F%F0F%F%*&F-F%F1F%F%*$F0F&F%*&F0F%F1F%F%F%F1F
EF0FEF^dwFEFhvFirF_gw,$**,F**F-F'F0F%FCF%FOF&F%**F-F'F1F%FCF&FOF%F%*,F-F&F0F%F1
F%FCF&FOF%FE*,F-F&F0F%F1F%FCF%FOF&F%**F-F&F0F%FCF%FOF&FE**F-F&F1F%FCF&FOF%Ffo*,
F-F%F0F%F1F%FCF&FOF%F&*(F-F'F0F%FCF%F%*(F-F'F1F%FOF%F%**F-F&F0F%F1F%FCF%FE**F-F
&F0F%F1F%FOF%F%**F-F%F1F%FCF&FOF%F%**F0F%F1F%FCF&FOF%FE*(F-F&F0F%FCF%FE*(F-F&F1
F%FOF%Ffo**F-F%F0F%F1F%FOF%Ffo*(F-F%F1F%FOF%F%*(F0F%F1F%FOF%F%F%F1FEF0FEF^dwFEF
E7'Fir**F0Ffo,dp**F-F)F0F&FCF&FOF%F%**F-F)F1F&FCF%FOF&FE**F-F(F0F'FCF&FOF%FE**F
-F(F1F'FCF%FOF&FE*,F-F'F0F&F1F&FCF&FOF%FE*,F-F'F0F&F1F&FCF%FOF&F%*,F-F&F0F'F1F&
FCF&FOF%F%*,F-F&F0F&F1F'FCF%FOF&F%**F-F(F0F&FCF&FOF%F^r**F-F(F1F&FCF%FOF&F%**F-
F'F0F'FCF&FOF%F(*,F-F&F0F&F1F&FCF&FOF%F&*,F-F&F0F&F1F&FCF%FOF&FE*,F-F%F0F'F1F&F
CF&FOF%Ffo*(F-F)F0F&FOF%FE*(F-F)F1F&FCF%F%*(F-F(F0F'FOF%FE*(F-F(F1F'FCF%FE**F-F
'F0F&F1F&FCF%FE**F-F'F0F&F1F&FOF%F%**F-F'F0F&FCF&FOF%F[el**F-F&F0F'F1F&FOF%F%**
F-F&F0F'FCF&FOF%Fael**F-F&F0F&F1F'FCF%F%*,F-F%F0F&F1F&FCF&FOF%FE**F0F'F1F&FCF&F
OF%F%*(F-F(F0F&FOF%F(*(F-F(F1F&FCF%FE*(F-F'F0F'FOF%F(**F-F&F0F&F1F&FCF%F%**F-F&
F0F&F1F&FOF%Ffo**F-F&F0F&FCF&FOF%F^r**F-F%F0F'F1F&FOF%Ffo**F-F%F0F'FCF&FOF%F(*(
F-F'F0F&FOF%Fael*(F-F&F0F'FOF%Fael**F-F%F0F&F1F&FOF%F%**F-F%F0F&FCF&FOF%F%*(F0F
'F1F&FOF%F%*(F0F'FCF&FOF%FE*(F-F&F0F&FOF%F(*(F-F%F0F'FOF%F(*(F-F%F0F&FOF%FE*&F0
F'FOF%FEF%F1FfoF^dwFEFir**,dp**F-F)F0F&FCF&FOF%F%**F-F)F1F&FCF%FOF&FE**F-F(F0F'
FCF&FOF%FE**F-F(F1F'FCF%FOF&FE*,F-F'F0F&F1F&FCF&FOF%Ffo*,F-F'F0F&F1F&FCF%FOF&F&
*,F-F&F0F'F1F&FCF&FOF%F&*,F-F&F0F&F1F'FCF%FOF&F&**F-F(F0F&FCF&FOF%F^r**F-F(F1F&
FCF%FOF&F%**F-F'F0F'FCF&FOF%F(*,F-F&F0F&F1F&FCF&FOF%F(*,F-F&F0F&F1F&FCF%FOF&Ffo
*,F-F%F0F'F1F&FCF&FOF%F^r*(F-F)F0F&FOF%FE*(F-F)F1F&FCF%F%*(F-F(F0F'FOF%FE*(F-F(
F1F'FCF%FE**F-F'F0F&F1F&FCF%Ffo**F-F'F0F&F1F&FOF%F&**F-F'F0F&FCF&FOF%F[el**F-F&
F0F'F1F&FOF%F&**F-F&F0F'FCF&FOF%Fael**F-F&F0F&F1F'FCF%F&*,F-F%F0F&F1F&FCF&FOF%F
fo**F0F'F1F&FCF&FOF%F&*(F-F(F0F&FOF%F(*(F-F(F1F&FCF%FE*(F-F'F0F'FOF%F(**F-F&F0F
&F1F&FCF%F&**F-F&F0F&F1F&FOF%F^r**F-F&F0F&FCF&FOF%F^r**F-F%F0F'F1F&FOF%F^r**F-F
%F0F'FCF&FOF%F(*(F-F'F0F&FOF%Fael*(F-F&F0F'FOF%Fael**F-F%F0F&F1F&FOF%F&**F-F%F0
F&FCF&FOF%F%*(F0F'F1F&FOF%F&*(F0F'FCF&FOF%FE*(F-F&F0F&FOF%F(*(F-F%F0F'FOF%F(*(F
-F%F0F&FOF%FE*&F0F'FOF%FEF%F1FfoF0FfoF^dwFE,$*0,2*&F-F(F0F&F%*&F-F(F1F&FE*&F-F'
F0F&F^r*&F-F'F1F&F&*&F-F&F0F&F[el*&F-F&F1F&FE*&F-F%F0F&F^r*$F0F&F%F%F-F&F0FfoF1
FfoFCF%FOF%F^dwFEF&7'Fir,$*,Fb[tF%,J*(F-F'F0F&FOF&F%*(F-F'F1F&FOF&FE**F-F&F0F&F
1F%FOF&F%*(F-F&F1F'FOF&FE*(F-F&F0F&FOF&Fhp*(F-F&F1F&FOF&F%**F-F%F0F&F1F%FOF&Ffo
*&F-F'F0F&FE*&F-F'F1F&F%*(F-F&F0F&F1F%F%*&F-F&F1F'FE*(F-F%F0F&FOF&F'*(F0F&F1F%F
OF&F%*&F-F&F0F&F'*&F-F&F1F&FE*(F-F%F0F&F1F%Ffo*&F0F&FOF&FE*&F-F%F0F&Fhp*&F0F&F1
F%F%*$F0F&F%F%F0FfoF1FfoF^dwFEFhvFir,$**,\u**F-F(F0F&FCF&FOF&F%**F-F(F1F&FCF&FO
F&FE**F-F'F0F'FCF&FOF&FE*,F-F'F0F&F1F%FCF&FOF&F%*,F-F'F0F%F1F&FCF&FOF&F%**F-F'F
1F'FCF&FOF&FE*,F-F&F0F'F1F%FCF&FOF&FE*,F-F&F0F%F1F'FCF&FOF&F%**F-F'F0F&FCF&FOF&
Fhp**F-F'F1F&FCF&FOF&F%**F-F&F0F'FCF&FOF&F'*,F-F&F0F&F1F%FCF&FOF&Ffo*,F-F&F0F%F
1F&FCF&FOF&FE*,F-F%F0F'F1F%FCF&FOF&F&*(F-F(F0F&FCF&FE*(F-F(F0F&FOF&FE*(F-F(F1F&
FCF&F%*(F-F(F1F&FOF&F%*(F-F'F0F'FCF&F%*(F-F'F0F'FOF&FE**F-F'F0F&F1F%FCF&F%**F-F
'F0F&F1F%FOF&FE**F-F'F0F%F1F&FCF&FE**F-F'F0F%F1F&FOF&F%*(F-F'F1F'FCF&FE*(F-F'F1
F'FOF&F%**F-F&F0F'F1F%FCF&FE**F-F&F0F'F1F%FOF&FE**F-F&F0F&FCF&FOF&F'**F-F&F0F%F
1F'FCF&F%**F-F&F0F%F1F'FOF&F%**F-F%F0F'FCF&FOF&Fhp*,F-F%F0F&F1F%FCF&FOF&F%**F0F
'F1F%FCF&FOF&FE*(F-F'F0F&FCF&F'*(F-F'F0F&FOF&F'*(F-F'F1F&FCF&FE*(F-F'F1F&FOF&FE
*(F-F&F0F'FCF&Fhp*(F-F&F0F'FOF&F'**F-F&F0F&F1F%FCF&Ffo**F-F&F0F&F1F%FOF&F&**F-F
&F0F%F1F&FCF&F%**F-F&F0F%F1F&FOF&FE**F-F%F0F'F1F%FCF&F&**F-F%F0F'F1F%FOF&F&**F-
F%F0F&FCF&FOF&FE*(F0F'FCF&FOF&F%*&F-F(F0F&F%*&F-F(F1F&FE*&F-F'F0F'F%*(F-F'F0F&F
1F%FE*(F-F'F0F%F1F&FE*&F-F'F1F'F%*(F-F&F0F'F1F%FE*(F-F&F0F&FCF&Fhp*(F-F&F0F&FOF
&Fhp*(F-F&F0F%F1F'F%*(F-F%F0F'FCF&F'*(F-F%F0F'FOF&Fhp**F-F%F0F&F1F%FCF&F%**F-F%
F0F&F1F%FOF&FE*(F0F'F1F%FCF&FE*(F0F'F1F%FOF&FE*&F-F'F0F&Fhp*&F-F'F1F&F%*&F-F&F0
F'Fhp*(F-F&F0F&F1F%F&*(F-F&F0F%F1F&F%*(F-F%F0F'F1F%F&*(F-F%F0F&FCF&F%*(F-F%F0F&
FOF&F%*&F0F'FCF&FE*&F0F'FOF&F%*&F-F&F0F&F'*&F-F%F0F'F'*(F-F%F0F&F1F%FE*&F0F'F1F
%FE*&F-F%F0F&FE*$F0F'FEF%F1FfoF0FfoF^dwFEFhv,$**,dp**F-F)F0F&FCF%FOF&F%**F-F)F1
F&FCF&FOF%FE*,F-F(F0F&F1F%FCF%FOF&F%*,F-F(F0F%F1F&FCF&FOF%F%*,F-F'F0F&F1F&FCF&F
OF%F%*,F-F'F0F&F1F&FCF%FOF&FE*,F-F&F0F'F1F&FCF&FOF%FE*,F-F&F0F&F1F'FCF%FOF&FE**
F-F(F0F&FCF%FOF&Fhp**F-F(F1F&FCF&FOF%F&*,F-F'F0F&F1F%FCF%FOF&Ffo*,F-F'F0F%F1F&F
CF&FOF%Ffo*,F-F&F0F&F1F&FCF&FOF%Ffo*,F-F&F0F&F1F&FCF%FOF&F%*,F-F%F0F'F1F&FCF&FO
F%F&*(F-F)F0F&FCF%FE*(F-F)F1F&FOF%F%**F-F(F0F&F1F%FCF%F%**F-F(F0F%F1F&FOF%F%**F
-F'F0F&F1F&FCF%F%**F-F'F0F&F1F&FOF%FE**F-F'F0F&FCF%FOF&F'**F-F'F1F&FCF&FOF%FE**
F-F&F0F'F1F&FOF%FE**F-F&F0F&F1F'FCF%FE*,F-F&F0F&F1F%FCF%FOF&F%*,F-F&F0F%F1F&FCF
&FOF%F%*,F-F%F0F&F1F&FCF&FOF%F%**F0F'F1F&FCF&FOF%FE*(F-F(F0F&FCF%F'*(F-F(F1F&FO
F%Ffo**F-F'F0F&F1F%FCF%Ffo**F-F'F0F%F1F&FOF%Ffo**F-F&F0F&F1F&FCF%FE**F-F&F0F&F1
F&FOF%F&**F-F&F0F&FCF%FOF&FE**F-F%F0F'F1F&FOF%F&*(F-F'F0F&FCF%Fhp*(F-F'F1F&FOF%
F%**F-F&F0F&F1F%FCF%F%**F-F&F0F%F1F&FOF%F%**F-F%F0F&F1F&FOF%FE*(F0F'F1F&FOF%FE*
(F-F&F0F&FCF%F%F%F1FfoF0FfoF^dwFEFEF9


==> anc/flatcase.mw <==
<?xml version="1.0" encoding="UTF-8"?>
<Worksheet>
<Version major="17" minor="2"/>
<Label-Scheme value="2" prefix=""/>
<View-Properties presentation="false" autoexpanding_sections="true"><Zoom percentage="75"/>
</View-Properties>
<MapleNet-Properties elisiondigitsbefore="100" labelling="true" indentamount="4" elisiontermsthreshold="10000" ansi="false" errorbreak="1" useclientjvm="true" echo="1" imaginaryunit="I" labelwidth="20" contextmenusize="automatic" plotdriver="opengl" elisiondigitsafter="100" plotoutput="terminal" helpbrowser="standard" rtablesize="10" elisiontermsbefore="100" elisiondigitsthreshold="10000" typesetting="standard" plotdevice="inline" verboseproc="1" showassumed="1" errorcursor="false" longdelim="true" plotoptions="" quiet="false" elisiontermsafter="100" screenwidth="79" preplot="" prettyprint="3" displayprecision="-1" screenpixelheight="768" warnlevel="3" screenheight="25" latexwidth="8.0" postplot="" prompt="&gt; " ShowLabels="true"/>
<Styles>
<Font name="Ordered List 1" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Annotation Text" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 2" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 3" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 4" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 5" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Author" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Annotation Title" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="18" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Warning" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Caption Reference" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Maple Input Placeholder" background="[255,255,255]" bold="true" executable="true" family="Courier New" foreground="[200,0,200]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="true"/>
<Font name="Maple Plot" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Code" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[255,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Line Printed Output" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Text Output" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Diagnostic" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[40,120,40]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Inert Output" background="[255,255,255]" bold="false" executable="true" family="Times New Roman" foreground="[144,144,144]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Normal" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Hyperlink" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,128,128]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="Maple Output" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Dash Item" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Math" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Maple Input" background="[255,255,255]" bold="true" executable="true" family="Courier New" foreground="[120,0,14]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Output" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Input" background="[255,255,255]" bold="false" executable="true" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="HyperlinkError" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[255,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="Header and Footer" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="10" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Error" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[255,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Title" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="18" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Heading 1" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="18" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Text" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Bullet Item" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Heading 4" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="true" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Equation Label" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Heading 3" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="true" opaque="false" readonly="false" size="14" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Heading 2" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="16" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="HyperlinkWarning" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="Dictionary Hyperlink" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[147,0,15]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="Atomic Variable" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[175,0,175]" italic="true" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Caption Text" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="List Item" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Layout name="Ordered List 1" alignment="left" bullet="numeric" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix=""/>
<Layout name="Ordered List 2" alignment="left" bullet="alphabetic" firstindent="0" leftmargin="36" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix=""/>
<Layout name="Ordered List 3" alignment="left" bullet="roman" firstindent="0" leftmargin="72" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix=""/>
<Layout name="Ordered List 4" alignment="left" bullet="ALPHABETIC" firstindent="0" leftmargin="108" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix=""/>
<Layout name="Ordered List 5" alignment="left" bullet="ROMAN" firstindent="0" leftmargin="144" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix=""/>
<Layout name="Author" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="8" spacebelow="8" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Warning" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Annotation Title" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="12" spacebelow="12" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Maple Plot" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Line Printed Output" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="any" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Text Output" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="newline" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Diagnostic" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="any" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Normal" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Maple Output" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.3" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Dash Item" alignment="left" bullet="dash" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="HyperlinkError" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Error" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Title" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="12" spacebelow="12" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Heading 1" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="8" spacebelow="4" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Bullet Item" alignment="left" bullet="dot" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Heading 4" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Heading 3" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Heading 2" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="8" spacebelow="2" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="HyperlinkWarning" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="List Item" alignment="left" bullet="indent" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Pencil-style name="Pencil 5" pen-color="[255,0,0]" pen-height="5.0" pen-width="5.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 4" pen-color="[0,0,255]" pen-height="3.0" pen-width="3.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 3" pen-color="[0,0,0]" pen-height="3.0" pen-width="3.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 2" pen-color="[0,0,255]" pen-height="1.0" pen-width="1.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 1" pen-color="[0,0,0]" pen-height="1.0" pen-width="1.0" pen-opacity="1.0"/>
<Highlighter-style name="Highlighter 2" pen-color="[255,204,0]" pen-height="14.0" pen-width="14.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 1" pen-color="[255,153,255]" pen-height="12.0" pen-width="8.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 4" pen-color="[0,255,255]" pen-height="32.0" pen-width="32.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 3" pen-color="[51,255,0]" pen-height="24.0" pen-width="24.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 5" pen-color="[255,255,0]" pen-height="48.0" pen-width="48.0" pen-opacity="0.8"/>
</Styles>
<Task-table>
    <Task-category name="&lt;default&gt;"/>
</Task-table>
<Task/>
<Group labelreference="L1" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEocmVzdGFydEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjEvJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJStleGVjdXRhYmxlR0Y9Rjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYkLUkjbWlHRiQ2JVEocmVzdGFydEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjEvJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMjc3Nzc3OGVtRic=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L2" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L12" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="with(RegularChains);" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEld2l0aEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYlLUYsNiVRLlJlZ3VsYXJDaGFpbnNGJ0YvRjIvJStleGVjdXRhYmxlR1EmZmFsc2VGJy9GM1Enbm9ybWFsRidGQC1JI21vR0YkNi1RIjtGJ0ZALyUmZmVuY2VHRj8vJSpzZXBhcmF0b3JHRjEvJSlzdHJldGNoeUdGPy8lKnN5bW1ldHJpY0dGPy8lKGxhcmdlb3BHRj8vJS5tb3ZhYmxlbGltaXRzR0Y/LyUnYWNjZW50R0Y/LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMjc3Nzc3OGVtRidGPUZA">QyQtSSV3aXRoRzYiNiNJLlJlZ3VsYXJDaGFpbnNHSShfc3lzbGliR0YlIiIi</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">N0JJK0NoYWluVG9vbHNHNiJJNkNvbnN0cnVjdGlibGVTZXRUb29sc0dGJEkoRGlzcGxheUdGJEk2RGlzcGxheVBvbHlub21pYWxSaW5nR0YkSSpFcXVhdGlvbnNHRiRJM0V4dGVuZGVkUmVndWxhckdjZEdGJEk0RmFzdEFyaXRobWV0aWNUb29sc0dGJEksSW5lcXVhdGlvbnNHRiRJJUluZm9HRiRJKEluaXRpYWxHRiRJKkludGVyc2VjdEdGJEkoSW52ZXJzZUdGJEkqSXNSZWd1bGFyR0YkSTZMYXp5UmVhbFRyaWFuZ3VsYXJpemVHRiRJK01haW5EZWdyZWVHRiRJLU1haW5WYXJpYWJsZUdGJEkuTWF0cml4Q29tYmluZUdGJEksTWF0cml4VG9vbHNHRiRJK05vcm1hbEZvcm1HRiRJNlBhcmFtZXRyaWNTeXN0ZW1Ub29sc0dGJEkvUG9seW5vbWlhbFJpbmdHRiRJJVJhbmtHRiRJMlJlYWxUcmlhbmd1bGFyaXplR0YkSStSZWd1bGFyR2NkR0YkSTJSZWd1bGFyaXplSW5pdGlhbEdGJEktU2FtcGxlUG9pbnRzR0YkSTZTZW1pQWxnZWJyYWljU2V0VG9vbHNHRiRJKVNlcGFyYW50R0YkSTZTcGFyc2VQc2V1ZG9SZW1haW5kZXJHRiRJNVN1Z2dlc3RWYXJpYWJsZU9yZGVyR0YkSSVUYWlsR0YkSS5Ucmlhbmd1bGFyaXplR0Yk</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L11" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">JSFH</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L14" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="K := PolynomialRing([l1, l3, b]);" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEiS0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRL1BvbHlub21pYWxSaW5nRidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNiUtRlM2Ji1GIzYpLUYsNiVRI2wxRidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictRiw2JVEjbDNGJ0YvRjJGaG4tRiw2JVEiYkYnRi9GMi8lK2V4ZWN1dGFibGVHRj1GOUY5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmZvRjlGOS1GNjYtUSI7RidGOUY7RltvRkBGQkZERkZGSEZcb0ZNRmZvRjk=">QyQ+SSJLRzYiLUkvUG9seW5vbWlhbFJpbmdHRiU2IzclSSNsMUdGJUkjbDNHRiVJImJHRiUiIiI=</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEiS0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIzo9RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEwcG9seW5vbWlhbF9yaW5nRidGL0YyLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y9Rjk=">STBwb2x5bm9taWFsX3JpbmdHNiI=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L13" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">JSFH</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L3" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="read &quot;branches.m&quot;;" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW9HRiQ2L1ElcmVhZEYnLyUlYm9sZEdRJXRydWVGJy8lLG1hdGh2YXJpYW50R1ElYm9sZEYnLyUrZm9udHdlaWdodEdGNC8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGOS8lKXN0cmV0Y2h5R0Y5LyUqc3ltbWV0cmljR0Y5LyUobGFyZ2VvcEdGOS8lLm1vdmFibGVsaW1pdHNHRjkvJSdhY2NlbnRHRjkvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZILUYsNi1RIn5GJy9GM1Enbm9ybWFsRidGN0Y6RjxGPkZARkJGREZGRkktSSNtc0dGJDYjUSticmFuY2hlcy5tRictRiw2LVEiO0YnRk5GNy9GO0YxRjxGPkZARkJGREZGL0ZKUSwwLjI3Nzc3NzhlbUYnLyUrZXhlY3V0YWJsZUdGOUZO">QyRBUSticmFuY2hlcy5tNiIiIiI=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L4" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="read &quot;biquartics.m&quot;;" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW9HRiQ2L1ElcmVhZEYnLyUlYm9sZEdRJXRydWVGJy8lLG1hdGh2YXJpYW50R1ElYm9sZEYnLyUrZm9udHdlaWdodEdGNC8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGOS8lKXN0cmV0Y2h5R0Y5LyUqc3ltbWV0cmljR0Y5LyUobGFyZ2VvcEdGOS8lLm1vdmFibGVsaW1pdHNHRjkvJSdhY2NlbnRHRjkvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZILUYsNi1RIn5GJy9GM1Enbm9ybWFsRidGN0Y6RjxGPkZARkJGREZGRkktSSNtc0dGJDYjUS1iaXF1YXJ0aWNzLm1GJy1GLDYtUSI7RidGTkY3L0Y7RjFGPEY+RkBGQkZERkYvRkpRLDAuMjc3Nzc3OGVtRicvJStleGVjdXRhYmxlR0Y5Rk4=">QyRBUS1iaXF1YXJ0aWNzLm02IiIiIg==</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L5" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">JSFH</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L6" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="anames(user);" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEnYW5hbWVzRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkobWZlbmNlZEdGJDYkLUYjNiUtRiw2JVEldXNlckYnRi9GMi8lK2V4ZWN1dGFibGVHUSZmYWxzZUYnL0YzUSdub3JtYWxGJ0ZALUkjbW9HRiQ2LVEiO0YnRkAvJSZmZW5jZUdGPy8lKnNlcGFyYXRvckdGMS8lKXN0cmV0Y2h5R0Y/LyUqc3ltbWV0cmljR0Y/LyUobGFyZ2VvcEdGPy8lLm1vdmFibGVsaW1pdHNHRj8vJSdhY2NlbnRHRj8vJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4yNzc3Nzc4ZW1GJ0Y9RkA=">QyQtSSdhbmFtZXNHJSpwcm90ZWN0ZWRHNiNJJXVzZXJHNiIiIiI=</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">NjVJKGJyYW5jaDRHNiJJKGJyYW5jaDVHRiRJJWJpcTdHRiRJKGJyYW5jaDNHRiRJKGJyYW5jaDhHRiRJKGJyYW5jaDJHRiRJJWJpcThHRiRJJWJpcTJHRiRJJWJpcTRHRiRJKWJyYW5jaDFiR0YkSSViaXEzR0YkSSlicmFuY2gxYUdGJEkmYmlxMWFHRiRJKGJyYW5jaDdHRiRJKGJyYW5jaDZHRiRJJWJpcTVHRiRJJmJpcTFiR0YkSSJLR0YkSSViaXE2R0Yk</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L10" drawlabel="true">
<Input>
<Text-field style="Heading 2" layout="Heading 2">Branch 1a</Text-field>
</Input>
</Group>
<Group labelreference="L8" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="A := branch1a[5];" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEiQUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRKWJyYW5jaDFhRidGL0YyLUkobWZlbmNlZEdGJDYmLUYjNiUtSSNtbkdGJDYkUSI1RidGOS8lK2V4ZWN1dGFibGVHRj1GOUY5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnLUY2Ni1RIjtGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRidGTUZlbkY5">QyQ+SSJBRzYiJkkpYnJhbmNoMWFHRiU2IyIiJiIiIg==</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEiQUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIzo9RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtSShtZmVuY2VkR0YkNiYtRiM2Ji1GUDYmLUYjNi4tSSNtbkdGJDYkUSIwRidGOS1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUYjNictRjY2LVEqJnVtaW51czA7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORmRvLUYjNigtSSZtZnJhY0dGJDYoLUZZNiRRIjFGJ0Y5LUZZNiRRIjJGJ0Y5LyUubGluZXRoaWNrbmVzc0dGXXAvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGZXAvJSliZXZlbGxlZEdGPS1GNjYtUTEmSW52aXNpYmxlVGltZXM7RidGOUY7Rj5GQEZCRkRGRkZIRmpuL0ZORltvLUZpbzYoLUYjNiYtRiM2Ki1GIzYqRl5wRmpwLUYsNiVRI2wzRidGL0YyRmpwLUYsNiVRI3AxRidGL0YyRmpwLUYsNiVRI3AzRidGL0YyRjktRjY2LVEoJm1pbnVzO0YnRjlGO0Y+RkBGQkZERkZGSEZjb0Zlby1GIzYmRmlxRmpwRlxyRjlGX3ItRiM2JkZecEZqcEZmcUY5Rl9yRltwRjkvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GOS1GIzYoRmZxRmpwLUZQNiQtRiM2JkZcci1GNjYtUSIrRidGOUY7Rj5GQEZCRkRGRkZIRmNvRmVvRmlxRjlGOUZmckZpckY5RmFwRmNwRmZwRmhwRmZyRmlyRjlGZnJGaXJGOUZmbi1GIzYlRmBvRltwRjlGZm5GXm9GZm4tRiM2J0Zgby1GIzYoLUZpbzYoRltwLUZZNiRRIjRGJ0Y5RmFwRmNwRmZwRmhwRmpwLUZpbzYoLUYjNiYtRiM2JkZpcUZfckZcckY5RmZyRmlyRjlGW3NGYXBGY3BGZnBGaHBGZnJGaXJGOUZmckZpckY5RmZyRmlyRjlGOS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0ZmckZpckY5RjlGZXRGaHRGZnJGaXJGOQ==">NyM3JyIiISwkKigsKiooSSNsM0c2IiIiIkkjcDFHNiIiIiJJI3AzRzYiIiIiIiIjKiZJI3AxRzYiIiIiSSNwM0c2IiIiIiEiIkkjbDNHNiIhIiMhIiIiIiIiIiJJI2wzRzYiISIiLCZJI3AzRzYiIiIiSSNwMUc2IiIiIiEiIiMhIiIiIiMhIiIsJCooLCoqKEkjbDNHNiIiIiJJI3AxRzYiIiIiSSNwM0c2IiIiIiIiIyomSSNwMUc2IiIiIkkjcDNHNiIiIiIhIiJJI2wzRzYiISIjISIiIiIiIiIiSSNsM0c2IiEiIiwmSSNwM0c2IiIiIkkjcDFHNiIiIiIhIiIjISIiIiIjLCQqKEkjbDNHNiIhIiIsJkkjcDNHNiIiIiJJI3AxRzYiIiIiISIiLCZJI3AxRzYiIiIiSSNwM0c2IiEiIiIiIiMhIiIiIiU=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L16" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="eval_Aak := [seq(cat('A', a+5, 2) = A[a][2], a = 1 .. nops(A)), seq(cat('A', a+5, 5) = A[a][5], a = 1 .. nops(A))];" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEpZXZhbF9BYWtGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JKG1mZW5jZWRHRiQ2Ji1GIzYoLUYsNiVRJHNlcUYnRi9GMi1GUDYkLUYjNjAtRiw2JVEkY2F0RidGL0YyLUZQNiQtRiM2LC1GNjYtUSInRidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjExMTExMTFlbUYnL0ZOUSYwLjBlbUYnLUYsNiVRIkFGJ0YvRjJGXG8tRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS0Ziby9GTlEsMC4zMzMzMzMzZW1GJy1GLDYlUSJhRidGL0YyLUY2Ni1RIitGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GZHAtSSNtbkdGJDYkUSI1RidGOUZmby1GZ3A2JFEiMkYnRjlGOUY5LUY2Ni1RIj1GJ0Y5RjtGPkZARkJGREZGRkhGSkZNRmNvLUZQNiYtRiM2JEZdcEY5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRictRlA2Ji1GIzYkRmpwRjlGOUZkcUZncUZmb0ZdcEZdcS1GZ3A2JFEiMUYnRjktRjY2LVEjLi5GJ0Y5RjtGPkZARkJGREZGRkhGY3BGYW8tRiw2JVElbm9wc0YnRi9GMi1GUDYkLUYjNiRGY29GOUY5RjlGOUZmby1GIzYlRlQtRlA2JC1GIzYwRmVuLUZQNiQtRiM2LEZcb0Zjb0Zcb0Zmb0ZdcEZgcEZmcEZmb0ZmcEY5RjlGXXFGY29GYHEtRlA2Ji1GIzYkRmZwRjlGOUZkcUZncUZmb0ZdcEZdcUZeckZhckZkckZnckY5RjlGOS1GLDYjUSFGJ0Y5RjlGZHFGZ3EtRjY2LVEiO0YnRjlGO0Zpb0ZARkJGREZGRkhGam9GTS8lK2V4ZWN1dGFibGVHRj1GOQ==">QyQ+SSlldmFsX0Fha0c2IjckLUkkc2VxRyUqcHJvdGVjdGVkRzYkLy1JJGNhdEdGKTYlLkkiQUdGJSwmSSJhR0YlIiIiIiImRjMiIiMmJkYwNiNGMjYjRjUvRjI7RjMtSSVub3BzR0YpNiNGMC1GKDYkLy1GLTYlRi9GMUY0JkY3NiNGNEY6RjM=</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEpZXZhbF9BYWtGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSM6PUYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUkobWZlbmNlZEdGJDYmLUYjNigtRiM2KC1GLDYlUSRBNjJGJ0YvRjItRjY2LVEiPUYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tRiM2Jy1GNjYtUSomdW1pbnVzMDtGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GXG8tRiM2KC1JJm1mcmFjR0YkNigtSSNtbkdGJDYkUSIxRidGOS1GZG82JFEiMkYnRjkvJS5saW5ldGhpY2tuZXNzR0Zmby8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0ZecC8lKWJldmVsbGVkR0Y9LUY2Ni1RMSZJbnZpc2libGVUaW1lcztGJ0Y5RjtGPkZARkJGREZGRkgvRktRJjAuMGVtRicvRk5GZ3AtRmFvNigtRiM2Ji1GIzYqLUYjNipGZ29GY3AtRiw2JVEjbDNGJ0YvRjJGY3AtRiw2JVEjcDFGJ0YvRjJGY3AtRiw2JVEjcDNGJ0YvRjJGOS1GNjYtUSgmbWludXM7RidGOUY7Rj5GQEZCRkRGRkZIRltvRl1vLUYjNiZGZHFGY3BGZ3FGOUZqcS1GIzYmRmdvRmNwRmFxRjlGanFGY29GOS8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGPUY5LUYjNihGYXFGY3AtRlA2JC1GIzYmRmdxLUY2Ni1RIitGJ0Y5RjtGPkZARkJGREZGRkhGW29GXW9GZHFGOUY5RmFyRmRyRjlGam9GXHBGX3BGYXBGYXJGZHJGOUZhckZkckY5RmFyRmRyRjktRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSEZmcC9GTlEsMC4zMzMzMzMzZW1GJy1GIzYoLUYsNiVRJEE2NUYnRi9GMkZZLUYjNidGaG4tRiM2KC1GYW82KEZjby1GZG82JFEiNEYnRjlGam9GXHBGX3BGYXBGY3AtRmFvNigtRiM2Ji1GIzYmRmRxRmpxRmdxRjlGYXJGZHJGOUZmckZqb0ZccEZfcEZhcEZhckZkckY5RmFyRmRyRjlGYXJGZHJGOUZhckZkckY5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGYXJGZHJGOQ==">NyQvSSRBNjJHNiIsJCooLCoqKEkjbDNHRiUiIiJJI3AxR0YlRitJI3AzR0YlRisiIiMqJkYsRitGLUYrISIiRiohIiNGMEYrRitGKkYwLCZGLUYrRixGK0YwI0YwRi4vSSRBNjVHRiUsJCooRipGMEYyRjAsJkYsRitGLUYwRisjRjAiIiU=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L153" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal">Evaluate all A<Font subscript="true">a</Font><Font superscript="true">k</Font> as rational fuctions in<Font encoding="UTF-8"> (\342\204\235(b,l</Font><Font subscript="true">1</Font>,l<Font subscript="true">3</Font>))(p<Font subscript="true">1</Font>,p<Font subscript="true">3</Font>) in each coefficient of the biquartic. We want them to vanish for all p<Font subscript="true">1</Font>,p<Font subscript="true">3</Font>, therefore their polynomials in numerators has to vanish for all p<Font subscript="true">1</Font>,p<Font subscript="true">3</Font>, and finally, all coefficients of these polynomials in (R[b,l<Font subscript="true">1</Font>,l<Font subscript="true">3</Font>])[p<Font subscript="true">1</Font>,p<Font subscript="true">3</Font>] has to vanish.</Text-field>
</Input>
</Group>
<Group labelreference="L39" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="biquartic_coefs := biq1a:" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEwYmlxdWFydGljX2NvZWZzRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEmYmlxMWFGJ0YvRjItRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk0vJStleGVjdXRhYmxlR0Y9Rjk=">QyQ+STBiaXF1YXJ0aWNfY29lZnNHNiJJJmJpcTFhR0YlISIi</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L15" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="biquartic_in_p1p3 := numer(convert(eval(biquartic_coefs, eval_Aak), set)):" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEyYmlxdWFydGljX2luX3AxcDNGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSZudW1lckYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYnLUYsNiVRKGNvbnZlcnRGJ0YvRjItRlM2JC1GIzYoLUYsNiVRJWV2YWxGJ0YvRjItRlM2JC1GIzYnLUYsNiVRMGJpcXVhcnRpY19jb2Vmc0YnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUYsNiVRKWV2YWxfQWFrRidGL0YyLyUrZXhlY3V0YWJsZUdGPUY5RjlGYm8tRiw2JVEkc2V0RidGL0YyRl1wRjlGOS1GLDYjUSFGJ0ZdcEY5RjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk1GXXBGOQ==">QyQ+STJiaXF1YXJ0aWNfaW5fcDFwM0c2Ii1JJm51bWVyRyUqcHJvdGVjdGVkRzYjLUkoY29udmVydEdGKDYkLUklZXZhbEdGKDYkSTBiaXF1YXJ0aWNfY29lZnNHRiVJKWV2YWxfQWFrR0YlSSRzZXRHRighIiI=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L17" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="biquartic_in_p1p3 := collect(biquartic_in_p1p3, [p1, p3], 'distributed'):" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEyYmlxdWFydGljX2luX3AxcDNGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUShjb2xsZWN0RidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNitGKy1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUZTNiYtRiM2Jy1GLDYlUSNwMUYnRi9GMkZXLUYsNiVRI3AzRidGL0YyLyUrZXhlY3V0YWJsZUdGPUY5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGVy1GNjYtUSInRidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjExMTExMTFlbUYnL0ZORmZuLUYsNiVRLGRpc3RyaWJ1dGVkRidGL0YyRltwRmNvRjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTUZjb0Y5">QyQ+STJiaXF1YXJ0aWNfaW5fcDFwM0c2Ii1JKGNvbGxlY3RHRiU2JUYkNyRJI3AxR0YlSSNwM0dGJS5JLGRpc3RyaWJ1dGVkR0YlISIi</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L9" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="p1p3_coefficients := map(coeffs, biquartic_in_p1p3, [p1, p3]):" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEycDFwM19jb2VmZmljaWVudHNGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSRtYXBGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2KS1GLDYlUSdjb2VmZnNGJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GLDYlUTJiaXF1YXJ0aWNfaW5fcDFwM0YnRi9GMkZaLUZTNiYtRiM2Jy1GLDYlUSNwMUYnRi9GMkZaLUYsNiVRI3AzRidGL0YyLyUrZXhlY3V0YWJsZUdGPUY5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGaW9GOUY5LUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNRmlvRjk=">QyQ+STJwMXAzX2NvZWZmaWNpZW50c0c2Ii1JJG1hcEclKnByb3RlY3RlZEc2JUknY29lZmZzR0YoSTJiaXF1YXJ0aWNfaW5fcDFwM0dGJTckSSNwMUdGJUkjcDNHRiUhIiI=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L18" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="Triangularize(p1p3_coefficients, K);" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEuVHJpYW5ndWxhcml6ZUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYnLUYsNiVRMnAxcDNfY29lZmZpY2llbnRzRidGL0YyLUkjbW9HRiQ2LVEiLEYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGMS8lKXN0cmV0Y2h5R0ZFLyUqc3ltbWV0cmljR0ZFLyUobGFyZ2VvcEdGRS8lLm1vdmFibGVsaW1pdHNHRkUvJSdhY2NlbnRHRkUvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GLDYlUSJLRidGL0YyLyUrZXhlY3V0YWJsZUdGRUZBRkEtRj42LVEiO0YnRkFGQ0ZGRkhGSkZMRk5GUEZSL0ZWUSwwLjI3Nzc3NzhlbUYnRmVuRkE=">QyQtSS5Ucmlhbmd1bGFyaXplRzYiNiRJMnAxcDNfY29lZmZpY2llbnRzR0YlSSJLR0YlIiIi</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">NyI=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L19" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">JSFH</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L20" drawlabel="true">
<Input>
<Text-field style="Heading 2" layout="Heading 2">Branch 1b</Text-field>
</Input>
</Group>
<Group labelreference="L45" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="A := branch1b[5];" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEiQUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRKWJyYW5jaDFiRidGL0YyLUkobWZlbmNlZEdGJDYmLUYjNiUtSSNtbkdGJDYkUSI1RidGOS8lK2V4ZWN1dGFibGVHRj1GOUY5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnLUY2Ni1RIjtGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRidGTUZlbkY5">QyQ+SSJBRzYiJkkpYnJhbmNoMWJHRiU2IyIiJiIiIg==</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEiQUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIzo9RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtSShtZmVuY2VkR0YkNiYtRiM2Ji1GUDYmLUYjNi4tSSNtbkdGJDYkUSIwRidGOS1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUkmbWZyYWNHRiQ2KC1GWTYkUSIxRidGOS1GIzYmLUYjNigtRiM2Ji1GLDYlUSJiRidGL0YyLUY2Ni1RMSZJbnZpc2libGVUaW1lcztGJ0Y5RjtGPkZARkJGREZGRkhGam4vRk5GW28tRiw2JVEjcDFGJ0YvRjJGOS1GNjYtUSgmbWludXM7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORmhwLUYjNiZGam9GXXAtRiw2JVEjcDNGJ0YvRjJGOS1GNjYtUSIrRidGOUY7Rj5GQEZCRkRGRkZIRmdwRmlwRlxxRjkvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GOS8lLmxpbmV0aGlja25lc3NHRmNvLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRltyLyUpYmV2ZWxsZWRHRj1GZm4tRiM2JS1GNjYtUSomdW1pbnVzMDtGJ0Y5RjtGPkZARkJGREZGRkhGZ3BGaXBGYW9GOUZmbkZeb0Zmbi1GX282KC1GIzYqLUZQNiQtRiM2JkZhcEZkcEZccUY5RjlGXXAtRlA2JC1GIzYmRmpvRmRwRmFvRjlGOUZdcEZqb0ZicUZlcUY5RmRvRmdxRmlxRlxyRl5yRmJxRmVxRjlGOS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0ZicUZlcUY5RjlGYXNGZHNGYnFGZXFGOQ==">NyM3JyIiISokLCgqJkkiYkc2IiIiIkkjcDFHNiIiIiIiIiIqJkkiYkc2IiIiIkkjcDNHNiIiIiIhIiJJI3AzRzYiIiIiISIiISIiKiQsKComSSJiRzYiIiIiSSNwMUc2IiIiIiIiIiomSSJiRzYiIiIiSSNwM0c2IiIiIiEiIkkjcDNHNiIiIiIhIiIqKiwmSSNwMUc2IiIiIkkjcDNHNiIhIiIiIiIsJkkiYkc2IiIiIiEiIiIiIiIiIkkiYkc2IiIiIiwoKiZJImJHNiIiIiJJI3AxRzYiIiIiIiIiKiZJImJHNiIiIiJJI3AzRzYiIiIiISIiSSNwM0c2IiIiIiEiIg==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L44" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="eval_Aak := [seq(cat('A', a+5, 2) = A[a][2], a = 1 .. nops(A)), seq(cat('A', a+5, 5) = A[a][5], a = 1 .. nops(A))];" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEpZXZhbF9BYWtGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JKG1mZW5jZWRHRiQ2Ji1GIzYoLUYsNiVRJHNlcUYnRi9GMi1GUDYkLUYjNjAtRiw2JVEkY2F0RidGL0YyLUZQNiQtRiM2LC1GNjYtUSInRidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjExMTExMTFlbUYnL0ZOUSYwLjBlbUYnLUYsNiVRIkFGJ0YvRjJGXG8tRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS0Ziby9GTlEsMC4zMzMzMzMzZW1GJy1GLDYlUSJhRidGL0YyLUY2Ni1RIitGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GZHAtSSNtbkdGJDYkUSI1RidGOUZmby1GZ3A2JFEiMkYnRjlGOUY5LUY2Ni1RIj1GJ0Y5RjtGPkZARkJGREZGRkhGSkZNRmNvLUZQNiYtRiM2JEZdcEY5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRictRlA2Ji1GIzYkRmpwRjlGOUZkcUZncUZmb0ZdcEZdcS1GZ3A2JFEiMUYnRjktRjY2LVEjLi5GJ0Y5RjtGPkZARkJGREZGRkhGY3BGYW8tRiw2JVElbm9wc0YnRi9GMi1GUDYkLUYjNiRGY29GOUY5RjlGOUZmby1GIzYlRlQtRlA2JC1GIzYwRmVuLUZQNiQtRiM2LEZcb0Zjb0Zcb0Zmb0ZdcEZgcEZmcEZmb0ZmcEY5RjlGXXFGY29GYHEtRlA2Ji1GIzYkRmZwRjlGOUZkcUZncUZmb0ZdcEZdcUZeckZhckZkckZnckY5RjlGOS1GLDYjUSFGJ0Y5RjlGZHFGZ3EtRjY2LVEiO0YnRjlGO0Zpb0ZARkJGREZGRkhGam9GTS8lK2V4ZWN1dGFibGVHRj1GOQ==">QyQ+SSlldmFsX0Fha0c2IjckLUkkc2VxRyUqcHJvdGVjdGVkRzYkLy1JJGNhdEdGKTYlLkkiQUdGJSwmSSJhR0YlIiIiIiImRjMiIiMmJkYwNiNGMjYjRjUvRjI7RjMtSSVub3BzR0YpNiNGMC1GKDYkLy1GLTYlRi9GMUY0JkY3NiNGNEY6RjM=</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEpZXZhbF9BYWtGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSM6PUYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUkobWZlbmNlZEdGJDYmLUYjNigtRiM2KC1GLDYlUSRBNjJGJ0YvRjItRjY2LVEiPUYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tSSZtZnJhY0dGJDYoLUkjbW5HRiQ2JFEiMUYnRjktRiM2Ji1GIzYoLUYjNiYtRiw2JVEiYkYnRi9GMi1GNjYtUTEmSW52aXNpYmxlVGltZXM7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORmpvLUYsNiVRI3AxRidGL0YyRjktRjY2LVEoJm1pbnVzO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZjcC1GIzYmRmNvRmZvLUYsNiVRI3AzRidGL0YyRjktRjY2LVEiK0YnRjlGO0Y+RkBGQkZERkZGSEZicEZkcEZncEY5LyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y9RjkvJS5saW5ldGhpY2tuZXNzR0Zcby8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0ZmcS8lKWJldmVsbGVkR0Y9Rl1xRmBxRjktRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSEZpby9GTlEsMC4zMzMzMzMzZW1GJy1GIzYoLUYsNiVRJEE2NUYnRi9GMkZZLUZnbjYoLUYjNiotRlA2JC1GIzYmRlxwRl9wRmdwRjlGOUZmby1GUDYkLUYjNiZGY29GX3BGaW5GOUY5RmZvRmNvRl1xRmBxRjlGXW9GYnFGZHFGZ3FGaXFGXXFGYHFGOUZdcUZgcUY5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGXXFGYHFGOQ==">NyQvSSRBNjJHNiIqJCwoKiZJImJHRiUiIiJJI3AxR0YlRipGKiomRilGKkkjcDNHRiVGKiEiIkYtRipGLi9JJEE2NUdGJSoqLCZGK0YqRi1GLkYqLCZGKUYqRi5GKkYqRilGKkYnRi4=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L47" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="biquartic_coefs := biq1b:" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEwYmlxdWFydGljX2NvZWZzRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEmYmlxMWJGJ0YvRjItRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk0vJStleGVjdXRhYmxlR0Y9Rjk=">QyQ+STBiaXF1YXJ0aWNfY29lZnNHNiJJJmJpcTFiR0YlISIi</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L43" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="biquartic_in_p1p3 := numer(convert(eval(biquartic_coefs, eval_Aak), set)):" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEyYmlxdWFydGljX2luX3AxcDNGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSZudW1lckYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYnLUYsNiVRKGNvbnZlcnRGJ0YvRjItRlM2JC1GIzYoLUYsNiVRJWV2YWxGJ0YvRjItRlM2JC1GIzYnLUYsNiVRMGJpcXVhcnRpY19jb2Vmc0YnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUYsNiVRKWV2YWxfQWFrRidGL0YyLyUrZXhlY3V0YWJsZUdGPUY5RjlGYm8tRiw2JVEkc2V0RidGL0YyRl1wRjlGOS1GLDYjUSFGJ0ZdcEY5RjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk1GXXBGOQ==">QyQ+STJiaXF1YXJ0aWNfaW5fcDFwM0c2Ii1JJm51bWVyRyUqcHJvdGVjdGVkRzYjLUkoY29udmVydEdGKDYkLUklZXZhbEdGKDYkSTBiaXF1YXJ0aWNfY29lZnNHRiVJKWV2YWxfQWFrR0YlSSRzZXRHRighIiI=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L41" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="biquartic_in_p1p3 := collect(biquartic_in_p1p3, [p1, p3], 'distributed'):" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEyYmlxdWFydGljX2luX3AxcDNGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUShjb2xsZWN0RidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNitGKy1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUZTNiYtRiM2Jy1GLDYlUSNwMUYnRi9GMkZXLUYsNiVRI3AzRidGL0YyLyUrZXhlY3V0YWJsZUdGPUY5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGVy1GNjYtUSInRidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjExMTExMTFlbUYnL0ZORmZuLUYsNiVRLGRpc3RyaWJ1dGVkRidGL0YyRltwRmNvRjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTUZjb0Y5">QyQ+STJiaXF1YXJ0aWNfaW5fcDFwM0c2Ii1JKGNvbGxlY3RHNiQlKnByb3RlY3RlZEdJKF9zeXNsaWJHRiU2JUYkNyRJI3AxR0YlSSNwM0dGJS5JLGRpc3RyaWJ1dGVkR0YlISIi</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L46" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="p1p3_coefficients := map(coeffs, biquartic_in_p1p3, [p1, p3]):" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEycDFwM19jb2VmZmljaWVudHNGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSRtYXBGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2KS1GLDYlUSdjb2VmZnNGJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GLDYlUTJiaXF1YXJ0aWNfaW5fcDFwM0YnRi9GMkZaLUZTNiYtRiM2Jy1GLDYlUSNwMUYnRi9GMkZaLUYsNiVRI3AzRidGL0YyLyUrZXhlY3V0YWJsZUdGPUY5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGaW9GOUY5LUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNRmlvRjk=">QyQ+STJwMXAzX2NvZWZmaWNpZW50c0c2Ii1JJG1hcEclKnByb3RlY3RlZEc2JUknY29lZmZzR0YoSTJiaXF1YXJ0aWNfaW5fcDFwM0dGJTckSSNwMUdGJUkjcDNHRiUhIiI=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L42" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="Triangularize(p1p3_coefficients, K);" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEuVHJpYW5ndWxhcml6ZUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYnLUYsNiVRMnAxcDNfY29lZmZpY2llbnRzRidGL0YyLUkjbW9HRiQ2LVEiLEYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGMS8lKXN0cmV0Y2h5R0ZFLyUqc3ltbWV0cmljR0ZFLyUobGFyZ2VvcEdGRS8lLm1vdmFibGVsaW1pdHNHRkUvJSdhY2NlbnRHRkUvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GLDYlUSJLRidGL0YyLyUrZXhlY3V0YWJsZUdGRUZBRkEtRj42LVEiO0YnRkFGQ0ZGRkhGSkZMRk5GUEZSL0ZWUSwwLjI3Nzc3NzhlbUYnRmVuRkE=">QyQtSS5Ucmlhbmd1bGFyaXplRzYiNiRJMnAxcDNfY29lZmZpY2llbnRzR0YlSSJLR0YlIiIi</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">NyI=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L28" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">JSFH</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L33" drawlabel="true">
<Input>
<Text-field style="Heading 2" layout="Heading 2">Branch 2</Text-field>
</Input>
</Group>
<Group labelreference="L37" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="A := branch2[5]:" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEiQUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRKGJyYW5jaDJGJ0YvRjItSShtZmVuY2VkR0YkNiYtRiM2JS1JI21uR0YkNiRRIjVGJ0Y5LyUrZXhlY3V0YWJsZUdGPUY5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRictRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk1GZW5GOQ==">QyQ+SSJBRzYiJkkoYnJhbmNoMkdGJTYjIiImISIi</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L57" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="eval_Aak := [seq(cat('A', a+5, 2) = A[a][2], a = 1 .. nops(A)), seq(cat('A', a+5, 5) = A[a][5], a = 1 .. nops(A))];" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEpZXZhbF9BYWtGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JKG1mZW5jZWRHRiQ2Ji1GIzYoLUYsNiVRJHNlcUYnRi9GMi1GUDYkLUYjNjAtRiw2JVEkY2F0RidGL0YyLUZQNiQtRiM2LC1GNjYtUSInRidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjExMTExMTFlbUYnL0ZOUSYwLjBlbUYnLUYsNiVRIkFGJ0YvRjJGXG8tRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS0Ziby9GTlEsMC4zMzMzMzMzZW1GJy1GLDYlUSJhRidGL0YyLUY2Ni1RIitGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GZHAtSSNtbkdGJDYkUSI1RidGOUZmby1GZ3A2JFEiMkYnRjlGOUY5LUY2Ni1RIj1GJ0Y5RjtGPkZARkJGREZGRkhGSkZNRmNvLUZQNiYtRiM2JEZdcEY5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRictRlA2Ji1GIzYkRmpwRjlGOUZkcUZncUZmb0ZdcEZdcS1GZ3A2JFEiMUYnRjktRjY2LVEjLi5GJ0Y5RjtGPkZARkJGREZGRkhGY3BGYW8tRiw2JVElbm9wc0YnRi9GMi1GUDYkLUYjNiRGY29GOUY5RjlGOUZmby1GIzYlRlQtRlA2JC1GIzYwRmVuLUZQNiQtRiM2LEZcb0Zjb0Zcb0Zmb0ZdcEZgcEZmcEZmb0ZmcEY5RjlGXXFGY29GYHEtRlA2Ji1GIzYkRmZwRjlGOUZkcUZncUZmb0ZdcEZdcUZeckZhckZkckZnckY5RjlGOS1GLDYjUSFGJ0Y5RjlGZHFGZ3EtRjY2LVEiO0YnRjlGO0Zpb0ZARkJGREZGRkhGam9GTS8lK2V4ZWN1dGFibGVHRj1GOQ==">QyQ+SSlldmFsX0Fha0c2IjckLUkkc2VxRyUqcHJvdGVjdGVkRzYkLy1JJGNhdEdGKTYlLkkiQUdGJSwmSSJhR0YlIiIiIiImRjMiIiMmJkYwNiNGMjYjRjUvRjI7RjMtSSVub3BzR0YpNiNGMC1GKDYkLy1GLTYlRi9GMUY0JkY3NiNGNEY6RjM=</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">NygvSSRBNjJHNiIsJCooLC4qJkkjbDNHRiUiIiNJI3AzR0YlRisiIiUqJkYqIiIiRixGKyEiJSokRipGK0YtKiRGLEYrRi9GKkYtRi9GL0YvRiohIiIsLCooRipGL0kjcDFHRiVGL0YsRitGKyomRjZGL0YsRitGMyomRipGL0Y2Ri9GK0Y2Ri9GLEYrRjMjRi9GKy9JJEE3MkdGJSwkKiosJkYxRi1GM0YvRi9GKiEiI0YsRi9GNEYzI0YzRisvSSRBODJHRiUsJCoqRj5GLywqRi5GK0YyRjNGKkYrRi9GL0YvRipGP0Y0RjNGOS9JJEE2NUdGJSwkKigsLEY1RitGN0YzRjhGPyomRipGL0YsRi9GLUY2RjNGL0YqRjNGNEYzI0YvRi0vSSRBNzVHRiUsJCosRj5GL0YqRj9GNkYvRixGL0Y0RjNGTC9JJEE4NUdGJSwkKixGKkY/RjZGL0ZFRi9GPkYvRjRGMyNGM0Yt</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L59" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="biquartic_coefs := biq2:" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEwYmlxdWFydGljX2NvZWZzRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVElYmlxMkYnRi9GMi1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS8lK2V4ZWN1dGFibGVHRj1GOQ==">QyQ+STBiaXF1YXJ0aWNfY29lZnNHNiJJJWJpcTJHRiUhIiI=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L56" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="biquartic_in_p1p3 := numer(convert(eval(biquartic_coefs, eval_Aak), set)):" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEyYmlxdWFydGljX2luX3AxcDNGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSZudW1lckYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYnLUYsNiVRKGNvbnZlcnRGJ0YvRjItRlM2JC1GIzYoLUYsNiVRJWV2YWxGJ0YvRjItRlM2JC1GIzYnLUYsNiVRMGJpcXVhcnRpY19jb2Vmc0YnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUYsNiVRKWV2YWxfQWFrRidGL0YyLyUrZXhlY3V0YWJsZUdGPUY5RjlGYm8tRiw2JVEkc2V0RidGL0YyRl1wRjlGOS1GLDYjUSFGJ0ZdcEY5RjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk1GXXBGOQ==">QyQ+STJiaXF1YXJ0aWNfaW5fcDFwM0c2Ii1JJm51bWVyRyUqcHJvdGVjdGVkRzYjLUkoY29udmVydEdGKDYkLUklZXZhbEdGKDYkSTBiaXF1YXJ0aWNfY29lZnNHRiVJKWV2YWxfQWFrR0YlSSRzZXRHRighIiI=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L54" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="biquartic_in_p1p3 := collect(biquartic_in_p1p3, [p1, p3], 'distributed'):" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEyYmlxdWFydGljX2luX3AxcDNGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUShjb2xsZWN0RidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNitGKy1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUZTNiYtRiM2Jy1GLDYlUSNwMUYnRi9GMkZXLUYsNiVRI3AzRidGL0YyLyUrZXhlY3V0YWJsZUdGPUY5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGVy1GNjYtUSInRidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjExMTExMTFlbUYnL0ZORmZuLUYsNiVRLGRpc3RyaWJ1dGVkRidGL0YyRltwRmNvRjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTUZjb0Y5">QyQ+STJiaXF1YXJ0aWNfaW5fcDFwM0c2Ii1JKGNvbGxlY3RHNiQlKnByb3RlY3RlZEdJKF9zeXNsaWJHRiU2JUYkNyRJI3AxR0YlSSNwM0dGJS5JLGRpc3RyaWJ1dGVkR0YlISIi</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L58" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="p1p3_coefficients := map(coeffs, biquartic_in_p1p3, [p1, p3]):" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEycDFwM19jb2VmZmljaWVudHNGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSRtYXBGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2KS1GLDYlUSdjb2VmZnNGJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GLDYlUTJiaXF1YXJ0aWNfaW5fcDFwM0YnRi9GMkZaLUZTNiYtRiM2Jy1GLDYlUSNwMUYnRi9GMkZaLUYsNiVRI3AzRidGL0YyLyUrZXhlY3V0YWJsZUdGPUY5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGaW9GOUY5LUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNRmlvRjk=">QyQ+STJwMXAzX2NvZWZmaWNpZW50c0c2Ii1JJG1hcEclKnByb3RlY3RlZEc2JUknY29lZmZzR0YoSTJiaXF1YXJ0aWNfaW5fcDFwM0dGJTckSSNwMUdGJUkjcDNHRiUhIiI=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L55" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="Triangularize(p1p3_coefficients, K);" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEuVHJpYW5ndWxhcml6ZUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYnLUYsNiVRMnAxcDNfY29lZmZpY2llbnRzRidGL0YyLUkjbW9HRiQ2LVEiLEYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGMS8lKXN0cmV0Y2h5R0ZFLyUqc3ltbWV0cmljR0ZFLyUobGFyZ2VvcEdGRS8lLm1vdmFibGVsaW1pdHNHRkUvJSdhY2NlbnRHRkUvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GLDYlUSJLRidGL0YyLyUrZXhlY3V0YWJsZUdGRUZBRkEtRj42LVEiO0YnRkFGQ0ZGRkhGSkZMRk5GUEZSL0ZWUSwwLjI3Nzc3NzhlbUYnRmVuRkE=">QyQtSS5Ucmlhbmd1bGFyaXplRzYiNiRJMnAxcDNfY29lZmZpY2llbnRzR0YlSSJLR0YlIiIi</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">NyI=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L62" drawlabel="true">
<Input>
<Text-field style="Heading 2" layout="Heading 2">Branch 3</Text-field>
</Input>
</Group>
<Group labelreference="L68" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="A := branch3[5]:" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEiQUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRKGJyYW5jaDNGJ0YvRjItSShtZmVuY2VkR0YkNiYtRiM2JS1JI21uR0YkNiRRIjVGJ0Y5LyUrZXhlY3V0YWJsZUdGPUY5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRictRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk1GZW5GOQ==">QyQ+SSJBRzYiJkkoYnJhbmNoM0dGJTYjIiImISIi</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L69" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="indets(A, name);" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEnaW5kZXRzRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkobWZlbmNlZEdGJDYkLUYjNictRiw2JVEiQUYnRi9GMi1JI21vR0YkNi1RIixGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjEvJSlzdHJldGNoeUdGRS8lKnN5bW1ldHJpY0dGRS8lKGxhcmdlb3BHRkUvJS5tb3ZhYmxlbGltaXRzR0ZFLyUnYWNjZW50R0ZFLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMzMzMzMzM2VtRictRiw2JVElbmFtZUYnRi9GMi8lK2V4ZWN1dGFibGVHRkVGQUZBLUY+Ni1RIjtGJ0ZBRkNGRkZIRkpGTEZORlBGUi9GVlEsMC4yNzc3Nzc4ZW1GJ0ZlbkZB">QyQtSSdpbmRldHNHJSpwcm90ZWN0ZWRHNiRJIkFHNiJJJW5hbWVHRiUiIiI=</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">PCZJI2wxRzYiSSNsM0dGJEkjcDFHRiRJI3AzR0Yk</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L63" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="eval_Aak := [seq(cat('A', a+5, 2) = A[a][2], a = 1 .. nops(A)), seq(cat('A', a+5, 5) = A[a][5], a = 1 .. nops(A))]:" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEpZXZhbF9BYWtGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JKG1mZW5jZWRHRiQ2Ji1GIzYoLUYsNiVRJHNlcUYnRi9GMi1GUDYkLUYjNjAtRiw2JVEkY2F0RidGL0YyLUZQNiQtRiM2LC1GNjYtUSInRidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjExMTExMTFlbUYnL0ZOUSYwLjBlbUYnLUYsNiVRIkFGJ0YvRjJGXG8tRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS0Ziby9GTlEsMC4zMzMzMzMzZW1GJy1GLDYlUSJhRidGL0YyLUY2Ni1RIitGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GZHAtSSNtbkdGJDYkUSI1RidGOUZmby1GZ3A2JFEiMkYnRjlGOUY5LUY2Ni1RIj1GJ0Y5RjtGPkZARkJGREZGRkhGSkZNRmNvLUZQNiYtRiM2JEZdcEY5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRictRlA2Ji1GIzYkRmpwRjlGOUZkcUZncUZmb0ZdcEZdcS1GZ3A2JFEiMUYnRjktRjY2LVEjLi5GJ0Y5RjtGPkZARkJGREZGRkhGY3BGYW8tRiw2JVElbm9wc0YnRi9GMi1GUDYkLUYjNiRGY29GOUY5RjlGOUZmby1GIzYlRlQtRlA2JC1GIzYwRmVuLUZQNiQtRiM2LEZcb0Zjb0Zcb0Zmb0ZdcEZgcEZmcEZmb0ZmcEY5RjlGXXFGY29GYHEtRlA2Ji1GIzYkRmZwRjlGOUZkcUZncUZmb0ZdcEZdcUZeckZhckZkckZnckY5RjlGOS1GLDYjUSFGJ0Y5RjlGZHFGZ3EtRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk0vJStleGVjdXRhYmxlR0Y9Rjk=">QyQ+SSlldmFsX0Fha0c2IjckLUkkc2VxRyUqcHJvdGVjdGVkRzYkLy1JJGNhdEdGKTYlLkkiQUdGJSwmSSJhR0YlIiIiIiImRjMiIiMmJkYwNiNGMjYjRjUvRjI7RjMtSSVub3BzR0YpNiNGMC1GKDYkLy1GLTYlRi9GMUY0JkY3NiNGNEY6ISIi</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L67" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="biquartic_coefs := biq3:" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEwYmlxdWFydGljX2NvZWZzRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVElYmlxM0YnRi9GMi1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS8lK2V4ZWN1dGFibGVHRj1GOQ==">QyQ+STBiaXF1YXJ0aWNfY29lZnNHNiJJJWJpcTNHRiUhIiI=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L70" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="indets(biquartic_coefs, name);" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEnaW5kZXRzRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkobWZlbmNlZEdGJDYkLUYjNictRiw2JVEwYmlxdWFydGljX2NvZWZzRidGL0YyLUkjbW9HRiQ2LVEiLEYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGMS8lKXN0cmV0Y2h5R0ZFLyUqc3ltbWV0cmljR0ZFLyUobGFyZ2VvcEdGRS8lLm1vdmFibGVsaW1pdHNHRkUvJSdhY2NlbnRHRkUvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GLDYlUSVuYW1lRidGL0YyLyUrZXhlY3V0YWJsZUdGRUZBRkEtRj42LVEiO0YnRkFGQ0ZGRkhGSkZMRk5GUEZSL0ZWUSwwLjI3Nzc3NzhlbUYnRmVuRkE=">QyQtSSdpbmRldHNHJSpwcm90ZWN0ZWRHNiRJMGJpcXVhcnRpY19jb2Vmc0c2IkklbmFtZUdGJSIiIg==</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">PCxJJEE2Mkc2IkkkQTY1R0YkSSRBNzJHRiRJJEE3NUdGJEkkQTgyR0YkSSRBODVHRiRJJEE5MkdGJEkkQTk1R0YkSSNsMUdGJEkjbDNHRiQ=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L66" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="biquartic_in_p1p3 := numer(convert(eval(biquartic_coefs, eval_Aak), set)):" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEyYmlxdWFydGljX2luX3AxcDNGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSZudW1lckYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYnLUYsNiVRKGNvbnZlcnRGJ0YvRjItRlM2JC1GIzYoLUYsNiVRJWV2YWxGJ0YvRjItRlM2JC1GIzYnLUYsNiVRMGJpcXVhcnRpY19jb2Vmc0YnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUYsNiVRKWV2YWxfQWFrRidGL0YyLyUrZXhlY3V0YWJsZUdGPUY5RjlGYm8tRiw2JVEkc2V0RidGL0YyRl1wRjlGOS1GLDYjUSFGJ0ZdcEY5RjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk1GXXBGOQ==">QyQ+STJiaXF1YXJ0aWNfaW5fcDFwM0c2Ii1JJm51bWVyRyUqcHJvdGVjdGVkRzYjLUkoY29udmVydEdGKDYkLUklZXZhbEdGKDYkSTBiaXF1YXJ0aWNfY29lZnNHRiVJKWV2YWxfQWFrR0YlSSRzZXRHRighIiI=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L61" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="biquartic_in_p1p3 := collect(biquartic_in_p1p3, [p1, p3], 'distributed'):" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEyYmlxdWFydGljX2luX3AxcDNGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUShjb2xsZWN0RidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNitGKy1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUZTNiYtRiM2Jy1GLDYlUSNwMUYnRi9GMkZXLUYsNiVRI3AzRidGL0YyLyUrZXhlY3V0YWJsZUdGPUY5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGVy1GNjYtUSInRidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjExMTExMTFlbUYnL0ZORmZuLUYsNiVRLGRpc3RyaWJ1dGVkRidGL0YyRltwRmNvRjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTUZjb0Y5">QyQ+STJiaXF1YXJ0aWNfaW5fcDFwM0c2Ii1JKGNvbGxlY3RHNiQlKnByb3RlY3RlZEdJKF9zeXNsaWJHRiU2JUYkNyRJI3AxR0YlSSNwM0dGJS5JLGRpc3RyaWJ1dGVkR0YlISIi</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L64" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="p1p3_coefficients := map(coeffs, biquartic_in_p1p3, [p1, p3]):" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEycDFwM19jb2VmZmljaWVudHNGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSRtYXBGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2KS1GLDYlUSdjb2VmZnNGJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GLDYlUTJiaXF1YXJ0aWNfaW5fcDFwM0YnRi9GMkZaLUZTNiYtRiM2Jy1GLDYlUSNwMUYnRi9GMkZaLUYsNiVRI3AzRidGL0YyLyUrZXhlY3V0YWJsZUdGPUY5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGaW9GOUY5LUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNRmlvRjk=">QyQ+STJwMXAzX2NvZWZmaWNpZW50c0c2Ii1JJG1hcEclKnByb3RlY3RlZEc2JUknY29lZmZzR0YoSTJiaXF1YXJ0aWNfaW5fcDFwM0dGJTckSSNwMUdGJUkjcDNHRiUhIiI=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L71" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="indets(p1p3_coefficients, name);" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEnaW5kZXRzRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkobWZlbmNlZEdGJDYkLUYjNiYtRiw2JVEycDFwM19jb2VmZmljaWVudHNGJ0YvRjItSSNtb0dGJDYtUSIsRicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0YxLyUpc3RyZXRjaHlHRkUvJSpzeW1tZXRyaWNHRkUvJShsYXJnZW9wR0ZFLyUubW92YWJsZWxpbWl0c0dGRS8lJ2FjY2VudEdGRS8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiVRJW5hbWVGJ0YvRjJGQUZBLUY+Ni1RIjtGJ0ZBRkNGRkZIRkpGTEZORlBGUi9GVlEsMC4yNzc3Nzc4ZW1GJy8lK2V4ZWN1dGFibGVHRkVGQQ==">QyQtSSdpbmRldHNHJSpwcm90ZWN0ZWRHNiRJMnAxcDNfY29lZmZpY2llbnRzRzYiSSVuYW1lR0YlIiIi</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">PCRJI2wxRzYiSSNsM0dGJA==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L65" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="RCh := Triangularize(p1p3_coefficients, K);" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEkUkNoRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEuVHJpYW5ndWxhcml6ZUYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYnLUYsNiVRMnAxcDNfY29lZmZpY2llbnRzRidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictRiw2JVEiS0YnRi9GMi8lK2V4ZWN1dGFibGVHRj1GOUY5LUY2Ni1RIjtGJ0Y5RjtGZ25GQEZCRkRGRkZIRmhuRk1GX29GOQ==">QyQ+SSRSQ2hHNiItSS5Ucmlhbmd1bGFyaXplR0YlNiRJMnAxcDNfY29lZmZpY2llbnRzR0YlSSJLR0YlIiIi</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEkUkNoRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEjOj1GJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JKG1mZW5jZWRHRiQ2Ji1GIzYmLUYsNiVRLnJlZ3VsYXJfY2hhaW5GJ0YvRjIvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GOUY5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRldGWkY5">NyNJLnJlZ3VsYXJfY2hhaW5HNiI=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L53" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="map(proc (T) options operator, arrow; Equations(T, K) end proc, RCh);" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEkbWFwRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkobWZlbmNlZEdGJDYkLUYjNiwtRiw2JVEiVEYnRi9GMi1JI21vR0YkNi1RIn5GJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRkUvJSlzdHJldGNoeUdGRS8lKnN5bW1ldHJpY0dGRS8lKGxhcmdlb3BHRkUvJS5tb3ZhYmxlbGltaXRzR0ZFLyUnYWNjZW50R0ZFLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGVC1GPjYtUSgmc3JhcnI7RidGQUZDRkZGSEZKRkxGTkZQL0ZTUSwwLjI3Nzc3NzhlbUYnL0ZWRmVuRj0tRiw2JVEqRXF1YXRpb25zRidGL0YyLUY2NiQtRiM2J0Y6LUY+Ni1RIixGJ0ZBRkMvRkdGMUZIRkpGTEZORlBGUi9GVlEsMC4zMzMzMzMzZW1GJ0Y9LUYsNiVRIktGJ0YvRjJGQUZBRl5vRj0tRiw2JVEkUkNoRidGL0YyRkFGQS1GPjYtUSI7RidGQUZDRmFvRkhGSkZMRk5GUEZSRmZuLyUrZXhlY3V0YWJsZUdGRUZB">QyQtSSRtYXBHJSpwcm90ZWN0ZWRHNiRmKjYjSSJURzYiRio2JEkpb3BlcmF0b3JHRipJJmFycm93R0YqRiotSSpFcXVhdGlvbnNHRio2JDkkSSJLR0YqRipGKkYqSSRSQ2hHRioiIiI=</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">NyM3JEkjbDFHNiJJI2wzRzYi</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L60" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal">l1,l3 <Equation executable="false" style="2D Math" input-equation="" display="LUkjbW9HNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2LVElJm5lO0YnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGMS8lKXN0cmV0Y2h5R0YxLyUqc3ltbWV0cmljR0YxLyUobGFyZ2VvcEdGMS8lLm1vdmFibGVsaW1pdHNHRjEvJSdhY2NlbnRHRjEvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZA">LUkjbW9HNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2LVElJm5lO0YnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGMS8lKXN0cmV0Y2h5R0YxLyUqc3ltbWV0cmljR0YxLyUobGFyZ2VvcEdGMS8lLm1vdmFibGVsaW1pdHNHRjEvJSdhY2NlbnRHRjEvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZA</Equation> 0 =&gt; no solution<Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">JSFH</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L34" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">JSFH</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L77" drawlabel="true">
<Input>
<Text-field style="Heading 2" layout="Heading 2">Branch 4</Text-field>
</Input>
</Group>
<Group labelreference="L79" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="A := branch4[5]:" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEiQUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRKGJyYW5jaDRGJ0YvRjItSShtZmVuY2VkR0YkNiYtRiM2JS1JI21uR0YkNiRRIjVGJ0Y5LyUrZXhlY3V0YWJsZUdGPUY5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRictRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk1GZW5GOQ==">QyQ+SSJBRzYiJkkoYnJhbmNoNEdGJTYjIiImISIi</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L78" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="indets(A, name);" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEnaW5kZXRzRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkobWZlbmNlZEdGJDYkLUYjNictRiw2JVEiQUYnRi9GMi1JI21vR0YkNi1RIixGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjEvJSlzdHJldGNoeUdGRS8lKnN5bW1ldHJpY0dGRS8lKGxhcmdlb3BHRkUvJS5tb3ZhYmxlbGltaXRzR0ZFLyUnYWNjZW50R0ZFLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMzMzMzMzM2VtRictRiw2JVElbmFtZUYnRi9GMi8lK2V4ZWN1dGFibGVHRkVGQUZBLUY+Ni1RIjtGJ0ZBRkNGRkZIRkpGTEZORlBGUi9GVlEsMC4yNzc3Nzc4ZW1GJ0ZlbkZB">QyQtSSdpbmRldHNHJSpwcm90ZWN0ZWRHNiRJIkFHNiJJJW5hbWVHRiUiIiI=</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">PCVJI2wzRzYiSSNwMUdGJEkjcDNHRiQ=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L76" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="eval_Aak := [seq(cat('A', a+5, 2) = A[a][2], a = 1 .. nops(A)), seq(cat('A', a+5, 5) = A[a][5], a = 1 .. nops(A))]:" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEpZXZhbF9BYWtGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JKG1mZW5jZWRHRiQ2Ji1GIzYoLUYsNiVRJHNlcUYnRi9GMi1GUDYkLUYjNjAtRiw2JVEkY2F0RidGL0YyLUZQNiQtRiM2LC1GNjYtUSInRidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjExMTExMTFlbUYnL0ZOUSYwLjBlbUYnLUYsNiVRIkFGJ0YvRjJGXG8tRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS0Ziby9GTlEsMC4zMzMzMzMzZW1GJy1GLDYlUSJhRidGL0YyLUY2Ni1RIitGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GZHAtSSNtbkdGJDYkUSI1RidGOUZmby1GZ3A2JFEiMkYnRjlGOUY5LUY2Ni1RIj1GJ0Y5RjtGPkZARkJGREZGRkhGSkZNRmNvLUZQNiYtRiM2JEZdcEY5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRictRlA2Ji1GIzYkRmpwRjlGOUZkcUZncUZmb0ZdcEZdcS1GZ3A2JFEiMUYnRjktRjY2LVEjLi5GJ0Y5RjtGPkZARkJGREZGRkhGY3BGYW8tRiw2JVElbm9wc0YnRi9GMi1GUDYkLUYjNiRGY29GOUY5RjlGOUZmby1GIzYlRlQtRlA2JC1GIzYwRmVuLUZQNiQtRiM2LEZcb0Zjb0Zcb0Zmb0ZdcEZgcEZmcEZmb0ZmcEY5RjlGXXFGY29GYHEtRlA2Ji1GIzYkRmZwRjlGOUZkcUZncUZmb0ZdcEZdcUZeckZhckZkckZnckY5RjlGOS1GLDYjUSFGJ0Y5RjlGZHFGZ3EtRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk0vJStleGVjdXRhYmxlR0Y9Rjk=">QyQ+SSlldmFsX0Fha0c2IjckLUkkc2VxRyUqcHJvdGVjdGVkRzYkLy1JJGNhdEdGKTYlLkkiQUdGJSwmSSJhR0YlIiIiIiImRjMiIiMmJkYwNiNGMjYjRjUvRjI7RjMtSSVub3BzR0YpNiNGMC1GKDYkLy1GLTYlRi9GMUY0JkY3NiNGNEY6ISIi</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L80" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="biquartic_coefs := biq4:" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEwYmlxdWFydGljX2NvZWZzRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVElYmlxNEYnRi9GMi1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS8lK2V4ZWN1dGFibGVHRj1GOQ==">QyQ+STBiaXF1YXJ0aWNfY29lZnNHNiJJJWJpcTRHRiUhIiI=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L82" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="indets(biquartic_coefs, name);" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEnaW5kZXRzRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkobWZlbmNlZEdGJDYkLUYjNictRiw2JVEwYmlxdWFydGljX2NvZWZzRidGL0YyLUkjbW9HRiQ2LVEiLEYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGMS8lKXN0cmV0Y2h5R0ZFLyUqc3ltbWV0cmljR0ZFLyUobGFyZ2VvcEdGRS8lLm1vdmFibGVsaW1pdHNHRkUvJSdhY2NlbnRHRkUvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GLDYlUSVuYW1lRidGL0YyLyUrZXhlY3V0YWJsZUdGRUZBRkEtRj42LVEiO0YnRkFGQ0ZGRkhGSkZMRk5GUEZSL0ZWUSwwLjI3Nzc3NzhlbUYnRmVuRkE=">QyQtSSdpbmRldHNHJSpwcm90ZWN0ZWRHNiRJMGJpcXVhcnRpY19jb2Vmc0c2IkklbmFtZUdGJSIiIg==</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">PClJJEE2Mkc2IkkkQTY1R0YkSSRBNzJHRiRJJEE3NUdGJEkkQTgyR0YkSSRBODVHRiRJI2wzR0Yk</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L81" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="biquartic_in_p1p3 := numer(convert(eval(biquartic_coefs, eval_Aak), set)):" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEyYmlxdWFydGljX2luX3AxcDNGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSZudW1lckYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYnLUYsNiVRKGNvbnZlcnRGJ0YvRjItRlM2JC1GIzYoLUYsNiVRJWV2YWxGJ0YvRjItRlM2JC1GIzYnLUYsNiVRMGJpcXVhcnRpY19jb2Vmc0YnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUYsNiVRKWV2YWxfQWFrRidGL0YyLyUrZXhlY3V0YWJsZUdGPUY5RjlGYm8tRiw2JVEkc2V0RidGL0YyRl1wRjlGOS1GLDYjUSFGJ0ZdcEY5RjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk1GXXBGOQ==">QyQ+STJiaXF1YXJ0aWNfaW5fcDFwM0c2Ii1JJm51bWVyRyUqcHJvdGVjdGVkRzYjLUkoY29udmVydEdGKDYkLUklZXZhbEdGKDYkSTBiaXF1YXJ0aWNfY29lZnNHRiVJKWV2YWxfQWFrR0YlSSRzZXRHRighIiI=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L83" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="biquartic_in_p1p3 := collect(biquartic_in_p1p3, [p1, p3], 'distributed'):" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEyYmlxdWFydGljX2luX3AxcDNGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUShjb2xsZWN0RidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNitGKy1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUZTNiYtRiM2Jy1GLDYlUSNwMUYnRi9GMkZXLUYsNiVRI3AzRidGL0YyLyUrZXhlY3V0YWJsZUdGPUY5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGVy1GNjYtUSInRidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjExMTExMTFlbUYnL0ZORmZuLUYsNiVRLGRpc3RyaWJ1dGVkRidGL0YyRltwRmNvRjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTUZjb0Y5">QyQ+STJiaXF1YXJ0aWNfaW5fcDFwM0c2Ii1JKGNvbGxlY3RHNiQlKnByb3RlY3RlZEdJKF9zeXNsaWJHRiU2JUYkNyRJI3AxR0YlSSNwM0dGJS5JLGRpc3RyaWJ1dGVkR0YlISIi</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L75" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="p1p3_coefficients := map(coeffs, biquartic_in_p1p3, [p1, p3]):" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEycDFwM19jb2VmZmljaWVudHNGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSRtYXBGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2KS1GLDYlUSdjb2VmZnNGJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GLDYlUTJiaXF1YXJ0aWNfaW5fcDFwM0YnRi9GMkZaLUZTNiYtRiM2Jy1GLDYlUSNwMUYnRi9GMkZaLUYsNiVRI3AzRidGL0YyLyUrZXhlY3V0YWJsZUdGPUY5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGaW9GOUY5LUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNRmlvRjk=">QyQ+STJwMXAzX2NvZWZmaWNpZW50c0c2Ii1JJG1hcEclKnByb3RlY3RlZEc2JUknY29lZmZzR0YoSTJiaXF1YXJ0aWNfaW5fcDFwM0dGJTckSSNwMUdGJUkjcDNHRiUhIiI=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L85" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="indets(p1p3_coefficients, name);" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEnaW5kZXRzRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkobWZlbmNlZEdGJDYkLUYjNiYtRiw2JVEycDFwM19jb2VmZmljaWVudHNGJ0YvRjItSSNtb0dGJDYtUSIsRicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0YxLyUpc3RyZXRjaHlHRkUvJSpzeW1tZXRyaWNHRkUvJShsYXJnZW9wR0ZFLyUubW92YWJsZWxpbWl0c0dGRS8lJ2FjY2VudEdGRS8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiVRJW5hbWVGJ0YvRjJGQUZBLUY+Ni1RIjtGJ0ZBRkNGRkZIRkpGTEZORlBGUi9GVlEsMC4yNzc3Nzc4ZW1GJy8lK2V4ZWN1dGFibGVHRkVGQQ==">QyQtSSdpbmRldHNHJSpwcm90ZWN0ZWRHNiRJMnAxcDNfY29lZmZpY2llbnRzRzYiSSVuYW1lR0YlIiIi</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">PCNJI2wzRzYi</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L74" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="RCh := Triangularize(p1p3_coefficients, K);" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEkUkNoRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEuVHJpYW5ndWxhcml6ZUYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYnLUYsNiVRMnAxcDNfY29lZmZpY2llbnRzRidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictRiw2JVEiS0YnRi9GMi8lK2V4ZWN1dGFibGVHRj1GOUY5LUY2Ni1RIjtGJ0Y5RjtGZ25GQEZCRkRGRkZIRmhuRk1GX29GOQ==">QyQ+SSRSQ2hHNiItSS5Ucmlhbmd1bGFyaXplR0YlNiRJMnAxcDNfY29lZmZpY2llbnRzR0YlSSJLR0YlIiIi</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEkUkNoRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEjOj1GJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JKG1mZW5jZWRHRiQ2Ji1GIzYmLUYsNiNRIUYnLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y9RjlGOS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0ZXRlpGOQ==">NyI=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L143" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="map(proc (T) options operator, arrow; Equations(T, K) end proc, RCh);" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEkbWFwRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkobWZlbmNlZEdGJDYkLUYjNiwtRiw2JVEiVEYnRi9GMi1JI21vR0YkNi1RIn5GJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRkUvJSlzdHJldGNoeUdGRS8lKnN5bW1ldHJpY0dGRS8lKGxhcmdlb3BHRkUvJS5tb3ZhYmxlbGltaXRzR0ZFLyUnYWNjZW50R0ZFLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGVC1GPjYtUSgmc3JhcnI7RidGQUZDRkZGSEZKRkxGTkZQL0ZTUSwwLjI3Nzc3NzhlbUYnL0ZWRmVuRj0tRiw2JVEqRXF1YXRpb25zRidGL0YyLUY2NiQtRiM2J0Y6LUY+Ni1RIixGJ0ZBRkMvRkdGMUZIRkpGTEZORlBGUi9GVlEsMC4zMzMzMzMzZW1GJ0Y9LUYsNiVRIktGJ0YvRjJGQUZBRl5vRj0tRiw2JVEkUkNoRidGL0YyRkFGQS1GPjYtUSI7RidGQUZDRmFvRkhGSkZMRk5GUEZSRmZuLyUrZXhlY3V0YWJsZUdGRUZB">QyQtSSRtYXBHJSpwcm90ZWN0ZWRHNiRmKjYjSSJURzYiRio2JEkpb3BlcmF0b3JHRipJJmFycm93R0YqRiotSSpFcXVhdGlvbnNHRio2JDkkSSJLR0YqRipGKkYqSSRSQ2hHRioiIiI=</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">NyI=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L30" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">JSFH</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L91" drawlabel="true">
<Input>
<Text-field style="Heading 2" layout="Heading 2">Branch 5</Text-field>
</Input>
</Group>
<Group labelreference="L93" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="A := branch5[5]:" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEiQUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRKGJyYW5jaDVGJ0YvRjItSShtZmVuY2VkR0YkNiYtRiM2JS1JI21uR0YkNiRRIjVGJ0Y5LyUrZXhlY3V0YWJsZUdGPUY5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRictRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk1GZW5GOQ==">QyQ+SSJBRzYiJkkoYnJhbmNoNUdGJTYjIiImISIi</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L92" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="indets(A, name);" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEnaW5kZXRzRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkobWZlbmNlZEdGJDYkLUYjNictRiw2JVEiQUYnRi9GMi1JI21vR0YkNi1RIixGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjEvJSlzdHJldGNoeUdGRS8lKnN5bW1ldHJpY0dGRS8lKGxhcmdlb3BHRkUvJS5tb3ZhYmxlbGltaXRzR0ZFLyUnYWNjZW50R0ZFLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMzMzMzMzM2VtRictRiw2JVElbmFtZUYnRi9GMi8lK2V4ZWN1dGFibGVHRkVGQUZBLUY+Ni1RIjtGJ0ZBRkNGRkZIRkpGTEZORlBGUi9GVlEsMC4yNzc3Nzc4ZW1GJ0ZlbkZB">QyQtSSdpbmRldHNHJSpwcm90ZWN0ZWRHNiRJIkFHNiJJJW5hbWVHRiUiIiI=</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">PCZJI2wxRzYiSSNsM0dGJEkjcDFHRiRJI3AzR0Yk</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L90" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="eval_Aak := [seq(cat('A', a+5, 2) = A[a][2], a = 1 .. nops(A)), seq(cat('A', a+5, 5) = A[a][5], a = 1 .. nops(A))]:" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEpZXZhbF9BYWtGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JKG1mZW5jZWRHRiQ2Ji1GIzYoLUYsNiVRJHNlcUYnRi9GMi1GUDYkLUYjNjAtRiw2JVEkY2F0RidGL0YyLUZQNiQtRiM2LC1GNjYtUSInRidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjExMTExMTFlbUYnL0ZOUSYwLjBlbUYnLUYsNiVRIkFGJ0YvRjJGXG8tRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS0Ziby9GTlEsMC4zMzMzMzMzZW1GJy1GLDYlUSJhRidGL0YyLUY2Ni1RIitGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GZHAtSSNtbkdGJDYkUSI1RidGOUZmby1GZ3A2JFEiMkYnRjlGOUY5LUY2Ni1RIj1GJ0Y5RjtGPkZARkJGREZGRkhGSkZNRmNvLUZQNiYtRiM2JEZdcEY5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRictRlA2Ji1GIzYkRmpwRjlGOUZkcUZncUZmb0ZdcEZdcS1GZ3A2JFEiMUYnRjktRjY2LVEjLi5GJ0Y5RjtGPkZARkJGREZGRkhGY3BGYW8tRiw2JVElbm9wc0YnRi9GMi1GUDYkLUYjNiRGY29GOUY5RjlGOUZmby1GIzYlRlQtRlA2JC1GIzYwRmVuLUZQNiQtRiM2LEZcb0Zjb0Zcb0Zmb0ZdcEZgcEZmcEZmb0ZmcEY5RjlGXXFGY29GYHEtRlA2Ji1GIzYkRmZwRjlGOUZkcUZncUZmb0ZdcEZdcUZeckZhckZkckZnckY5RjlGOS1GLDYjUSFGJ0Y5RjlGZHFGZ3EtRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk0vJStleGVjdXRhYmxlR0Y9Rjk=">QyQ+SSlldmFsX0Fha0c2IjckLUkkc2VxRyUqcHJvdGVjdGVkRzYkLy1JJGNhdEdGKTYlLkkiQUdGJSwmSSJhR0YlIiIiIiImRjMiIiMmJkYwNiNGMjYjRjUvRjI7RjMtSSVub3BzR0YpNiNGMC1GKDYkLy1GLTYlRi9GMUY0JkY3NiNGNEY6ISIi</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L94" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="biquartic_coefs := biq5:" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEwYmlxdWFydGljX2NvZWZzRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVElYmlxNUYnRi9GMi1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS8lK2V4ZWN1dGFibGVHRj1GOQ==">QyQ+STBiaXF1YXJ0aWNfY29lZnNHNiJJJWJpcTVHRiUhIiI=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L96" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="indets(biquartic_coefs, name);" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEnaW5kZXRzRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkobWZlbmNlZEdGJDYkLUYjNictRiw2JVEwYmlxdWFydGljX2NvZWZzRidGL0YyLUkjbW9HRiQ2LVEiLEYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGMS8lKXN0cmV0Y2h5R0ZFLyUqc3ltbWV0cmljR0ZFLyUobGFyZ2VvcEdGRS8lLm1vdmFibGVsaW1pdHNHRkUvJSdhY2NlbnRHRkUvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GLDYlUSVuYW1lRidGL0YyLyUrZXhlY3V0YWJsZUdGRUZBRkEtRj42LVEiO0YnRkFGQ0ZGRkhGSkZMRk5GUEZSL0ZWUSwwLjI3Nzc3NzhlbUYnRmVuRkE=">QyQtSSdpbmRldHNHJSpwcm90ZWN0ZWRHNiRJMGJpcXVhcnRpY19jb2Vmc0c2IkklbmFtZUdGJSIiIg==</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">PCxJJEE2Mkc2IkkkQTY1R0YkSSRBNzJHRiRJJEE3NUdGJEkkQTgyR0YkSSRBODVHRiRJJEE5MkdGJEkkQTk1R0YkSSNsMUdGJEkjbDNHRiQ=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L95" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="biquartic_in_p1p3 := numer(convert(eval(biquartic_coefs, eval_Aak), set)):" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEyYmlxdWFydGljX2luX3AxcDNGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSZudW1lckYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYnLUYsNiVRKGNvbnZlcnRGJ0YvRjItRlM2JC1GIzYoLUYsNiVRJWV2YWxGJ0YvRjItRlM2JC1GIzYnLUYsNiVRMGJpcXVhcnRpY19jb2Vmc0YnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUYsNiVRKWV2YWxfQWFrRidGL0YyLyUrZXhlY3V0YWJsZUdGPUY5RjlGYm8tRiw2JVEkc2V0RidGL0YyRl1wRjlGOS1GLDYjUSFGJ0ZdcEY5RjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk1GXXBGOQ==">QyQ+STJiaXF1YXJ0aWNfaW5fcDFwM0c2Ii1JJm51bWVyRyUqcHJvdGVjdGVkRzYjLUkoY29udmVydEdGKDYkLUklZXZhbEdGKDYkSTBiaXF1YXJ0aWNfY29lZnNHRiVJKWV2YWxfQWFrR0YlSSRzZXRHRighIiI=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L97" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="biquartic_in_p1p3 := collect(biquartic_in_p1p3, [p1, p3], 'distributed'):" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEyYmlxdWFydGljX2luX3AxcDNGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUShjb2xsZWN0RidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNitGKy1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUZTNiYtRiM2Jy1GLDYlUSNwMUYnRi9GMkZXLUYsNiVRI3AzRidGL0YyLyUrZXhlY3V0YWJsZUdGPUY5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGVy1GNjYtUSInRidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjExMTExMTFlbUYnL0ZORmZuLUYsNiVRLGRpc3RyaWJ1dGVkRidGL0YyRltwRmNvRjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTUZjb0Y5">QyQ+STJiaXF1YXJ0aWNfaW5fcDFwM0c2Ii1JKGNvbGxlY3RHNiQlKnByb3RlY3RlZEdJKF9zeXNsaWJHRiU2JUYkNyRJI3AxR0YlSSNwM0dGJS5JLGRpc3RyaWJ1dGVkR0YlISIi</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L89" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="p1p3_coefficients := map(coeffs, biquartic_in_p1p3, [p1, p3]):" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEycDFwM19jb2VmZmljaWVudHNGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSRtYXBGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2KS1GLDYlUSdjb2VmZnNGJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GLDYlUTJiaXF1YXJ0aWNfaW5fcDFwM0YnRi9GMkZaLUZTNiYtRiM2Jy1GLDYlUSNwMUYnRi9GMkZaLUYsNiVRI3AzRidGL0YyLyUrZXhlY3V0YWJsZUdGPUY5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGaW9GOUY5LUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNRmlvRjk=">QyQ+STJwMXAzX2NvZWZmaWNpZW50c0c2Ii1JJG1hcEclKnByb3RlY3RlZEc2JUknY29lZmZzR0YoSTJiaXF1YXJ0aWNfaW5fcDFwM0dGJTckSSNwMUdGJUkjcDNHRiUhIiI=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L99" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="indets(p1p3_coefficients, name);" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEnaW5kZXRzRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkobWZlbmNlZEdGJDYkLUYjNiYtRiw2JVEycDFwM19jb2VmZmljaWVudHNGJ0YvRjItSSNtb0dGJDYtUSIsRicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0YxLyUpc3RyZXRjaHlHRkUvJSpzeW1tZXRyaWNHRkUvJShsYXJnZW9wR0ZFLyUubW92YWJsZWxpbWl0c0dGRS8lJ2FjY2VudEdGRS8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiVRJW5hbWVGJ0YvRjJGQUZBLUY+Ni1RIjtGJ0ZBRkNGRkZIRkpGTEZORlBGUi9GVlEsMC4yNzc3Nzc4ZW1GJy8lK2V4ZWN1dGFibGVHRkVGQQ==">QyQtSSdpbmRldHNHJSpwcm90ZWN0ZWRHNiRJMnAxcDNfY29lZmZpY2llbnRzRzYiSSVuYW1lR0YlIiIi</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">PCRJI2wxRzYiSSNsM0dGJA==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L88" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="RCh := Triangularize(p1p3_coefficients, K);" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEkUkNoRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEuVHJpYW5ndWxhcml6ZUYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYnLUYsNiVRMnAxcDNfY29lZmZpY2llbnRzRidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictRiw2JVEiS0YnRi9GMi8lK2V4ZWN1dGFibGVHRj1GOUY5LUY2Ni1RIjtGJ0Y5RjtGZ25GQEZCRkRGRkZIRmhuRk1GX29GOQ==">QyQ+SSRSQ2hHNiItSS5Ucmlhbmd1bGFyaXplR0YlNiRJMnAxcDNfY29lZmZpY2llbnRzR0YlSSJLR0YlIiIi</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEkUkNoRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEjOj1GJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JKG1mZW5jZWRHRiQ2Ji1GIzYmLUYsNiVRLnJlZ3VsYXJfY2hhaW5GJ0YvRjIvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GOUY5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRldGWkY5">NyNJLnJlZ3VsYXJfY2hhaW5HNiI=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L87" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="map(proc (T) options operator, arrow; Equations(T, K) end proc, RCh);" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEkbWFwRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkobWZlbmNlZEdGJDYkLUYjNi0tRiw2JVEiVEYnRi9GMi1JI21vR0YkNi1RIn5GJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRkUvJSlzdHJldGNoeUdGRS8lKnN5bW1ldHJpY0dGRS8lKGxhcmdlb3BHRkUvJS5tb3ZhYmxlbGltaXRzR0ZFLyUnYWNjZW50R0ZFLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGVC1GPjYtUSgmc3JhcnI7RidGQUZDRkZGSEZKRkxGTkZQL0ZTUSwwLjI3Nzc3NzhlbUYnL0ZWRmVuRj0tRiw2JVEqRXF1YXRpb25zRidGL0YyLUY2NiQtRiM2KEY6LUY+Ni1RIixGJ0ZBRkMvRkdGMUZIRkpGTEZORlBGUi9GVlEsMC4zMzMzMzMzZW1GJ0Y9LUYsNiVRIktGJ0YvRjIvJStleGVjdXRhYmxlR0ZFRkFGQUZeb0Y9LUYsNiVRJFJDaEYnRi9GMkZnb0ZBRkEtRj42LVEiO0YnRkFGQ0Zhb0ZIRkpGTEZORlBGUkZmbkZnb0ZB">QyQtSSRtYXBHJSpwcm90ZWN0ZWRHNiRmKjYjSSJURzYiRio2JEkpb3BlcmF0b3JHRipJJmFycm93R0YqRiotSSpFcXVhdGlvbnNHRio2JDkkSSJLR0YqRipGKkYqSSRSQ2hHRioiIiI=</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDYmLUYjNiYtRiw2Ji1GLDYmLUkjbWlHRiQ2JVEjbDFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSIrRicvRjxRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0ZGLyUpc3RyZXRjaHlHRkYvJSpzeW1tZXRyaWNHRkYvJShsYXJnZW9wR0ZGLyUubW92YWJsZWxpbWl0c0dGRi8lJ2FjY2VudEdGRi8lJ2xzcGFjZUdRLDAuMjIyMjIyMmVtRicvJSdyc3BhY2VHRlUtRjU2JVEjbDNGJ0Y4RjtGQi8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGRkZCRkIvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGZW5GaG5GQkZCRmpuRl1v">NyM3IywmSSNsMUc2IiIiIkkjbDNHNiIiIiI=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L98" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal">l<Font subscript="true">1</Font>,l<Font subscript="true">3</Font> &gt; 0 =&gt; no solution.</Text-field>
</Input>
</Group>
<Group labelreference="L86" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">JSFH</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L104" drawlabel="true">
<Input>
<Text-field style="Heading 2" layout="Heading 2">Branch 6</Text-field>
</Input>
</Group>
<Group labelreference="L106" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="A := branch6[5]:" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEiQUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRKGJyYW5jaDZGJ0YvRjItSShtZmVuY2VkR0YkNiYtRiM2JS1JI21uR0YkNiRRIjVGJ0Y5LyUrZXhlY3V0YWJsZUdGPUY5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRictRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk1GZW5GOQ==">QyQ+SSJBRzYiJkkoYnJhbmNoNkdGJTYjIiImISIi</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L105" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="indets(A, name);" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEnaW5kZXRzRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkobWZlbmNlZEdGJDYkLUYjNictRiw2JVEiQUYnRi9GMi1JI21vR0YkNi1RIixGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjEvJSlzdHJldGNoeUdGRS8lKnN5bW1ldHJpY0dGRS8lKGxhcmdlb3BHRkUvJS5tb3ZhYmxlbGltaXRzR0ZFLyUnYWNjZW50R0ZFLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMzMzMzMzM2VtRictRiw2JVElbmFtZUYnRi9GMi8lK2V4ZWN1dGFibGVHRkVGQUZBLUY+Ni1RIjtGJ0ZBRkNGRkZIRkpGTEZORlBGUi9GVlEsMC4yNzc3Nzc4ZW1GJ0ZlbkZB">QyQtSSdpbmRldHNHJSpwcm90ZWN0ZWRHNiRJIkFHNiJJJW5hbWVHRiUiIiI=</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">PCZJI2wxRzYiSSNsM0dGJEkjcDFHRiRJI3AzR0Yk</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L103" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="eval_Aak := [seq(cat('A', a+5, 2) = A[a][2], a = 1 .. nops(A)), seq(cat('A', a+5, 5) = A[a][5], a = 1 .. nops(A))]:" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEpZXZhbF9BYWtGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JKG1mZW5jZWRHRiQ2Ji1GIzYoLUYsNiVRJHNlcUYnRi9GMi1GUDYkLUYjNjAtRiw2JVEkY2F0RidGL0YyLUZQNiQtRiM2LC1GNjYtUSInRidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjExMTExMTFlbUYnL0ZOUSYwLjBlbUYnLUYsNiVRIkFGJ0YvRjJGXG8tRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS0Ziby9GTlEsMC4zMzMzMzMzZW1GJy1GLDYlUSJhRidGL0YyLUY2Ni1RIitGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GZHAtSSNtbkdGJDYkUSI1RidGOUZmby1GZ3A2JFEiMkYnRjlGOUY5LUY2Ni1RIj1GJ0Y5RjtGPkZARkJGREZGRkhGSkZNRmNvLUZQNiYtRiM2JEZdcEY5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRictRlA2Ji1GIzYkRmpwRjlGOUZkcUZncUZmb0ZdcEZdcS1GZ3A2JFEiMUYnRjktRjY2LVEjLi5GJ0Y5RjtGPkZARkJGREZGRkhGY3BGYW8tRiw2JVElbm9wc0YnRi9GMi1GUDYkLUYjNiRGY29GOUY5RjlGOUZmby1GIzYlRlQtRlA2JC1GIzYwRmVuLUZQNiQtRiM2LEZcb0Zjb0Zcb0Zmb0ZdcEZgcEZmcEZmb0ZmcEY5RjlGXXFGY29GYHEtRlA2Ji1GIzYkRmZwRjlGOUZkcUZncUZmb0ZdcEZdcUZeckZhckZkckZnckY5RjlGOS1GLDYjUSFGJ0Y5RjlGZHFGZ3EtRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk0vJStleGVjdXRhYmxlR0Y9Rjk=">QyQ+SSlldmFsX0Fha0c2IjckLUkkc2VxRyUqcHJvdGVjdGVkRzYkLy1JJGNhdEdGKTYlLkkiQUdGJSwmSSJhR0YlIiIiIiImRjMiIiMmJkYwNiNGMjYjRjUvRjI7RjMtSSVub3BzR0YpNiNGMC1GKDYkLy1GLTYlRi9GMUY0JkY3NiNGNEY6ISIi</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L107" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="biquartic_coefs := biq6:" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEwYmlxdWFydGljX2NvZWZzRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVElYmlxNkYnRi9GMi1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS8lK2V4ZWN1dGFibGVHRj1GOQ==">QyQ+STBiaXF1YXJ0aWNfY29lZnNHNiJJJWJpcTZHRiUhIiI=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L109" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="indets(biquartic_coefs, name);" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEnaW5kZXRzRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkobWZlbmNlZEdGJDYkLUYjNictRiw2JVEwYmlxdWFydGljX2NvZWZzRidGL0YyLUkjbW9HRiQ2LVEiLEYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGMS8lKXN0cmV0Y2h5R0ZFLyUqc3ltbWV0cmljR0ZFLyUobGFyZ2VvcEdGRS8lLm1vdmFibGVsaW1pdHNHRkUvJSdhY2NlbnRHRkUvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GLDYlUSVuYW1lRidGL0YyLyUrZXhlY3V0YWJsZUdGRUZBRkEtRj42LVEiO0YnRkFGQ0ZGRkhGSkZMRk5GUEZSL0ZWUSwwLjI3Nzc3NzhlbUYnRmVuRkE=">QyQtSSdpbmRldHNHJSpwcm90ZWN0ZWRHNiRJMGJpcXVhcnRpY19jb2Vmc0c2IkklbmFtZUdGJSIiIg==</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">PCxJJEE2Mkc2IkkkQTY1R0YkSSRBNzJHRiRJJEE3NUdGJEkkQTgyR0YkSSRBODVHRiRJJEE5MkdGJEkkQTk1R0YkSSNsMUdGJEkjbDNHRiQ=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L108" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="biquartic_in_p1p3 := numer(convert(eval(biquartic_coefs, eval_Aak), set)):" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEyYmlxdWFydGljX2luX3AxcDNGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSZudW1lckYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYnLUYsNiVRKGNvbnZlcnRGJ0YvRjItRlM2JC1GIzYoLUYsNiVRJWV2YWxGJ0YvRjItRlM2JC1GIzYnLUYsNiVRMGJpcXVhcnRpY19jb2Vmc0YnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUYsNiVRKWV2YWxfQWFrRidGL0YyLyUrZXhlY3V0YWJsZUdGPUY5RjlGYm8tRiw2JVEkc2V0RidGL0YyRl1wRjlGOS1GLDYjUSFGJ0ZdcEY5RjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk1GXXBGOQ==">QyQ+STJiaXF1YXJ0aWNfaW5fcDFwM0c2Ii1JJm51bWVyRyUqcHJvdGVjdGVkRzYjLUkoY29udmVydEdGKDYkLUklZXZhbEdGKDYkSTBiaXF1YXJ0aWNfY29lZnNHRiVJKWV2YWxfQWFrR0YlSSRzZXRHRighIiI=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L110" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="biquartic_in_p1p3 := collect(biquartic_in_p1p3, [p1, p3], 'distributed'):" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEyYmlxdWFydGljX2luX3AxcDNGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUShjb2xsZWN0RidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNitGKy1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUZTNiYtRiM2Jy1GLDYlUSNwMUYnRi9GMkZXLUYsNiVRI3AzRidGL0YyLyUrZXhlY3V0YWJsZUdGPUY5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGVy1GNjYtUSInRidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjExMTExMTFlbUYnL0ZORmZuLUYsNiVRLGRpc3RyaWJ1dGVkRidGL0YyRltwRmNvRjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTUZjb0Y5">QyQ+STJiaXF1YXJ0aWNfaW5fcDFwM0c2Ii1JKGNvbGxlY3RHNiQlKnByb3RlY3RlZEdJKF9zeXNsaWJHRiU2JUYkNyRJI3AxR0YlSSNwM0dGJS5JLGRpc3RyaWJ1dGVkR0YlISIi</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L102" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="p1p3_coefficients := map(coeffs, biquartic_in_p1p3, [p1, p3]):" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEycDFwM19jb2VmZmljaWVudHNGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSRtYXBGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2KS1GLDYlUSdjb2VmZnNGJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GLDYlUTJiaXF1YXJ0aWNfaW5fcDFwM0YnRi9GMkZaLUZTNiYtRiM2Jy1GLDYlUSNwMUYnRi9GMkZaLUYsNiVRI3AzRidGL0YyLyUrZXhlY3V0YWJsZUdGPUY5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGaW9GOUY5LUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNRmlvRjk=">QyQ+STJwMXAzX2NvZWZmaWNpZW50c0c2Ii1JJG1hcEclKnByb3RlY3RlZEc2JUknY29lZmZzR0YoSTJiaXF1YXJ0aWNfaW5fcDFwM0dGJTckSSNwMUdGJUkjcDNHRiUhIiI=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L112" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="indets(p1p3_coefficients, name);" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEnaW5kZXRzRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkobWZlbmNlZEdGJDYkLUYjNiYtRiw2JVEycDFwM19jb2VmZmljaWVudHNGJ0YvRjItSSNtb0dGJDYtUSIsRicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0YxLyUpc3RyZXRjaHlHRkUvJSpzeW1tZXRyaWNHRkUvJShsYXJnZW9wR0ZFLyUubW92YWJsZWxpbWl0c0dGRS8lJ2FjY2VudEdGRS8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiVRJW5hbWVGJ0YvRjJGQUZBLUY+Ni1RIjtGJ0ZBRkNGRkZIRkpGTEZORlBGUi9GVlEsMC4yNzc3Nzc4ZW1GJy8lK2V4ZWN1dGFibGVHRkVGQQ==">QyQtSSdpbmRldHNHJSpwcm90ZWN0ZWRHNiRJMnAxcDNfY29lZmZpY2llbnRzRzYiSSVuYW1lR0YlIiIi</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">PCRJI2wxRzYiSSNsM0dGJA==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L101" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="RCh := Triangularize(p1p3_coefficients, K);" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEkUkNoRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEuVHJpYW5ndWxhcml6ZUYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYnLUYsNiVRMnAxcDNfY29lZmZpY2llbnRzRidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictRiw2JVEiS0YnRi9GMi8lK2V4ZWN1dGFibGVHRj1GOUY5LUY2Ni1RIjtGJ0Y5RjtGZ25GQEZCRkRGRkZIRmhuRk1GX29GOQ==">QyQ+SSRSQ2hHNiItSS5Ucmlhbmd1bGFyaXplR0YlNiRJMnAxcDNfY29lZmZpY2llbnRzR0YlSSJLR0YlIiIi</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEkUkNoRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEjOj1GJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JKG1mZW5jZWRHRiQ2Ji1GIzYmLUYsNiVRLnJlZ3VsYXJfY2hhaW5GJ0YvRjIvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GOUY5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRldGWkY5">NyNJLnJlZ3VsYXJfY2hhaW5HNiI=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L100" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="map(proc (T) options operator, arrow; Equations(T, K) end proc, RCh);" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEkbWFwRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkobWZlbmNlZEdGJDYkLUYjNiwtRiw2JVEiVEYnRi9GMi1JI21vR0YkNi1RIn5GJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRkUvJSlzdHJldGNoeUdGRS8lKnN5bW1ldHJpY0dGRS8lKGxhcmdlb3BHRkUvJS5tb3ZhYmxlbGltaXRzR0ZFLyUnYWNjZW50R0ZFLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGVC1GPjYtUSgmc3JhcnI7RidGQUZDRkZGSEZKRkxGTkZQL0ZTUSwwLjI3Nzc3NzhlbUYnL0ZWRmVuRj0tRiw2JVEqRXF1YXRpb25zRidGL0YyLUY2NiQtRiM2J0Y6LUY+Ni1RIixGJ0ZBRkMvRkdGMUZIRkpGTEZORlBGUi9GVlEsMC4zMzMzMzMzZW1GJ0Y9LUYsNiVRIktGJ0YvRjJGQUZBRl5vRj0tRiw2JVEkUkNoRidGL0YyRkFGQS1GPjYtUSI7RidGQUZDRmFvRkhGSkZMRk5GUEZSRmZuLyUrZXhlY3V0YWJsZUdGRUZB">QyQtSSRtYXBHJSpwcm90ZWN0ZWRHNiRmKjYjSSJURzYiRio2JEkpb3BlcmF0b3JHRipJJmFycm93R0YqRiotSSpFcXVhdGlvbnNHRio2JDkkSSJLR0YqRipGKkYqSSRSQ2hHRioiIiI=</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">NyM3JEkjbDFHNiJJI2wzRzYi</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L111" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal">l<Font subscript="true">1</Font>,l<Font subscript="true">3</Font><Font encoding="UTF-8"> \342\211\240</Font> 0 =&gt; no solution<Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L21" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">JSFH</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L117" drawlabel="true">
<Input>
<Text-field style="Heading 2" layout="Heading 2">Branch 7</Text-field>
</Input>
</Group>
<Group labelreference="L119" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="A := branch7[5]:" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEiQUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRKGJyYW5jaDdGJ0YvRjItSShtZmVuY2VkR0YkNiYtRiM2JS1JI21uR0YkNiRRIjVGJ0Y5LyUrZXhlY3V0YWJsZUdGPUY5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRictRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk1GZW5GOQ==">QyQ+SSJBRzYiJkkoYnJhbmNoN0dGJTYjIiImISIi</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L118" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="indets(A, name);" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEnaW5kZXRzRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkobWZlbmNlZEdGJDYkLUYjNictRiw2JVEiQUYnRi9GMi1JI21vR0YkNi1RIixGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjEvJSlzdHJldGNoeUdGRS8lKnN5bW1ldHJpY0dGRS8lKGxhcmdlb3BHRkUvJS5tb3ZhYmxlbGltaXRzR0ZFLyUnYWNjZW50R0ZFLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMzMzMzMzM2VtRictRiw2JVElbmFtZUYnRi9GMi8lK2V4ZWN1dGFibGVHRkVGQUZBLUY+Ni1RIjtGJ0ZBRkNGRkZIRkpGTEZORlBGUi9GVlEsMC4yNzc3Nzc4ZW1GJ0ZlbkZB">QyQtSSdpbmRldHNHJSpwcm90ZWN0ZWRHNiRJIkFHNiJJJW5hbWVHRiUiIiI=</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">PCZJI2wxRzYiSSNsM0dGJEkjcDFHRiRJI3AzR0Yk</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L116" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="eval_Aak := [seq(cat('A', a+5, 2) = A[a][2], a = 1 .. nops(A)), seq(cat('A', a+5, 5) = A[a][5], a = 1 .. nops(A))]:" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEpZXZhbF9BYWtGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JKG1mZW5jZWRHRiQ2Ji1GIzYoLUYsNiVRJHNlcUYnRi9GMi1GUDYkLUYjNjAtRiw2JVEkY2F0RidGL0YyLUZQNiQtRiM2LC1GNjYtUSInRidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjExMTExMTFlbUYnL0ZOUSYwLjBlbUYnLUYsNiVRIkFGJ0YvRjJGXG8tRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS0Ziby9GTlEsMC4zMzMzMzMzZW1GJy1GLDYlUSJhRidGL0YyLUY2Ni1RIitGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GZHAtSSNtbkdGJDYkUSI1RidGOUZmby1GZ3A2JFEiMkYnRjlGOUY5LUY2Ni1RIj1GJ0Y5RjtGPkZARkJGREZGRkhGSkZNRmNvLUZQNiYtRiM2JEZdcEY5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRictRlA2Ji1GIzYkRmpwRjlGOUZkcUZncUZmb0ZdcEZdcS1GZ3A2JFEiMUYnRjktRjY2LVEjLi5GJ0Y5RjtGPkZARkJGREZGRkhGY3BGYW8tRiw2JVElbm9wc0YnRi9GMi1GUDYkLUYjNiRGY29GOUY5RjlGOUZmby1GIzYlRlQtRlA2JC1GIzYwRmVuLUZQNiQtRiM2LEZcb0Zjb0Zcb0Zmb0ZdcEZgcEZmcEZmb0ZmcEY5RjlGXXFGY29GYHEtRlA2Ji1GIzYkRmZwRjlGOUZkcUZncUZmb0ZdcEZdcUZeckZhckZkckZnckY5RjlGOS1GLDYjUSFGJ0Y5RjlGZHFGZ3EtRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk0vJStleGVjdXRhYmxlR0Y9Rjk=">QyQ+SSlldmFsX0Fha0c2IjckLUkkc2VxRyUqcHJvdGVjdGVkRzYkLy1JJGNhdEdGKTYlLkkiQUdGJSwmSSJhR0YlIiIiIiImRjMiIiMmJkYwNiNGMjYjRjUvRjI7RjMtSSVub3BzR0YpNiNGMC1GKDYkLy1GLTYlRi9GMUY0JkY3NiNGNEY6ISIi</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L120" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="biquartic_coefs := biq7:" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEwYmlxdWFydGljX2NvZWZzRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVElYmlxN0YnRi9GMi1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS8lK2V4ZWN1dGFibGVHRj1GOQ==">QyQ+STBiaXF1YXJ0aWNfY29lZnNHNiJJJWJpcTdHRiUhIiI=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L122" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="indets(biquartic_coefs, name);" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEnaW5kZXRzRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkobWZlbmNlZEdGJDYkLUYjNictRiw2JVEwYmlxdWFydGljX2NvZWZzRidGL0YyLUkjbW9HRiQ2LVEiLEYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGMS8lKXN0cmV0Y2h5R0ZFLyUqc3ltbWV0cmljR0ZFLyUobGFyZ2VvcEdGRS8lLm1vdmFibGVsaW1pdHNHRkUvJSdhY2NlbnRHRkUvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GLDYlUSVuYW1lRidGL0YyLyUrZXhlY3V0YWJsZUdGRUZBRkEtRj42LVEiO0YnRkFGQ0ZGRkhGSkZMRk5GUEZSL0ZWUSwwLjI3Nzc3NzhlbUYnRmVuRkE=">QyQtSSdpbmRldHNHJSpwcm90ZWN0ZWRHNiRJMGJpcXVhcnRpY19jb2Vmc0c2IkklbmFtZUdGJSIiIg==</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">PCpJJEE2Mkc2IkkkQTY1R0YkSSRBNzJHRiRJJEE3NUdGJEkkQTgyR0YkSSRBODVHRiRJI2wxR0YkSSNsM0dGJA==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L121" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="biquartic_in_p1p3 := numer(convert(eval(biquartic_coefs, eval_Aak), set)):" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEyYmlxdWFydGljX2luX3AxcDNGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSZudW1lckYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYnLUYsNiVRKGNvbnZlcnRGJ0YvRjItRlM2JC1GIzYoLUYsNiVRJWV2YWxGJ0YvRjItRlM2JC1GIzYnLUYsNiVRMGJpcXVhcnRpY19jb2Vmc0YnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUYsNiVRKWV2YWxfQWFrRidGL0YyLyUrZXhlY3V0YWJsZUdGPUY5RjlGYm8tRiw2JVEkc2V0RidGL0YyRl1wRjlGOS1GLDYjUSFGJ0ZdcEY5RjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk1GXXBGOQ==">QyQ+STJiaXF1YXJ0aWNfaW5fcDFwM0c2Ii1JJm51bWVyRyUqcHJvdGVjdGVkRzYjLUkoY29udmVydEdGKDYkLUklZXZhbEdGKDYkSTBiaXF1YXJ0aWNfY29lZnNHRiVJKWV2YWxfQWFrR0YlSSRzZXRHRighIiI=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L123" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="biquartic_in_p1p3 := collect(biquartic_in_p1p3, [p1, p3], 'distributed'):" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEyYmlxdWFydGljX2luX3AxcDNGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUShjb2xsZWN0RidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNitGKy1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUZTNiYtRiM2Jy1GLDYlUSNwMUYnRi9GMkZXLUYsNiVRI3AzRidGL0YyLyUrZXhlY3V0YWJsZUdGPUY5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGVy1GNjYtUSInRidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjExMTExMTFlbUYnL0ZORmZuLUYsNiVRLGRpc3RyaWJ1dGVkRidGL0YyRltwRmNvRjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTUZjb0Y5">QyQ+STJiaXF1YXJ0aWNfaW5fcDFwM0c2Ii1JKGNvbGxlY3RHNiQlKnByb3RlY3RlZEdJKF9zeXNsaWJHRiU2JUYkNyRJI3AxR0YlSSNwM0dGJS5JLGRpc3RyaWJ1dGVkR0YlISIi</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L115" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="p1p3_coefficients := map(coeffs, biquartic_in_p1p3, [p1, p3]):" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEycDFwM19jb2VmZmljaWVudHNGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSRtYXBGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2KS1GLDYlUSdjb2VmZnNGJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GLDYlUTJiaXF1YXJ0aWNfaW5fcDFwM0YnRi9GMkZaLUZTNiYtRiM2Jy1GLDYlUSNwMUYnRi9GMkZaLUYsNiVRI3AzRidGL0YyLyUrZXhlY3V0YWJsZUdGPUY5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGaW9GOUY5LUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNRmlvRjk=">QyQ+STJwMXAzX2NvZWZmaWNpZW50c0c2Ii1JJG1hcEclKnByb3RlY3RlZEc2JUknY29lZmZzR0YoSTJiaXF1YXJ0aWNfaW5fcDFwM0dGJTckSSNwMUdGJUkjcDNHRiUhIiI=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L125" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="indets(p1p3_coefficients, name);" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEnaW5kZXRzRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkobWZlbmNlZEdGJDYkLUYjNiYtRiw2JVEycDFwM19jb2VmZmljaWVudHNGJ0YvRjItSSNtb0dGJDYtUSIsRicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0YxLyUpc3RyZXRjaHlHRkUvJSpzeW1tZXRyaWNHRkUvJShsYXJnZW9wR0ZFLyUubW92YWJsZWxpbWl0c0dGRS8lJ2FjY2VudEdGRS8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiVRJW5hbWVGJ0YvRjJGQUZBLUY+Ni1RIjtGJ0ZBRkNGRkZIRkpGTEZORlBGUi9GVlEsMC4yNzc3Nzc4ZW1GJy8lK2V4ZWN1dGFibGVHRkVGQQ==">QyQtSSdpbmRldHNHJSpwcm90ZWN0ZWRHNiRJMnAxcDNfY29lZmZpY2llbnRzRzYiSSVuYW1lR0YlIiIi</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">PCRJI2wxRzYiSSNsM0dGJA==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L114" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="RCh := Triangularize(p1p3_coefficients, K);" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEkUkNoRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEuVHJpYW5ndWxhcml6ZUYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYnLUYsNiVRMnAxcDNfY29lZmZpY2llbnRzRidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictRiw2JVEiS0YnRi9GMi8lK2V4ZWN1dGFibGVHRj1GOUY5LUY2Ni1RIjtGJ0Y5RjtGZ25GQEZCRkRGRkZIRmhuRk1GX29GOQ==">QyQ+SSRSQ2hHNiItSS5Ucmlhbmd1bGFyaXplR0YlNiRJMnAxcDNfY29lZmZpY2llbnRzR0YlSSJLR0YlIiIi</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEkUkNoRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEjOj1GJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JKG1mZW5jZWRHRiQ2Ji1GIzYqLUYsNiVRLnJlZ3VsYXJfY2hhaW5GJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJ0ZURldGVC8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGPUY5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGaW5GXG9GOQ==">NyVJLnJlZ3VsYXJfY2hhaW5HNiJGI0Yj</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L113" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="map(proc (T) options operator, arrow; Equations(T, K) end proc, RCh);" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEkbWFwRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkobWZlbmNlZEdGJDYkLUYjNi0tRiw2JVEiVEYnRi9GMi1JI21vR0YkNi1RIn5GJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRkUvJSlzdHJldGNoeUdGRS8lKnN5bW1ldHJpY0dGRS8lKGxhcmdlb3BHRkUvJS5tb3ZhYmxlbGltaXRzR0ZFLyUnYWNjZW50R0ZFLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGVC1GPjYtUSgmc3JhcnI7RidGQUZDRkZGSEZKRkxGTkZQL0ZTUSwwLjI3Nzc3NzhlbUYnL0ZWRmVuRj0tRiw2JVEqRXF1YXRpb25zRidGL0YyLUY2NiQtRiM2KEY6LUY+Ni1RIixGJ0ZBRkMvRkdGMUZIRkpGTEZORlBGUi9GVlEsMC4zMzMzMzMzZW1GJ0Y9LUYsNiVRIktGJ0YvRjIvJStleGVjdXRhYmxlR0ZFRkFGQUZeb0Y9LUYsNiVRJFJDaEYnRi9GMkZnb0ZBRkEtRj42LVEiO0YnRkFGQ0Zhb0ZIRkpGTEZORlBGUkZmbkZnb0ZB">QyQtSSRtYXBHJSpwcm90ZWN0ZWRHNiRmKjYjSSJURzYiRio2JEkpb3BlcmF0b3JHRipJJmFycm93R0YqRiotSSpFcXVhdGlvbnNHRio2JDkkSSJLR0YqRipGKkYqSSRSQ2hHRioiIiI=</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDYqLUYjNiYtRiw2Ji1GLDYmLUYsNiYtSSNtbkdGJDYkUSIyRicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLUkjbW9HRiQ2LVExJkludmlzaWJsZVRpbWVzO0YnRjovJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRkMvJSlzdHJldGNoeUdGQy8lKnN5bW1ldHJpY0dGQy8lKGxhcmdlb3BHRkMvJS5tb3ZhYmxlbGltaXRzR0ZDLyUnYWNjZW50R0ZDLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGUi1JI21pR0YkNiVRI2wxRicvJSdpdGFsaWNHUSV0cnVlRicvRjtRJ2l0YWxpY0YnRjotRj42LVEoJm1pbnVzO0YnRjpGQUZERkZGSEZKRkxGTi9GUVEsMC4yMjIyMjIyZW1GJy9GVEZcby1GNzYkUSIxRidGOkY6LyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0ZDRjpGOi8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJy1GPjYtUSIsRidGOkZBL0ZFRmVuRkZGSEZKRkxGTkZQL0ZUUSwwLjMzMzMzMzNlbUYnLUYjNiYtRiw2Ji1GLDYmRlVGaG5GXm9GOkZhb0Zkb0Y6RjpGZm9GaW9GXHAtRiM2Ji1GLDYmLUZWNiVRI2wzRidGWUZmbkZhb0Zkb0Y6RjpGZm9GaW9GYW9GZG9GOkY6RmZvRmlv">NyU3IywmSSNsMUc2IiIiIyEiIiIiIjcjLCZGJUYpRihGKTcjSSNsM0dGJg==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L124" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal">For this branch: l<Font subscript="true">1</Font><Font encoding="UTF-8"> \342\211\240</Font> 1/2, 1 =&gt; no solution.</Text-field>
</Input>
</Group>
<Group labelreference="L22" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">JSFH</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L130" drawlabel="true">
<Input>
<Text-field style="Heading 2" layout="Heading 2">Branch 8</Text-field>
</Input>
</Group>
<Group labelreference="L132" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="A := branch8[5]:" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEiQUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRKGJyYW5jaDhGJ0YvRjItSShtZmVuY2VkR0YkNiYtRiM2JS1JI21uR0YkNiRRIjVGJ0Y5LyUrZXhlY3V0YWJsZUdGPUY5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRictRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk1GZW5GOQ==">QyQ+SSJBRzYiJkkoYnJhbmNoOEdGJTYjIiImISIi</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L131" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="indets(A, name);" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEnaW5kZXRzRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkobWZlbmNlZEdGJDYkLUYjNictRiw2JVEiQUYnRi9GMi1JI21vR0YkNi1RIixGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjEvJSlzdHJldGNoeUdGRS8lKnN5bW1ldHJpY0dGRS8lKGxhcmdlb3BHRkUvJS5tb3ZhYmxlbGltaXRzR0ZFLyUnYWNjZW50R0ZFLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMzMzMzMzM2VtRictRiw2JVElbmFtZUYnRi9GMi8lK2V4ZWN1dGFibGVHRkVGQUZBLUY+Ni1RIjtGJ0ZBRkNGRkZIRkpGTEZORlBGUi9GVlEsMC4yNzc3Nzc4ZW1GJ0ZlbkZB">QyQtSSdpbmRldHNHJSpwcm90ZWN0ZWRHNiRJIkFHNiJJJW5hbWVHRiUiIiI=</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">PCdJImJHNiJJI2wxR0YkSSNsM0dGJEkjcDFHRiRJI3AzR0Yk</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L129" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="eval_Aak := [seq(cat('A', a+5, 2) = A[a][2], a = 1 .. nops(A)), seq(cat('A', a+5, 5) = A[a][5], a = 1 .. nops(A))]:" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEpZXZhbF9BYWtGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JKG1mZW5jZWRHRiQ2Ji1GIzYoLUYsNiVRJHNlcUYnRi9GMi1GUDYkLUYjNjAtRiw2JVEkY2F0RidGL0YyLUZQNiQtRiM2LC1GNjYtUSInRidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjExMTExMTFlbUYnL0ZOUSYwLjBlbUYnLUYsNiVRIkFGJ0YvRjJGXG8tRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS0Ziby9GTlEsMC4zMzMzMzMzZW1GJy1GLDYlUSJhRidGL0YyLUY2Ni1RIitGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GZHAtSSNtbkdGJDYkUSI1RidGOUZmby1GZ3A2JFEiMkYnRjlGOUY5LUY2Ni1RIj1GJ0Y5RjtGPkZARkJGREZGRkhGSkZNRmNvLUZQNiYtRiM2JEZdcEY5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRictRlA2Ji1GIzYkRmpwRjlGOUZkcUZncUZmb0ZdcEZdcS1GZ3A2JFEiMUYnRjktRjY2LVEjLi5GJ0Y5RjtGPkZARkJGREZGRkhGY3BGYW8tRiw2JVElbm9wc0YnRi9GMi1GUDYkLUYjNiRGY29GOUY5RjlGOUZmby1GIzYlRlQtRlA2JC1GIzYwRmVuLUZQNiQtRiM2LEZcb0Zjb0Zcb0Zmb0ZdcEZgcEZmcEZmb0ZmcEY5RjlGXXFGY29GYHEtRlA2Ji1GIzYkRmZwRjlGOUZkcUZncUZmb0ZdcEZdcUZeckZhckZkckZnckY5RjlGOS1GLDYjUSFGJ0Y5RjlGZHFGZ3EtRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk0vJStleGVjdXRhYmxlR0Y9Rjk=">QyQ+SSlldmFsX0Fha0c2IjckLUkkc2VxRyUqcHJvdGVjdGVkRzYkLy1JJGNhdEdGKTYlLkkiQUdGJSwmSSJhR0YlIiIiIiImRjMiIiMmJkYwNiNGMjYjRjUvRjI7RjMtSSVub3BzR0YpNiNGMC1GKDYkLy1GLTYlRi9GMUY0JkY3NiNGNEY6ISIi</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L133" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="biquartic_coefs := biq8:" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEwYmlxdWFydGljX2NvZWZzRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVElYmlxOEYnRi9GMi1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS8lK2V4ZWN1dGFibGVHRj1GOQ==">QyQ+STBiaXF1YXJ0aWNfY29lZnNHNiJJJWJpcThHRiUhIiI=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L135" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="indets(biquartic_coefs, name);" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEnaW5kZXRzRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkobWZlbmNlZEdGJDYkLUYjNictRiw2JVEwYmlxdWFydGljX2NvZWZzRidGL0YyLUkjbW9HRiQ2LVEiLEYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGMS8lKXN0cmV0Y2h5R0ZFLyUqc3ltbWV0cmljR0ZFLyUobGFyZ2VvcEdGRS8lLm1vdmFibGVsaW1pdHNHRkUvJSdhY2NlbnRHRkUvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GLDYlUSVuYW1lRidGL0YyLyUrZXhlY3V0YWJsZUdGRUZBRkEtRj42LVEiO0YnRkFGQ0ZGRkhGSkZMRk5GUEZSL0ZWUSwwLjI3Nzc3NzhlbUYnRmVuRkE=">QyQtSSdpbmRldHNHJSpwcm90ZWN0ZWRHNiRJMGJpcXVhcnRpY19jb2Vmc0c2IkklbmFtZUdGJSIiIg==</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">PC1JJEE2Mkc2IkkkQTY1R0YkSSRBNzJHRiRJJEE3NUdGJEkkQTgyR0YkSSRBODVHRiRJJEE5MkdGJEkkQTk1R0YkSSJiR0YkSSNsMUdGJEkjbDNHRiQ=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L134" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="biquartic_in_p1p3 := numer(convert(eval(biquartic_coefs, eval_Aak), set)):" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEyYmlxdWFydGljX2luX3AxcDNGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSZudW1lckYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYnLUYsNiVRKGNvbnZlcnRGJ0YvRjItRlM2JC1GIzYoLUYsNiVRJWV2YWxGJ0YvRjItRlM2JC1GIzYnLUYsNiVRMGJpcXVhcnRpY19jb2Vmc0YnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUYsNiVRKWV2YWxfQWFrRidGL0YyLyUrZXhlY3V0YWJsZUdGPUY5RjlGYm8tRiw2JVEkc2V0RidGL0YyRl1wRjlGOS1GLDYjUSFGJ0ZdcEY5RjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk1GXXBGOQ==">QyQ+STJiaXF1YXJ0aWNfaW5fcDFwM0c2Ii1JJm51bWVyRyUqcHJvdGVjdGVkRzYjLUkoY29udmVydEdGKDYkLUklZXZhbEdGKDYkSTBiaXF1YXJ0aWNfY29lZnNHRiVJKWV2YWxfQWFrR0YlSSRzZXRHRighIiI=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L136" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="biquartic_in_p1p3 := collect(biquartic_in_p1p3, [p1, p3], 'distributed'):" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEyYmlxdWFydGljX2luX3AxcDNGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUShjb2xsZWN0RidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNitGKy1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUZTNiYtRiM2Jy1GLDYlUSNwMUYnRi9GMkZXLUYsNiVRI3AzRidGL0YyLyUrZXhlY3V0YWJsZUdGPUY5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGVy1GNjYtUSInRidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjExMTExMTFlbUYnL0ZORmZuLUYsNiVRLGRpc3RyaWJ1dGVkRidGL0YyRltwRmNvRjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTUZjb0Y5">QyQ+STJiaXF1YXJ0aWNfaW5fcDFwM0c2Ii1JKGNvbGxlY3RHNiQlKnByb3RlY3RlZEdJKF9zeXNsaWJHRiU2JUYkNyRJI3AxR0YlSSNwM0dGJS5JLGRpc3RyaWJ1dGVkR0YlISIi</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L128" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="p1p3_coefficients := map(coeffs, biquartic_in_p1p3, [p1, p3]):" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEycDFwM19jb2VmZmljaWVudHNGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSRtYXBGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2KS1GLDYlUSdjb2VmZnNGJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GLDYlUTJiaXF1YXJ0aWNfaW5fcDFwM0YnRi9GMkZaLUZTNiYtRiM2Jy1GLDYlUSNwMUYnRi9GMkZaLUYsNiVRI3AzRidGL0YyLyUrZXhlY3V0YWJsZUdGPUY5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGaW9GOUY5LUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNRmlvRjk=">QyQ+STJwMXAzX2NvZWZmaWNpZW50c0c2Ii1JJG1hcEclKnByb3RlY3RlZEc2JUknY29lZmZzR0YoSTJiaXF1YXJ0aWNfaW5fcDFwM0dGJTckSSNwMUdGJUkjcDNHRiUhIiI=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L140" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="nops(p1p3_coefficients);" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbWlHRiQ2JVElbm9wc0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYlLUYsNiVRMnAxcDNfY29lZmZpY2llbnRzRidGL0YyLyUrZXhlY3V0YWJsZUdRJmZhbHNlRicvRjNRJ25vcm1hbEYnRkAtSSNtb0dGJDYtUSI7RidGQC8lJmZlbmNlR0Y/LyUqc2VwYXJhdG9yR0YxLyUpc3RyZXRjaHlHRj8vJSpzeW1tZXRyaWNHRj8vJShsYXJnZW9wR0Y/LyUubW92YWJsZWxpbWl0c0dGPy8lJ2FjY2VudEdGPy8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLUYsNiVRJG1hcEYnRi9GMi1GNjYkLUYjNiktRiw2JVEnZGVncmVlRidGL0YyLUZDNi1RIixGJ0ZARkZGSEZKRkxGTkZQRlJGVC9GWFEsMC4zMzMzMzMzZW1GJy1GLDYlUTJiaXF1YXJ0aWNfaW5fcDFwM0YnRi9GMkZeby1GNjYmLUYjNiktRiw2JVEjbDFGJ0YvRjJGXm8tRiw2JVEjbDNGJ0YvRjJGXm8tRiw2JVEiYkYnRi9GMkY9RkBGQC8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0Y9RkBGQEZCRj1GQA==">QyYtSSVub3BzRyUqcHJvdGVjdGVkRzYjSTJwMXAzX2NvZWZmaWNpZW50c0c2IiIiIi1JJG1hcEdGJTYlSSdkZWdyZWVHRiVJMmJpcXVhcnRpY19pbl9wMXAzR0YoNyVJI2wxR0YoSSNsM0dGKEkiYkdGKEYp</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">IiQuIw==</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">PCciI0ciI0giI0wiI00iI04=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L138" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="indets(p1p3_coefficients, name);" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEnaW5kZXRzRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkobWZlbmNlZEdGJDYkLUYjNiYtRiw2JVEycDFwM19jb2VmZmljaWVudHNGJ0YvRjItSSNtb0dGJDYtUSIsRicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0YxLyUpc3RyZXRjaHlHRkUvJSpzeW1tZXRyaWNHRkUvJShsYXJnZW9wR0ZFLyUubW92YWJsZWxpbWl0c0dGRS8lJ2FjY2VudEdGRS8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiVRJW5hbWVGJ0YvRjJGQUZBLUY+Ni1RIjtGJ0ZBRkNGRkZIRkpGTEZORlBGUi9GVlEsMC4yNzc3Nzc4ZW1GJy8lK2V4ZWN1dGFibGVHRkVGQQ==">QyQtSSdpbmRldHNHJSpwcm90ZWN0ZWRHNiRJMnAxcDNfY29lZmZpY2llbnRzRzYiSSVuYW1lR0YlIiIi</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">PCVJImJHNiJJI2wxR0YkSSNsM0dGJA==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L127" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="RCh := Triangularize(p1p3_coefficients, {b, l1, l3, b-1, b-l1, b+l1, 2*b-1, b-l3-1, b+l3-1, b*l1-b*l3-l1, b*l1+b*l3-l1}, K);" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEkUkNoRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEuVHJpYW5ndWxhcml6ZUYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYpLUYsNiVRMnAxcDNfY29lZmZpY2llbnRzRidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictRlM2Ji1GIzZkcC1GLDYlUSNsMUYnRi9GMkZaLUY2Ni1RIn5GJ0Y5RjtGPkZARkJGREZGRkhGaG4vRk5GaW4tRiw2JVEjbDNGJ0YvRjJGWkZjby1JI21uR0YkNiRRIjJGJ0Y5LUY2Ni1RJyZzZG90O0YnRjlGO0Y+RkBGQkZERkZGSEZobkZmby1GLDYlUSJiRidGL0YyRmNvLUY2Ni1RKiZ1bWludXMwO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZocEZjby1GW3A2JFEiMUYnRjlGWkZjb0ZhcEZaRmNvRmFwRmNvRmRwRmNvRmpwRlpGY29GYXBGXnBGYG9GY28tRjY2LVEiK0YnRjlGO0Y+RkBGQkZERkZGSEZncEZpcEZjb0ZhcEZecEZnb0Zjb0ZkcEZjb0Zgb0ZaRmFwRl5wRmBvLUY2Ni1RKCZtaW51cztGJ0Y5RjtGPkZARkJGREZGRkhGZ3BGaXBGYXBGXnBGZ29GY29GZHBGY29GYG9GWkZjb0ZhcEZjb0ZdcUZjb0Zgb0ZaRmNvRmFwRmNvRmRwRmNvRmBvRlpGY29GYXBGY29GXXFGY29GZ29GY29GZHBGY29GanBGWkZjb0ZhcEZjb0ZkcEZjb0Znb0Zjb0ZkcEZjb0ZqcC8lK2V4ZWN1dGFibGVHRj1GOUY5LyUlb3BlbkdRInxmckYnLyUmY2xvc2VHUSJ8aHJGJ0ZaLUYsNiVRIktGJ0YvRjJGY3FGOUY5LUY2Ni1RIjtGJ0Y5RjtGZ25GQEZCRkRGRkZIRmhuRk1GY3FGOQ==">QyQ+SSRSQ2hHNiItSS5Ucmlhbmd1bGFyaXplR0YlNiVJMnAxcDNfY29lZmZpY2llbnRzR0YlPC1JImJHRiVJI2wxR0YlSSNsM0dGJSwmRisiIiIhIiJGLywmRitGL0YsRjAsJkYrRi9GLEYvLCZGKyIiI0YwRi8sKEYrRi9GLUYwRjBGLywoRitGL0YtRi9GMEYvLCgqJkYrRi9GLEYvRi8qJkYrRi9GLUYvRjBGLEYwLChGOEYvRjlGL0YsRjBJIktHRiVGLw==</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEkUkNoRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEjOj1GJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JKG1mZW5jZWRHRiQ2Ji1GIzYmLUYsNiNRIUYnLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y9RjlGOS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0ZXRlpGOQ==">NyI=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L142" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">JSFH</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L126" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="map(proc (T) options operator, arrow; Equations(T, K) end proc, RCh);" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEkbWFwRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkobWZlbmNlZEdGJDYkLUYjNi0tRiw2JVEiVEYnRi9GMi1JI21vR0YkNi1RIn5GJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRkUvJSlzdHJldGNoeUdGRS8lKnN5bW1ldHJpY0dGRS8lKGxhcmdlb3BHRkUvJS5tb3ZhYmxlbGltaXRzR0ZFLyUnYWNjZW50R0ZFLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGVC1GPjYtUSgmc3JhcnI7RidGQUZDRkZGSEZKRkxGTkZQL0ZTUSwwLjI3Nzc3NzhlbUYnL0ZWRmVuRj0tRiw2JVEqRXF1YXRpb25zRidGL0YyLUY2NiQtRiM2KEY6LUY+Ni1RIixGJ0ZBRkMvRkdGMUZIRkpGTEZORlBGUi9GVlEsMC4zMzMzMzMzZW1GJ0Y9LUYsNiVRIktGJ0YvRjIvJStleGVjdXRhYmxlR0ZFRkFGQUZeb0Y9LUYsNiVRJFJDaEYnRi9GMkZnb0ZBRkEtRj42LVEiO0YnRkFGQ0Zhb0ZIRkpGTEZORlBGUkZmbkZnb0ZB">QyQtSSRtYXBHJSpwcm90ZWN0ZWRHNiRmKjYjSSJURzYiRio2JEkpb3BlcmF0b3JHRipJJmFycm93R0YqRiotSSpFcXVhdGlvbnNHRio2JDkkSSJLR0YqRipGKkYqSSRSQ2hHRioiIiI=</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">NyI=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L154" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal">No solution, no zero curvature model.</Text-field>
</Input>
</Group>
<Group labelreference="L151" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group>
</Worksheet>

==> anc/normalization.mw <==
<?xml version="1.0" encoding="UTF-8"?>
<Worksheet>
<Version major="17" minor="2"/>
<Label-Scheme value="2" prefix=""/>
<View-Properties presentation="false" autoexpanding_sections="true"><Zoom percentage="75"/>
</View-Properties>
<MapleNet-Properties elisiondigitsbefore="100" labelling="true" indentamount="4" elisiontermsthreshold="10000" ansi="false" errorbreak="1" useclientjvm="true" echo="1" imaginaryunit="I" labelwidth="20" contextmenusize="automatic" plotdriver="opengl" elisiondigitsafter="100" plotoutput="terminal" helpbrowser="standard" rtablesize="10" elisiontermsbefore="100" elisiondigitsthreshold="10000" typesetting="standard" plotdevice="inline" verboseproc="1" showassumed="1" errorcursor="false" longdelim="true" plotoptions="" quiet="false" elisiontermsafter="100" screenwidth="79" preplot="" prettyprint="3" displayprecision="-1" screenpixelheight="768" warnlevel="3" screenheight="25" latexwidth="8.0" postplot="" prompt="coFrame &gt; " ShowLabels="true"/>
<Styles>
<Font name="Ordered List 1" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Annotation Text" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 2" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 3" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 4" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 5" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Author" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Annotation Title" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="18" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Warning" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Caption Reference" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Maple Input Placeholder" background="[255,255,255]" bold="true" executable="true" family="Courier New" foreground="[200,0,200]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="true"/>
<Font name="Maple Plot" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Code" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[255,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Line Printed Output" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Text Output" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Diagnostic" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[40,120,40]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Inert Output" background="[255,255,255]" bold="false" executable="true" family="Times New Roman" foreground="[144,144,144]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Normal" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Hyperlink" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,128,128]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="Maple Output" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Dash Item" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Math" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Maple Input" background="[255,255,255]" bold="true" executable="true" family="Courier New" foreground="[120,0,14]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Output" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Input" background="[255,255,255]" bold="false" executable="true" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="HyperlinkError" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[255,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="Header and Footer" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="10" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Error" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[255,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Title" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="18" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Heading 1" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="18" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Text" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Bullet Item" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Heading 4" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="true" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Equation Label" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Heading 3" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="true" opaque="false" readonly="false" size="14" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Heading 2" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="16" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="HyperlinkWarning" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="Dictionary Hyperlink" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[147,0,15]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="Atomic Variable" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[175,0,175]" italic="true" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Caption Text" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="List Item" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Layout name="Ordered List 1" alignment="left" bullet="numeric" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix=""/>
<Layout name="Ordered List 2" alignment="left" bullet="alphabetic" firstindent="0" leftmargin="36" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix=""/>
<Layout name="Ordered List 3" alignment="left" bullet="roman" firstindent="0" leftmargin="72" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix=""/>
<Layout name="Ordered List 4" alignment="left" bullet="ALPHABETIC" firstindent="0" leftmargin="108" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix=""/>
<Layout name="Ordered List 5" alignment="left" bullet="ROMAN" firstindent="0" leftmargin="144" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix=""/>
<Layout name="Author" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="8" spacebelow="8" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Warning" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Annotation Title" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="12" spacebelow="12" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Maple Plot" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Line Printed Output" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="any" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Text Output" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="newline" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Diagnostic" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="any" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Normal" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Maple Output" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.3" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Dash Item" alignment="left" bullet="dash" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="HyperlinkError" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Error" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Title" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="12" spacebelow="12" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Heading 1" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="8" spacebelow="4" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Bullet Item" alignment="left" bullet="dot" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Heading 4" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Heading 3" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Heading 2" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="8" spacebelow="2" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="HyperlinkWarning" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="List Item" alignment="left" bullet="indent" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Pencil-style name="Pencil 5" pen-color="[255,0,0]" pen-height="5.0" pen-width="5.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 4" pen-color="[0,0,255]" pen-height="3.0" pen-width="3.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 3" pen-color="[0,0,0]" pen-height="3.0" pen-width="3.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 2" pen-color="[0,0,255]" pen-height="1.0" pen-width="1.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 1" pen-color="[0,0,0]" pen-height="1.0" pen-width="1.0" pen-opacity="1.0"/>
<Highlighter-style name="Highlighter 2" pen-color="[255,204,0]" pen-height="14.0" pen-width="14.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 1" pen-color="[255,153,255]" pen-height="12.0" pen-width="8.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 4" pen-color="[0,255,255]" pen-height="32.0" pen-width="32.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 3" pen-color="[51,255,0]" pen-height="24.0" pen-width="24.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 5" pen-color="[255,255,0]" pen-height="48.0" pen-width="48.0" pen-opacity="0.8"/>
</Styles>
<Task-table>
    <Task-category name="&lt;default&gt;"/>
</Task-table>
<Task/>
<Group labelreference="L4" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY1LUkjbWlHRiQ2JVEocmVzdGFydEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIjpGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORlMtRiw2JVEld2l0aEYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYkLUYsNiVRNURpZmZlcmVudGlhbEdlb21ldHJ5RidGL0YyRjlGOUY1Rk9GVS1GWTYkLUYjNiQtRiw2JVEmVG9vbHNGJ0YvRjJGOUY5RjVGT0ZVLUZZNiQtRiM2JC1GLDYlUSxMaWVBbGdlYnJhc0YnRi9GMkY5RjlGNUZVLUZZNiQtRiM2JC1GLDYlUS5MaW5lYXJBbGdlYnJhRidGL0YyRjlGOUY1LyUrZXhlY3V0YWJsZUdGPUY5">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYzLUkjbWlHRiQ2JVEocmVzdGFydEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIjpGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORlMtRiw2JVEld2l0aEYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYjLUYsNiVRNURpZmZlcmVudGlhbEdlb21ldHJ5RidGL0YyRjlGNUZPRlUtRlk2JC1GIzYjLUYsNiVRJlRvb2xzRidGL0YyRjlGNUZPRlUtRlk2JC1GIzYjLUYsNiVRLExpZUFsZ2VicmFzRidGL0YyRjlGNUZVLUZZNiQtRiM2Iy1GLDYlUS5MaW5lYXJBbGdlYnJhRidGL0YyRjlGNQ==</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L5" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEieEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjEvJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJStleGVjdXRhYmxlR0Y9Rjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEieEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjEvJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJStleGVjdXRhYmxlR0Y9Rjk=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L1" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L6" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal"><Font bold="true">Matrix representation of g2</Font></Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="M := Matrix(7, 7, [[2*z1+z2, b10, b11, sqrt(2)*b21, b31, b32, 0], [a10, z1+z2, b01, sqrt(2)*b11, -b21, 0, -b32], [a11, a01, z1, -sqrt(2)*b10, 0, b21, -b31], [sqrt(2)*a21, sqrt(2)*a11, -sqrt(2)*a10, 0, sqrt(2)*b10, -sqrt(2)*b11, -sqrt(2)*b21], [a31, -a21, 0, sqrt(2)*a10, -z1, -b01, -b11], [a32, 0, a21, -sqrt(2)*a11, -a01, -z1-z2, -b10], [0, -a32, -a31, -sqrt(2)*a21, -a11, -a10, -2*z1-z2]]);" display="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">QyQ+SSJNRzYiLUknTWF0cml4R0YlNiUiIihGKTcpNyksJkkjejFHRiUiIiNJI3oyR0YlIiIiSSRiMTBHRiVJJGIxMUdGJSomLUklc3FydEdGJTYjRi5GMEkkYjIxR0YlRjBJJGIzMUdGJUkkYjMyR0YlIiIhNylJJGExMEdGJSwmRi1GMEYvRjBJJGIwMUdGJSomRjRGMEYyRjAsJEY3ISIiRjosJEY5RkE3KUkkYTExR0YlSSRhMDFHRiVGLSwkKiZGNEYwRjFGMEZBRjpGNywkRjhGQTcpKiZGNEYwSSRhMjFHRiVGMComRjRGMEZERjAsJComRjRGMEY8RjBGQUY6RkcsJEY/RkEsJEYzRkE3KUkkYTMxR0YlLCRGS0ZBRjpGTiwkRi1GQSwkRj5GQSwkRjJGQTcpSSRhMzJHRiVGOkZLLCRGTEZBLCRGRUZBLCZGLUZBRi9GQSwkRjFGQTcpRjosJEZYRkEsJEZSRkEsJEZKRkEsJEZERkEsJEY8RkEsJkYtISIjRi9GQUYw</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LUknTWF0cml4RzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiNiMvSSQlaWRHRiciNSlSW3ldOVUpb1c9</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L691" drawlabel="true" applyint="true" applyrational="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="makeg2 := proc (lis) eval(M, [seq([a32, a31, a21, a11, a10, a01, z2, z1, b01, b10, b11, b21, b31, b32][k] = lis[k], k = 1 .. 14)]) end proc:" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY1LUkjbWlHRiQ2JVEnbWFrZWcyRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRjY2L1ElcHJvY0YnLyUlYm9sZEdGMS9GM1ElYm9sZEYnLyUrZm9udHdlaWdodEdGVUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORlktSShtZmVuY2VkR0YkNiQtRiM2JC1GLDYlUSRsaXNGJ0YvRjJGOUY5LUYsNiNRIUYnRl1vLUknbXNwYWNlR0YkNiYvJSdoZWlnaHRHUSYwLjBleEYnLyUmd2lkdGhHRlkvJSZkZXB0aEdGZW8vJSpsaW5lYnJlYWtHUShuZXdsaW5lRictRjY2LVEifkYnRjlGO0Y+RkBGQkZERkZGSEZYRlotRiw2JVElZXZhbEYnRi9GMi1GZm42JC1GIzYmLUYsNiVRIk1GJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSEZYL0ZOUSwwLjMzMzMzMzNlbUYnLUZmbjYmLUYjNiUtRiw2JVEkc2VxRidGL0YyLUZmbjYkLUYjNi4tRmZuNiYtRiM2Pi1GLDYlUSRhMzJGJ0YvRjJGanAtRiw2JVEkYTMxRidGL0YyRmpwLUYsNiVRJGEyMUYnRi9GMkZqcC1GLDYlUSRhMTFGJ0YvRjJGanAtRiw2JVEkYTEwRidGL0YyRmpwLUYsNiVRJGEwMUYnRi9GMkZqcC1GLDYlUSN6MkYnRi9GMkZqcC1GLDYlUSN6MUYnRi9GMkZqcC1GLDYlUSRiMDFGJ0YvRjJGanAtRiw2JVEkYjEwRidGL0YyRmpwLUYsNiVRJGIxMUYnRi9GMkZqcC1GLDYlUSRiMjFGJ0YvRjJGanAtRiw2JVEkYjMxRidGL0YyRmpwLUYsNiVRJGIzMkYnRi9GMkY5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRictRmZuNiYtRiM2JC1GLDYlUSJrRidGL0YyRjlGOUZpdEZcdS1GNjYtUSI9RidGOUY7Rj5GQEZCRkRGRkZIRkpGTUZqbkZfdUZqcEZjdUZmdS1JI21uR0YkNiRRIjFGJ0Y5LUY2Ni1RIy4uRidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnRlotRmp1NiRRIzE0RidGOUY5RjlGOUY5Rml0Rlx1RjlGOS1GNjYtUSI7RidGOUY7Rl1xRkBGQkZERkZGSEZYRk1GYG9GXXAtRjY2L1EkZW5kRidGUkZURlZGO0Y+RkBGQkZERkZGSEZYRlpGXXBGTy1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS8lK2V4ZWN1dGFibGVHRj1GOQ==">QyQ+SSdtYWtlZzJHNiJmKjYjSSRsaXNHRiVGJUYlRiUtSSVldmFsRyUqcHJvdGVjdGVkRzYkSSJNR0YlNyMtSSRzZXFHRis2JC8mNzBJJGEzMkdGJUkkYTMxR0YlSSRhMjFHRiVJJGExMUdGJUkkYTEwR0YlSSRhMDFHRiVJI3oyR0YlSSN6MUdGJUkkYjAxR0YlSSRiMTBHRiVJJGIxMUdGJUkkYjIxR0YlSSRiMzFHRiVJJGIzMkdGJTYjSSJrR0YlJjkkRkMvRkQ7IiIiIiM5RiVGJUYlISIi</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L692" drawlabel="true" applyint="true" applyrational="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="demakeg2 := proc (X) [X[6, 1], X[5, 1], (1/2)*sqrt(2)*X[4, 1], X[3, 1], X[2, 1], X[3, 2], X[2, 2]-X[3, 3], X[3, 3], X[2, 3], X[1, 2], X[1, 3], (1/2)*sqrt(2)*X[1, 4], X[1, 5], X[1, 6]] end proc:" display="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">QyQ+SSlkZW1ha2VnMkc2ImYqNiNJIlhHRiVGJUYlRiU3MCY5JDYkIiInIiIiJkYrNiQiIiZGLiwkKiYtSSVzcXJ0RzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliR0YlNiMiIiNGLiZGKzYkIiIlRi5GLiNGLkY6JkYrNiQiIiRGLiZGKzYkRjpGLiZGKzYkRkFGOiwmJkYrNiRGOkY6Ri4mRis2JEZBRkEhIiJGSSZGKzYkRjpGQSZGKzYkRi5GOiZGKzYkRi5GQSwkKiZGNEYuJkYrNiRGLkY9Ri5GPiZGKzYkRi5GMSZGKzYkRi5GLUYlRiVGJUZL</Equation></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L693" drawlabel="true" applyint="true" applyrational="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="demakeg2(makeg2([a, b, c, d, e, w, x, y, z, f, g, h, i, j]));" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEpZGVtYWtlZzJGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2JS1GLDYlUSdtYWtlZzJGJ0YvRjItRjY2JC1GIzYnLUY2NiYtRiM2Pi1GLDYlUSJhRidGL0YyLUkjbW9HRiQ2LVEiLEYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGMS8lKXN0cmV0Y2h5R0ZQLyUqc3ltbWV0cmljR0ZQLyUobGFyZ2VvcEdGUC8lLm1vdmFibGVsaW1pdHNHRlAvJSdhY2NlbnRHRlAvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GLDYlUSJiRidGL0YyRkgtRiw2JVEiY0YnRi9GMkZILUYsNiVRImRGJ0YvRjJGSC1GLDYlUSJlRidGL0YyRkgtRiw2JVEid0YnRi9GMkZILUYsNiVRInhGJ0YvRjJGSC1GLDYlUSJ5RidGL0YyRkgtRiw2JVEiekYnRi9GMkZILUYsNiVRImZGJ0YvRjJGSC1GLDYlUSJnRidGL0YyRkgtRiw2JVEiaEYnRi9GMkZILUYsNiVRImlGJ0YvRjJGSC1GLDYlUSJqRidGL0YyRkxGTC8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJy1GLDYjUSFGJ0ZqcUZqcUZMRkxGTEZMLUZJNi1RIjtGJ0ZMRk5GUUZTRlVGV0ZZRmVuRmduL0Zbb1EsMC4yNzc3Nzc4ZW1GJy8lK2V4ZWN1dGFibGVHRlBGTA==">QyQtSSlkZW1ha2VnMkc2IjYjLUknbWFrZWcyR0YlNiM3MEkiYUdGJUkiYkdGJUkiY0dGJUkiZEdGJUkiZUdGJUkid0dGJUkieEdGJUkieUdGJUkiekdGJUkiZkdGJUkiZ0dGJUkiaEdGJUkiaUdGJUkiakdGJSIiIg==</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">NzBJImFHNiJJImJHRiRJImNHRiRJImRHRiRJImVHRiRJIndHRiRJInhHRiRJInlHRiRJInpHRiRJImZHRiRJImdHRiRJImhHRiRJImlHRiRJImpHRiQ=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L696" drawlabel="true" applyint="true" applyrational="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="infolevel[DGEnvironment] := 1:" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbWlHRiQ2JVEqaW5mb2xldmVsRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkobWZlbmNlZEdGJDYmLUYjNiQtRiw2JVEuREdFbnZpcm9ubWVudEYnRi9GMi9GM1Enbm9ybWFsRidGPS8lJW9wZW5HUScmbHNxYjtGJy8lJmNsb3NlR1EnJnJzcWI7RictSSNtb0dGJDYtUSkmQXNzaWduO0YnRj0vJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRksvJSlzdHJldGNoeUdGSy8lKnN5bW1ldHJpY0dGSy8lKGxhcmdlb3BHRksvJS5tb3ZhYmxlbGltaXRzR0ZLLyUnYWNjZW50R0ZLLyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGWi1JI21uR0YkNiRRIjFGJ0Y9LUZGNi1RIjpGJ0Y9RklGTEZORlBGUkZURlZGWEZlbi1GRjYtUSJ+RidGPUZJRkxGTkZQRlJGVEZWL0ZZUSYwLjBlbUYnL0ZmbkZiby8lK2V4ZWN1dGFibGVHRktGPQ==">QyQ+JkkqaW5mb2xldmVsR0koX3N5c2xpYkc2IjYjSS5ER0Vudmlyb25tZW50R0YnIiIiISIi</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L1157" drawlabel="true" applyint="true" applyrational="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">JSFH</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L1158" drawlabel="true" applyint="true" applyrational="true">
<Input>
<Text-field style="Text" layout="Normal"><Font bold="true">Define g2 as Lie algebra</Font></Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">JSFH</Equation></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L690" drawlabel="true" applyint="true" applyrational="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="Lie_g2 := LieAlgebraData([seq(makeg2(convert(Matrix(14, 14, shape = identity)[k], list)), k = 1 .. 14)], g2):" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEnTGllX2cyRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEvTGllQWxnZWJyYURhdGFGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2Jy1GUzYmLUYjNiYtRiw2JVEkc2VxRidGL0YyLUZTNiQtRiM2LC1GLDYlUSdtYWtlZzJGJ0YvRjItRlM2JC1GIzYpLUYsNiVRKGNvbnZlcnRGJ0YvRjItRlM2JC1GIzYoLUYsNiVRJ01hdHJpeEYnRi9GMi1GUzYkLUYjNiotSSNtbkdGJDYkUSMxNEYnRjktRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJ0ZhcEZlcC1GLDYlUSZzaGFwZUYnRi9GMi1GNjYtUSI9RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1GLDYlUSlpZGVudGl0eUYnRi9GMkY5RjktRlM2Ji1GIzYkLUYsNiVRImtGJ0YvRjJGOUY5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmVwLUYsNiVRJWxpc3RGJ0YvRjJGOUY5LUYsNiNRIUYnRmZyRmZyLyUrZXhlY3V0YWJsZUdGPUY5RjlGZXBGanFGYHEtRmJwNiRRIjFGJ0Y5LUY2Ni1RIy4uRidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORmpwRmFwRmlyRjlGOUZpckY5RjlGXXJGYHJGZXAtRiw2JVEjZzJGJ0YvRjJGaXJGOUY5LUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNRmlyRjk=">QyQ+SSdMaWVfZzJHNiItSS9MaWVBbGdlYnJhRGF0YUdGJTYkNyMtSSRzZXFHJSpwcm90ZWN0ZWRHNiQtSSdtYWtlZzJHRiU2Iy1JKGNvbnZlcnRHRiw2JCYtSSdNYXRyaXhHNiRGLEkoX3N5c2xpYkdGJTYlIiM5RjovSSZzaGFwZUdGJUkpaWRlbnRpdHlHRiU2I0kia0dGJUklbGlzdEdGLC9GPzsiIiJGOkkjZzJHRiUhIiI=</Equation></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L695" drawlabel="true" applyint="true" applyrational="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="DGsetup(Lie_g2);" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEoREdzZXR1cEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYlLUYsNiVRJ0xpZV9nMkYnRi9GMi8lK2V4ZWN1dGFibGVHUSZmYWxzZUYnL0YzUSdub3JtYWxGJ0ZALUkjbW9HRiQ2LVEiO0YnRkAvJSZmZW5jZUdGPy8lKnNlcGFyYXRvckdGMS8lKXN0cmV0Y2h5R0Y/LyUqc3ltbWV0cmljR0Y/LyUobGFyZ2VvcEdGPy8lLm1vdmFibGVsaW1pdHNHRj8vJSdhY2NlbnRHRj8vJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4yNzc3Nzc4ZW1GJ0Y9RkA=">QyQtSShER3NldHVwRzYiNiNJJ0xpZV9nMkdGJSIiIg==</Equation></Text-field>
</Input>
<Output>
<Text-field style="Line Printed Output" layout="Line Printed Output">The Lie algebra environment name g2 has been protected.</Text-field>
<Text-field style="Line Printed Output" layout="Line Printed Output">The following vectors have been defined and protected
   [e1, e2, e3, e4, e5, e6, e7, e8, e9, e10, e11, e12, e13, e14]
The following 1-forms (or co-vectors) have been defined and protected
   [e1, e2, e3, e4, e5, e6, e7, e8, e9, e10, e11, e12, e13, e14]</Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">STBMaWV+YWxnZWJyYTp+ZzJHNiI=</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L694" drawlabel="true" applyint="true" applyrational="true">
<Input>
<Text-field prompt="g2 &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="MultiplicationTable();" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVE0TXVsdGlwbGljYXRpb25UYWJsZUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYnLUYsNiNRIUYnRjpGOi8lK2V4ZWN1dGFibGVHUSZmYWxzZUYnL0YzUSdub3JtYWxGJ0ZALUkjbW9HRiQ2LVEiO0YnRkAvJSZmZW5jZUdGPy8lKnNlcGFyYXRvckdGMS8lKXN0cmV0Y2h5R0Y/LyUqc3ltbWV0cmljR0Y/LyUobGFyZ2VvcEdGPy8lLm1vdmFibGVsaW1pdHNHRj8vJSdhY2NlbnRHRj8vJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4yNzc3Nzc4ZW1GJ0Y9RkA=">QyQtSTRNdWx0aXBsaWNhdGlvblRhYmxlRzYiRiUiIiI=</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">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</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L1164" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">JSFH</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L1167" drawlabel="true">
<Input>
<Text-field prompt="g2 &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="ei := evalDG([e || (1 .. 14)]);" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYvLUkjbWlHRiQ2JVEjZWlGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSdldmFsREdGJ0YvRjItRjY2LVEiKEYnRjkvRjxGMUY+L0ZBRjFGQkZERkZGSC9GS1EsMC4xNjY2NjY3ZW1GJy9GTkZYLUY2Ni1RIltGJ0Y5RlVGPkZWRkJGREZGRkhGV0ZZLUYsNiVRImVGJ0YvRjItRjY2LVEnJnNwYXI7RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1JKG1mZW5jZWRHRiQ2JC1GIzYnLUkjbW5HRiQ2JFEiMUYnRjktRjY2LVEjLi5GJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5RJjAuMGVtRictRmNvNiRRIzE0RidGOS8lK2V4ZWN1dGFibGVHRj1GOUY5LUY2Ni1RIl1GJ0Y5RlVGPkZWRkJGREZGRkhGVy9GTlEsMC4xMTExMTExZW1GJy1GNjYtUSIpRidGOUZVRj5GVkZCRkRGRkZIRldGWS1GNjYtUSI7RidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLRlxwRk1GYHBGOQ==">QyQ+SSNlaUc2Ii1JJ2V2YWxER0dGJTYjNyMoSSJlR0YlOyIiIiIjOUYt</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEjZWlGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSM6PUYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUkobWZlbmNlZEdGJDYmLUYjNkAtRiM2JC1GLDYlUSNlMUYnRi9GMkY5LUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictRiM2JC1GLDYlUSNlMkYnRi9GMkY5RlktRiM2JC1GLDYlUSNlM0YnRi9GMkY5RlktRiM2JC1GLDYlUSNlNEYnRi9GMkY5RlktRiM2JC1GLDYlUSNlNUYnRi9GMkY5RlktRiM2JC1GLDYlUSNlNkYnRi9GMkY5RlktRiM2JC1GLDYlUSNlN0YnRi9GMkY5RlktRiM2JC1GLDYlUSNlOEYnRi9GMkY5RlktRiM2JC1GLDYlUSNlOUYnRi9GMkY5RlktRiM2JC1GLDYlUSRlMTBGJ0YvRjJGOUZZLUYjNiQtRiw2JVEkZTExRidGL0YyRjlGWS1GIzYkLUYsNiVRJGUxMkYnRi9GMkY5RlktRiM2JC1GLDYlUSRlMTNGJ0YvRjJGOUZZLUYjNiQtRiw2JVEkZTE0RidGL0YyRjkvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GOUY5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRlxzRl9zRjk=">NzAtSSRfREdHNiI2IzckNyVRJ3ZlY3RvckYlSSNnMkclKnByb3RlY3RlZEc3IjcjNyQ3IyIiIkYwLUYkNiM3JEYoNyM3JDcjIiIjRjAtRiQ2IzckRig3IzckNyMiIiRGMC1GJDYjNyRGKDcjNyQ3IyIiJUYwLUYkNiM3JEYoNyM3JDcjIiImRjAtRiQ2IzckRig3IzckNyMiIidGMC1GJDYjNyRGKDcjNyQ3IyIiKEYwLUYkNiM3JEYoNyM3JDcjIiIpRjAtRiQ2IzckRig3IzckNyMiIipGMC1GJDYjNyRGKDcjNyQ3IyIjNUYwLUYkNiM3JEYoNyM3JDcjIiM2RjAtRiQ2IzckRig3IzckNyMiIzdGMC1GJDYjNyRGKDcjNyQ3IyIjOEYwLUYkNiM3JEYoNyM3JDcjIiM5RjA=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L1165" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">JSFH</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L801" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal">Functions for translation between grading-respecting indices and Maple indices.</Text-field>
<Text-field prompt="g2 &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="ind := proc (i) options operator, arrow; [[2, 1], [3], [5, 4], [6, 7, 8, 9], [10, 11], [12], [13, 14]][i+4] end proc;" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYrLUkjbWlHRiQ2JVEkaW5kRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEiaUYnRi9GMi1GNjYtUSgmc3JhcnI7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORlYtSShtZmVuY2VkR0YkNiYtRiM2MC1GWTYmLUYjNiYtSSNtbkdGJDYkUSIyRidGOS1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIRlUvRk5RLDAuMzMzMzMzM2VtRictRlxvNiRRIjFGJ0Y5RjlGOS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0Zfby1GWTYmLUYjNiQtRlxvNiRRIjNGJ0Y5RjlGOUZob0ZbcEZfby1GWTYmLUYjNiYtRlxvNiRRIjVGJ0Y5Rl9vLUZcbzYkUSI0RidGOUY5RjlGaG9GW3BGX28tRlk2Ji1GIzYqLUZcbzYkUSI2RidGOUZfby1GXG82JFEiN0YnRjlGX28tRlxvNiRRIjhGJ0Y5Rl9vLUZcbzYkUSI5RidGOUY5RjlGaG9GW3BGX28tRlk2Ji1GIzYmLUZcbzYkUSMxMEYnRjlGX28tRlxvNiRRIzExRidGOUY5RjlGaG9GW3BGX28tRlk2Ji1GIzYkLUZcbzYkUSMxMkYnRjlGOUY5RmhvRltwRl9vLUZZNiYtRiM2Ji1GXG82JFEjMTNGJ0Y5Rl9vLUZcbzYkUSMxNEYnRjlGOUY5RmhvRltwRjlGOUZob0ZbcC1GWTYmLUYjNidGTy1GNjYtUSIrRidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORmJ0RlxxLyUrZXhlY3V0YWJsZUdGPUY5RjlGaG9GW3AtRjY2LVEiO0YnRjlGO0Zib0ZARkJGREZGRkhGVUZNRmR0Rjk=">QyQ+SSRpbmRHNiJmKjYjSSJpR0YlRiU2JEkpb3BlcmF0b3JHRiVJJmFycm93R0YlRiUmNyk3JCIiIyIiIjcjIiIkNyQiIiYiIiU3JiIiJyIiKCIiKSIiKjckIiM1IiM2NyMiIzc3JCIjOCIjOTYjLCY5JEYwRjVGMEYlRiVGJUYw</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEkaW5kRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEjOj1GJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GIzYoLUYsNiVRImlGJ0YvRjItRjY2LVEoJiM4NTk0O0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZYLUklbXN1YkdGJDYlLUkobWZlbmNlZEdGJDYmLUYjNjItRmhuNiYtRiM2KC1JI21uR0YkNiRRIjJGJ0Y5LUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkhGVy9GTlEsMC4zMzMzMzMzZW1GJy1GYW82JFEiMUYnRjkvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GOUY5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmRvLUZobjYmLUYjNiYtRmFvNiRRIjNGJ0Y5Rl1wRmBwRjlGOUZicEZlcEZkby1GaG42Ji1GIzYoLUZhbzYkUSI1RidGOUZkby1GYW82JFEiNEYnRjlGXXBGYHBGOUY5RmJwRmVwRmRvLUZobjYmLUYjNiwtRmFvNiRRIjZGJ0Y5RmRvLUZhbzYkUSI3RidGOUZkby1GYW82JFEiOEYnRjlGZG8tRmFvNiRRIjlGJ0Y5Rl1wRmBwRjlGOUZicEZlcEZkby1GaG42Ji1GIzYoLUZhbzYkUSMxMEYnRjlGZG8tRmFvNiRRIzExRidGOUZdcEZgcEY5RjlGYnBGZXBGZG8tRmhuNiYtRiM2Ji1GYW82JFEjMTJGJ0Y5Rl1wRmBwRjlGOUZicEZlcEZkby1GaG42Ji1GIzYoLUZhbzYkUSMxM0YnRjlGZG8tRmFvNiRRIzE0RidGOUZdcEZgcEY5RjlGYnBGZXBGXXBGYHBGOUY5RmJwRmVwLUYjNiYtRiM2JkZRLUY2Ni1RIitGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GXHVGZnFGOUZdcEZgcEY5LyUvc3Vic2NyaXB0c2hpZnRHUSIwRidGXXBGYHBGOUZdcEZgcEY5">Zio2I0kiaUc2IkYlNiRJKW9wZXJhdG9yR0YlSSZhcnJvd0dGJUYlJjcpNyQiIiMiIiI3IyIiJDckIiImIiIlNyYiIiciIigiIikiIio3JCIjNSIjNjcjIiM3NyQiIzgiIzk2IywmOSRGLUYyRi1GJUYlRiU=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L803" drawlabel="true">
<Input>
<Text-field prompt="g2 &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="e := proc (i, k) options operator, arrow; evalDG(e || (ind(i)[k])) end proc;" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYwLUkjbWlHRiQ2JVEiZUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUkobWZlbmNlZEdGJDYkLUYjNiYtRiw2JVEiaUYnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUYsNiVRImtGJ0YvRjJGOUY5LUY2Ni1RIn5GJ0Y5RjtGPkZARkJGREZGRkhGZW4vRk5GZm4tRjY2LVEoJnNyYXJyO0YnRjlGO0Y+RkBGQkZERkZGSEZlbkZfby1GLDYlUSdldmFsREdGJ0YvRjItRjY2LVEiKEYnRjkvRjxGMUY+L0ZBRjFGQkZERkZGSC9GS1EsMC4xNjY2NjY3ZW1GJy9GTkZccEYrLUY2Ni1RJyZzcGFyO0YnRjlGO0Y+RkBGQkZERkZGSEZKRk0tRlA2JC1GIzYmLUYsNiVRJGluZEYnRi9GMi1GUDYkLUYjNiRGVEY5RjktRlA2Ji1GIzYkRmluRjlGOS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0Y5RjktRjY2LVEiKUYnRjlGaW9GPkZqb0ZCRkRGRkZIRltwRl1wLUY2Ni1RIjtGJ0Y5RjtGWkZARkJGREZGRkhGZW5GTS8lK2V4ZWN1dGFibGVHRj1GOQ==">QyQ+SSJlRzYiZio2JEkiaUdGJUkia0dGJUYlNiRJKW9wZXJhdG9yR0YlSSZhcnJvd0dGJUYlLUknZXZhbERHR0YlNiMoRiQmLUkkaW5kR0YlNiM5JDYjOSVGJUYlRiUiIiI=</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEiZUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIzo9RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiM2KC1JKG1mZW5jZWRHRiQ2JC1GIzYoLUYsNiVRImlGJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GLDYlUSJrRidGL0YyLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y9RjlGOS1GNjYtUSgmIzg1OTQ7RidGOUY7Rj5GQEZCRkRGRkZIRmduL0ZORmhuLUYjNigtRiM2KC1GLDYlUTVEaWZmZXJlbnRpYWxHZW9tZXRyeUYnRi9GMi1GNjYtUSM6LUYnRjlGO0Y+RkBGQkZERkZGSEZnbkZmby1GLDYlUSdldmFsREdGJ0YvRjJGXm9GYW9GOS1GNjYtUTAmQXBwbHlGdW5jdGlvbjtGJ0Y5RjtGPkZARkJGREZGRkhGZ25GZm8tRlI2JC1GIzYmLUYjNihGKy1GNjYtUSN8Z3J8Z3JGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GYXEtRlI2JC1JJW1zdWJHRiQ2JS1GIzYoLUYsNiVRJGluZEYnRi9GMkZkcC1GUjYkLUYjNiZGVkZeb0Zhb0Y5RjlGXm9GYW9GOS1GIzYmRltvRl5vRmFvRjkvJS9zdWJzY3JpcHRzaGlmdEdRIjBGJ0Y5Rl5vRmFvRjlGXm9GYW9GOUY5Rl5vRmFvRjlGXm9GYW9GOUZeb0Zhb0Y5">Zio2JEkiaUc2Ikkia0dGJUYlNiRJKW9wZXJhdG9yR0YlSSZhcnJvd0dGJUYlLV9JNURpZmZlcmVudGlhbEdlb21ldHJ5R0koX3N5c2xpYkdGJUknZXZhbERHR0YlNiMoSSJlR0YlJi1JJGluZEdGJTYjOSQ2IzklRiVGJUYl</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L804" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal">Compute coefficients for C<Font superscript="true">1</Font>(g<Font subscript="true">-</Font>,g) -&gt; C<Font superscript="true">1</Font>(p<Font subscript="true">+</Font>,g) translation.</Text-field>
<Text-field prompt="g2 &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="dual_coef := [1/Killing(e(-3, 2), e(3, 2)), 1/Killing(e(-3, 1), e(3, 1)), 1/Killing(e(-2, 1), e(2, 1)), 1/Killing(e(-1, 2), e(1, 2)), 1/Killing(e(-1, 1), e(1, 1))];" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEqZHVhbF9jb2VmRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtSShtZmVuY2VkR0YkNiYtRiM2MS1GLDYlUShLaWxsaW5nRidGL0YyLUklbXN1cEdGJDYlLUZQNiQtRiM2KC1GLDYlUSJlRidGL0YyLUZQNiQtRiM2Jy1GNjYtUSomdW1pbnVzMDtGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GY28tSSNtbkdGJDYkUSIzRidGOS1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUZmbzYkUSIyRidGOUY5RjlGaW9GaG4tRlA2JC1GIzYmRmVvRmlvRmFwRjlGOUY5RjktRiM2JkZfby1GZm82JFEiMUYnRjlGL0YyLyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJ0Zpb0ZULUZYNiUtRlA2JC1GIzYoRmhuLUZQNiQtRiM2J0Zfb0Zlb0Zpb0ZqcEY5RjlGaW9GaG4tRlA2JC1GIzYmRmVvRmlvRmpwRjlGOUY5RjlGaHBGXXFGaW9GVC1GWDYlLUZQNiQtRiM2KEZobi1GUDYkLUYjNidGX29GYXBGaW9GanBGOUY5RmlvRmhuLUZQNiQtRiM2JkZhcEZpb0ZqcEY5RjlGOUY5RmhwRl1xRmlvRlQtRlg2JS1GUDYkLUYjNihGaG4tRlA2JC1GIzYnRl9vRmpwRmlvRmFwRjlGOUZpb0Zobi1GUDYkLUYjNiZGanBGaW9GYXBGOUY5RjlGOUZocEZdcUZpb0ZULUZYNiUtRlA2JC1GIzYoRmhuLUZQNiQtRiM2J0Zfb0ZqcEZpb0ZqcEY5RjlGaW9GaG4tRlA2JC1GIzYmRmpwRmlvRmpwRjlGOUY5RjlGaHBGXXFGOUY5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnLUY2Ni1RIjtGJ0Y5RjtGXHBGQEZCRkRGRkZIRl1wRk0vJStleGVjdXRhYmxlR0Y9Rjk=">QyQ+SSpkdWFsX2NvZWZHNiI3JyokLUkoS2lsbGluZ0dGJTYkLUkiZUdGJTYkISIkIiIjLUYsNiQiIiRGLyEiIiokLUYpNiQtRiw2JEYuIiIiLUYsNiRGMkY5RjMqJC1GKTYkLUYsNiQhIiNGOS1GLDYkRi9GOUYzKiQtRik2JC1GLDYkRjNGLy1GLDYkRjlGL0YzKiQtRik2JC1GLDYkRjNGOS1GLDYkRjlGOUYzRjk=</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEqZHVhbF9jb2VmRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEjOj1GJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JKG1mZW5jZWRHRiQ2Ji1GIzYuLUkmbWZyYWNHRiQ2KC1JI21uR0YkNiRRIjFGJ0Y5LUZYNiRRIjhGJ0Y5LyUubGluZXRoaWNrbmVzc0dGWi8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0Zcby8lKWJldmVsbGVkR0Y9LUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRidGVEZhby1GVTYoRlctRlg2JFEjMjRGJ0Y5RmhuRmpuRl1vRl9vRmFvRmlvRmFvRmlvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y9RjlGOS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0ZecEZhcEY5">NycjIiIiIiIpRiMjRiQiI0NGJkYm</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L1172" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L1173" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal">Functions for translation between grading-respecting indices and Maple indices.</Text-field>
<Text-field prompt="g2 &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="translate_gr := [[-3, 2], [-3, 1], [-2, 1], [-1, 2], [-1, 1], [0, 1], [0, 2], [0, 3], [0, 4], [1, 1], [1, 2], [2, 1], [3, 1], [3, 2]];" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEtdHJhbnNsYXRlX2dyRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtSShtZmVuY2VkR0YkNiYtRiM2Pi1GUDYmLUYjNictRjY2LVEqJnVtaW51czA7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORmZuLUkjbW5HRiQ2JFEiM0YnRjktRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GaW42JFEiMkYnRjlGOUY5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRlxvLUZQNiYtRiM2J0ZYRmhuRlxvLUZpbjYkUSIxRidGOUY5RjlGZ29Gam9GXG8tRlA2Ji1GIzYnRlhGZG9GXG9GYXBGOUY5RmdvRmpvRlxvLUZQNiYtRiM2J0ZYRmFwRlxvRmRvRjlGOUZnb0Zqb0Zcby1GUDYmLUYjNidGWEZhcEZcb0ZhcEY5RjlGZ29Gam9GXG8tRlA2Ji1GIzYmLUZpbjYkUSIwRidGOUZcb0ZhcEY5RjlGZ29Gam9GXG8tRlA2Ji1GIzYmRmRxRlxvRmRvRjlGOUZnb0Zqb0Zcby1GUDYmLUYjNiZGZHFGXG9GaG5GOUY5RmdvRmpvRlxvLUZQNiYtRiM2JkZkcUZcby1GaW42JFEiNEYnRjlGOUY5RmdvRmpvRlxvLUZQNiYtRiM2JkZhcEZcb0ZhcEY5RjlGZ29Gam9GXG8tRlA2Ji1GIzYmRmFwRlxvRmRvRjlGOUZnb0Zqb0Zcby1GUDYmLUYjNiZGZG9GXG9GYXBGOUY5RmdvRmpvRlxvLUZQNiYtRiM2JkZobkZcb0ZhcEY5RjlGZ29Gam9GXG8tRlA2Ji1GIzYmRmhuRlxvRmRvRjlGOUZnb0Zqb0Y5RjlGZ29Gam8tRjY2LVEiO0YnRjlGO0Zfb0ZARkJGREZGRkhGYG9GTS8lK2V4ZWN1dGFibGVHRj1GOQ==">QyQ+SS10cmFuc2xhdGVfZ3JHNiI3MDckISIkIiIjNyRGKCIiIjckISIjRis3JCEiIkYpNyRGL0YrNyQiIiFGKzckRjJGKTckRjIiIiQ3JEYyIiIlNyRGK0YrNyRGK0YpNyRGKUYrNyRGNUYrNyRGNUYpRis=</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEtdHJhbnNsYXRlX2dyRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEjOj1GJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JKG1mZW5jZWRHRiQ2Ji1GIzZALUZQNiYtRiM2KC1GIzYlLUY2Ni1RKiZ1bWludXMwO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZobi1JI21uR0YkNiRRIjNGJ0Y5RjktRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GW282JFEiMkYnRjkvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GOUY5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRl5vLUZQNiYtRiM2KEZYRl5vLUZbbzYkUSIxRidGOUZpb0ZccEY5RjlGXnBGYXBGXm8tRlA2Ji1GIzYoLUYjNiVGWkZmb0Y5Rl5vRmhwRmlvRlxwRjlGOUZecEZhcEZeby1GUDYmLUYjNigtRiM2JUZaRmhwRjlGXm9GZm9GaW9GXHBGOUY5Rl5wRmFwRl5vLUZQNiYtRiM2KEZlcUZeb0ZocEZpb0ZccEY5RjlGXnBGYXBGXm8tRlA2Ji1GIzYoLUZbbzYkUSIwRidGOUZeb0ZocEZpb0ZccEY5RjlGXnBGYXBGXm8tRlA2Ji1GIzYoRl9yRl5vRmZvRmlvRlxwRjlGOUZecEZhcEZeby1GUDYmLUYjNihGX3JGXm9Gam5GaW9GXHBGOUY5Rl5wRmFwRl5vLUZQNiYtRiM2KEZfckZeby1GW282JFEiNEYnRjlGaW9GXHBGOUY5Rl5wRmFwRl5vLUZQNiYtRiM2KEZocEZeb0ZocEZpb0ZccEY5RjlGXnBGYXBGXm8tRlA2Ji1GIzYoRmhwRl5vRmZvRmlvRlxwRjlGOUZecEZhcEZeby1GUDYmLUYjNihGZm9GXm9GaHBGaW9GXHBGOUY5Rl5wRmFwRl5vLUZQNiYtRiM2KEZqbkZeb0ZocEZpb0ZccEY5RjlGXnBGYXBGXm8tRlA2Ji1GIzYoRmpuRl5vRmZvRmlvRlxwRjlGOUZecEZhcEZpb0ZccEY5RjlGXnBGYXBGaW9GXHBGOQ==">NzA3JCEiJCIiIzckRiQiIiI3JCEiI0YnNyQhIiJGJTckRitGJzckIiIhRic3JEYuRiU3JEYuIiIkNyRGLiIiJTckRidGJzckRidGJTckRiVGJzckRjFGJzckRjFGJQ==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L826" drawlabel="true">
<Input>
<Text-field prompt="g2 &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="ind_inv := proc (i) options operator, arrow; translate_gr[i] end proc;" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYrLUkjbWlHRiQ2JVEoaW5kX2ludkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRImlGJ0YvRjItRjY2LVEoJnNyYXJyO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZWLUYsNiVRLXRyYW5zbGF0ZV9nckYnRi9GMi1JKG1mZW5jZWRHRiQ2Ji1GIzYlRk8vJStleGVjdXRhYmxlR0Y9RjlGOS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJy1GNjYtUSI7RidGOUY7L0Y/RjFGQEZCRkRGRkZIRlVGTUZqbkY5">QyQ+SShpbmRfaW52RzYiZio2I0kiaUdGJUYlNiRJKW9wZXJhdG9yR0YlSSZhcnJvd0dGJUYlJkktdHJhbnNsYXRlX2dyR0YlNiM5JEYlRiVGJSIiIg==</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEoaW5kX2ludkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIzo9RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiM2KC1GLDYlUSJpRidGL0YyLUY2Ni1RKCYjODU5NDtGJ0Y5RjtGPkZARkJGREZGRkgvRktRJjAuMGVtRicvRk5GWC1JJW1zdWJHRiQ2JS1GLDYlUS10cmFuc2xhdGVfZ3JGJ0YvRjItRiM2JkZRLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y9RjkvJS9zdWJzY3JpcHRzaGlmdEdRIjBGJ0Zcb0Zfb0Y5RlxvRl9vRjk=">Zio2I0kiaUc2IkYlNiRJKW9wZXJhdG9yR0YlSSZhcnJvd0dGJUYlJkktdHJhbnNsYXRlX2dyR0YlNiM5JEYlRiVGJQ==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L827" drawlabel="true">
<Input>
<Text-field prompt="g2 &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="ind_inv(ind(-3)[2]);" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEoaW5kX2ludkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYnLUYsNiVRJGluZEYnRi9GMi1GNjYkLUYjNiYtSSNtb0dGJDYtUSomdW1pbnVzMDtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRkkvJSlzdHJldGNoeUdGSS8lKnN5bW1ldHJpY0dGSS8lKGxhcmdlb3BHRkkvJS5tb3ZhYmxlbGltaXRzR0ZJLyUnYWNjZW50R0ZJLyUnbHNwYWNlR1EsMC4yMjIyMjIyZW1GJy8lJ3JzcGFjZUdGWC1JI21uR0YkNiRRIjNGJ0ZFLyUrZXhlY3V0YWJsZUdGSUZFRkUtRjY2Ji1GIzYlLUZmbjYkUSIyRidGRUZpbkZFRkUvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGaW5GRUZFLUZCNi1RIjtGJ0ZFRkcvRktGMUZMRk5GUEZSRlQvRldRJjAuMGVtRicvRlpRLDAuMjc3Nzc3OGVtRidGaW5GRQ==">QyQtSShpbmRfaW52RzYiNiMmLUkkaW5kR0YlNiMhIiQ2IyIiIyIiIg==</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">NyQhIiQiIiM=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L846" drawlabel="true">
<Input>
<Text-field prompt="g2 &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">JSFH</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L944" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal">Substitution respecting type of objects in DifferetialGeometry package.</Text-field>
<Text-field prompt="g2 &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="subsDG := proc (XX, eqs) options operator, arrow; DGmap(2, subs, XX, eqs) end proc;" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYrLUkjbWlHRiQ2JVEnc3Vic0RHRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtSShtZmVuY2VkR0YkNiQtRiM2Ji1GLDYlUSNYWEYnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUYsNiVRJGVxc0YnRi9GMkY5RjktRjY2LVEoJnNyYXJyO0YnRjlGO0Y+RkBGQkZERkZGSEZlbi9GTkZmbi1GLDYlUSZER21hcEYnRi9GMi1GUDYkLUYjNistSSNtbkdGJDYkUSIyRidGOUZXLUY2Ni1RIn5GJ0Y5RjtGPkZARkJGREZGRkhGZW5GX28tRiw2JVElc3Vic0YnRi9GMkZXRlRGV0ZpbkY5RjktRjY2LVEiO0YnRjlGO0ZaRkBGQkZERkZGSEZlbkZNLyUrZXhlY3V0YWJsZUdGPUY5">QyQ+SSdzdWJzREdHNiJmKjYkSSNYWEdGJUkkZXFzR0YlRiU2JEkpb3BlcmF0b3JHRiVJJmFycm93R0YlRiUtSSZER21hcEdGJTYmIiIjSSVzdWJzRyUqcHJvdGVjdGVkRzkkOSVGJUYlRiUiIiI=</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEnc3Vic0RHRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEjOj1GJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GIzYoLUkobWZlbmNlZEdGJDYkLUYjNigtRiw2JVEjWFhGJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GLDYlUSRlcXNGJ0YvRjIvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GOUY5LUY2Ni1RKCYjODU5NDtGJ0Y5RjtGPkZARkJGREZGRkhGZ24vRk5GaG4tRiM2KC1GIzYoLUYsNiVRNURpZmZlcmVudGlhbEdlb21ldHJ5RidGL0YyLUY2Ni1RIzotRidGOUY7Rj5GQEZCRkRGRkZIRmduRmZvLUYsNiVRJkRHbWFwRidGL0YyRl5vRmFvRjktRjY2LVEwJkFwcGx5RnVuY3Rpb247RidGOUY7Rj5GQEZCRkRGRkZIRmduRmZvLUZSNiQtRiM2LC1JI21uR0YkNiRRIjJGJ0Y5RlktRiw2JVElc3Vic0YnRi9GMkZZRlZGWUZbb0Zeb0Zhb0Y5RjlGXm9GYW9GOUZeb0Zhb0Y5Rl5vRmFvRjk=">Zio2JEkjWFhHNiJJJGVxc0dGJUYlNiRJKW9wZXJhdG9yR0YlSSZhcnJvd0dGJUYlLV9JNURpZmZlcmVudGlhbEdlb21ldHJ5R0koX3N5c2xpYkdGJUkmREdtYXBHRiU2JiIiI0klc3Vic0clKnByb3RlY3RlZEc5JDklRiVGJUYl</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L1177" drawlabel="true">
<Input>
<Text-field prompt="g2 &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="zero_vector := _DG([[&quot;vector&quot;, g2, 1], [[[1], 0]]]);" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEsemVyb192ZWN0b3JGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSRfREdGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2JC1GUzYmLUYjNiYtRlM2Ji1GIzYpLUYsNiNRIUYnLUkjbXNHRiQ2I1EndmVjdG9yRictRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GLDYlUSNnMkYnRi9GMkZgby1JI21uR0YkNiRRIjFGJ0Y5RjlGOS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0Zgby1GUzYmLUYjNiQtRlM2Ji1GIzYmLUZTNiYtRiM2JEZbcEY5RjlGX3BGYnBGYG8tRlxwNiRRIjBGJ0Y5RjlGOUZfcEZicEY5RjlGX3BGYnBGOUY5Rl9wRmJwRjlGOS1GNjYtUSI7RidGOUY7RmNvRkBGQkZERkZGSEZkb0ZNLyUrZXhlY3V0YWJsZUdGPUY5">QyQ+SSx6ZXJvX3ZlY3Rvckc2Ii1JJF9ER0dGJTYjNyQ3JVEndmVjdG9yRiVJI2cyRyUqcHJvdGVjdGVkRyIiIjcjNyQ3I0YuIiIhRi4=</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEsemVyb192ZWN0b3JGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSM6PUYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYjNiYtSSNtbkdGJDYkUSIwRidGOS1GNjYtUTEmSW52aXNpYmxlVGltZXM7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORlktRiw2JVEjZTFGJ0YvRjJGOS8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGPUY5">LUkkX0RHRzYiNiM3JDclUSd2ZWN0b3JGJEkjZzJHJSpwcm90ZWN0ZWRHIiIiNyM3JDcjRisiIiE=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L1176" drawlabel="true">
<Input>
<Text-field prompt="g2 &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="zero_covector := _DG([[&quot;form&quot;, g2, 1], [[[1], 0]]]);" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEuemVyb19jb3ZlY3RvckYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRJF9ER0YnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYkLUZTNiYtRiM2Ji1GUzYmLUYjNiktRiw2I1EhRictSSNtc0dGJDYjUSVmb3JtRictRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GLDYlUSNnMkYnRi9GMkZgby1JI21uR0YkNiRRIjFGJ0Y5RjlGOS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0Zgby1GUzYmLUYjNiQtRlM2Ji1GIzYmLUZTNiYtRiM2JEZbcEY5RjlGX3BGYnBGYG8tRlxwNiRRIjBGJ0Y5RjlGOUZfcEZicEY5RjlGX3BGYnBGOUY5Rl9wRmJwRjlGOS1GNjYtUSI7RidGOUY7RmNvRkBGQkZERkZGSEZkb0ZNLyUrZXhlY3V0YWJsZUdGPUY5">QyQ+SS56ZXJvX2NvdmVjdG9yRzYiLUkkX0RHR0YlNiM3JDclUSVmb3JtRiVJI2cyRyUqcHJvdGVjdGVkRyIiIjcjNyQ3I0YuIiIhRi4=</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEuemVyb19jb3ZlY3RvckYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIzo9RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiM2Ji1JI21uR0YkNiRRIjBGJ0Y5LUY2Ni1RMSZJbnZpc2libGVUaW1lcztGJ0Y5RjtGPkZARkJGREZGRkgvRktRJjAuMGVtRicvRk5GWS1GLDYlUSgmIzk1MjsxRidGL0YyRjkvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GOQ==">LUkkX0RHRzYiNiM3JDclUSVmb3JtRiRJI2cyRyUqcHJvdGVjdGVkRyIiIjcjNyQ3I0YrIiIh</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L945" drawlabel="true">
<Input>
<Text-field prompt="g2 &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">JSFH</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L700" drawlabel="true" applyint="true" applyrational="true">
<Input>
<Text-field style="Heading 1" layout="Heading 1">Normalization procedure</Text-field>
<Text-field style="Text" layout="Normal"><Font bold="true">Initialization + function definition + trivial example.</Font></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L701" drawlabel="true" applyint="true" applyrational="true">
<Input>
<Text-field prompt="coFrame &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="DGEnvironment[AbstractCoframe]([[Theta1, Theta2, Theta3, Theta4, Theta5]], [], coFrame);" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEuREdFbnZpcm9ubWVudEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2Ji1GIzYkLUYsNiVRMEFic3RyYWN0Q29mcmFtZUYnRi9GMi9GM1Enbm9ybWFsRidGPS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJy1GNjYkLUYjNigtRjY2Ji1GIzYlLUYsNiNRIUYnLUY2NiYtRiM2LC1GLDYlUSdUaGV0YTFGJ0YvRjItSSNtb0dGJDYtUSIsRidGPS8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGMS8lKXN0cmV0Y2h5R0Znbi8lKnN5bW1ldHJpY0dGZ24vJShsYXJnZW9wR0Znbi8lLm1vdmFibGVsaW1pdHNHRmduLyUnYWNjZW50R0Znbi8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiVRJ1RoZXRhMkYnRi9GMkZXLUYsNiVRJ1RoZXRhM0YnRi9GMkZXLUYsNiVRJ1RoZXRhNEYnRi9GMkZXLUYsNiVRJ1RoZXRhNUYnRi9GMkY9Rj1GP0ZCRj1GPS9GQFEnJmxzcWI7RicvRkNRJyZyc3FiO0YnRlctRjY2Ji1GIzYmRk1GTUZNRj1GPUZmcEZocEZXLUYsNiVRKGNvRnJhbWVGJ0YvRjJGPUY9LUZYNi1RIjtGJ0Y9RmVuRmhuRmpuRlxvRl5vRmBvRmJvRmRvL0Zob1EsMC4yNzc3Nzc4ZW1GJy8lK2V4ZWN1dGFibGVHRmduRj0=">QyQtJkkuREdFbnZpcm9ubWVudEc2IjYjSTBBYnN0cmFjdENvZnJhbWVHRiY2JTcjNydJJ1RoZXRhMUdGJkknVGhldGEyR0YmSSdUaGV0YTNHRiZJJ1RoZXRhNEdGJkknVGhldGE1R0YmNyJJKGNvRnJhbWVHRiYiIiI=</Equation></Text-field>
</Input>
<Output>
<Text-field style="Line Printed Output" layout="Line Printed Output">The  abstract coframe environment name coFrame has been protected.</Text-field>
<Text-field style="Line Printed Output" layout="Line Printed Output">The following scalars have been defined and protected:
   []
The following vectors have been defined and protected:
   [D_Theta1, D_Theta2, D_Theta3, D_Theta4, D_Theta5]
The following  forms have been defined and protected:
   [Theta1, Theta2, Theta3, Theta4, Theta5]</Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">STRmcmFtZX5uYW1lOn5jb0ZyYW1lRzYi</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L977" drawlabel="true">
<Input>
<Text-field prompt="coFrame &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="Thetak := evalDG([Theta1, Theta2, Theta3, Theta4, Theta5]);" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEnVGhldGFrRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEnZXZhbERHRidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNiUtRlM2Ji1GIzYtLUYsNiVRJ1RoZXRhMUYnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUYsNiVRJ1RoZXRhMkYnRi9GMkZobi1GLDYlUSdUaGV0YTNGJ0YvRjJGaG4tRiw2JVEnVGhldGE0RidGL0YyRmhuLUYsNiVRJ1RoZXRhNUYnRi9GMi8lK2V4ZWN1dGFibGVHRj1GOUY5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRlxwRjlGOS1GNjYtUSI7RidGOUY7RltvRkBGQkZERkZGSEZcb0ZNRlxwRjk=">QyQ+SSdUaGV0YWtHNiItSSdldmFsREdHRiU2IzcnSSdUaGV0YTFHJSpwcm90ZWN0ZWRHSSdUaGV0YTJHRitJJ1RoZXRhM0dGK0knVGhldGE0R0YrSSdUaGV0YTVHRisiIiI=</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEnVGhldGFrRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEjOj1GJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JKG1mZW5jZWRHRiQ2Ji1GIzYuLUYjNiQtRiw2JVEoJiM5MjA7MUYnRi9GMkY5LUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictRiM2JC1GLDYlUSgmIzkyMDsyRidGL0YyRjlGWS1GIzYkLUYsNiVRKCYjOTIwOzNGJ0YvRjJGOUZZLUYjNiQtRiw2JVEoJiM5MjA7NEYnRi9GMkY5RlktRiM2JC1GLDYlUSgmIzkyMDs1RidGL0YyRjkvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GOUY5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRl9wRmJwRjk=">NyctSSRfREdHNiI2IzckNyVRJWZvcm1GJUkoY29GcmFtZUdGJSIiIjcjNyQ3I0YrRistRiQ2IzckRig3IzckNyMiIiNGKy1GJDYjNyRGKDcjNyQ3IyIiJEYrLUYkNiM3JEYoNyM3JDcjIiIlRistRiQ2IzckRig3IzckNyMiIiZGKw==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L793" drawlabel="true">
<Input>
<Text-field prompt="coFrame &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="zero_nform := proc (n) options operator, arrow; _DG([[&quot;form&quot;, coFrame, n], [[[seq(k, k = 1 .. n)], 0]]]) end proc;" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY1LUkjbWlHRiQ2JVEremVyb19uZm9ybUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRIm5GJ0YvRjItRjY2LVEoJnNyYXJyO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZWLUYsNiVRJF9ER0YnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYkLUZmbjYmLUYjNiYtRmZuNiYtRiM2Ki1GLDYjUSFGJy1JI21zR0YkNiNRJWZvcm1GJy1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIRlUvRk5RLDAuMzMzMzMzM2VtRictRiw2JVEoY29GcmFtZUYnRi9GMi1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIRlVGV0Zpb0ZPRjlGOS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0Zpby1GZm42Ji1GIzYkLUZmbjYmLUYjNiYtRmZuNiYtRiM2JS1GLDYlUSRzZXFGJ0YvRjItRmZuNiQtRiM2Ki1GLDYlUSJrRidGL0YyRmlvRl5yLUY2Ni1RIj1GJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUkjbW5HRiQ2JFEiMUYnRjktRjY2LVEjLi5GJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRidGV0ZPRjlGOUY5RjlGZXBGaHBGaW8tRmVyNiRRIjBGJ0Y5RjlGOUZlcEZocEY5RjlGZXBGaHBGOUY5RmVwRmhwRjlGOS1GNjYtUSI7RidGOUY7RlxwRkBGQkZERkZGSEZVRk0tRiw2JVEremVyb18xZm9ybUYnRi9GMkY1RistRmZuNiQtRiM2JEZkckY5RjlGYHMtRiw2JVEremVyb18yZm9ybUYnRi9GMkY1RistRmZuNiQtRiM2JC1GZXI2JFEiMkYnRjlGOUY5RmBzLyUrZXhlY3V0YWJsZUdGPUY5">Qyg+SSt6ZXJvX25mb3JtRzYiZio2I0kibkdGJUYlNiRJKW9wZXJhdG9yR0YlSSZhcnJvd0dGJUYlLUkkX0RHR0YlNiM3JDclUSVmb3JtRiVJKGNvRnJhbWVHRiU5JDcjNyQ3Iy1JJHNlcUclKnByb3RlY3RlZEc2JEkia0dGJS9GOzsiIiJGMyIiIUYlRiVGJUY+PkkremVyb18xZm9ybUdGJS1GJDYjRj5GPj5JK3plcm9fMmZvcm1HRiUtRiQ2IyIiI0Y+</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEremVyb19uZm9ybUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIzo9RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiM2KC1GLDYlUSJuRidGL0YyLUY2Ni1RKCYjODU5NDtGJ0Y5RjtGPkZARkJGREZGRkgvRktRJjAuMGVtRicvRk5GWC1GIzYoLUYsNiVRJF9ER0YnRi9GMi1GNjYtUTAmQXBwbHlGdW5jdGlvbjtGJ0Y5RjtGPkZARkJGREZGRkhGV0ZZLUkobWZlbmNlZEdGJDYkLUYjNiYtRl1vNiYtRiM2KC1GXW82Ji1GIzYqLUkjbXNHRiQ2I1ElZm9ybUYnLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkhGVy9GTlEsMC4zMzMzMzMzZW1GJy1GLDYlUShjb0ZyYW1lRidGL0YyRl1wRlEvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GOUY5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRl1wLUZdbzYmLUYjNiYtRl1vNiYtRiM2KC1GXW82Ji1GIzYmLUYjNigtRiw2JVEkc2VxRidGL0YyRmluLUZdbzYkLUYjNigtRiw2JVEia0YnRi9GMkZdcC1GIzYoRmZyLUY2Ni1RIj1GJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUYjNigtSSNtbkdGJDYkUSIxRidGOS1GNjYtUSMuLkYnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJ0ZZRlFGZnBGaXBGOUZmcEZpcEY5RmZwRmlwRjlGOUZmcEZpcEY5RmZwRmlwRjlGOUZbcUZecUZdcC1GYXM2JFEiMEYnRjlGZnBGaXBGOUY5RltxRl5xRmZwRmlwRjlGOUZbcUZecUZmcEZpcEY5RjlGW3FGXnFGZnBGaXBGOUY5RmZwRmlwRjlGZnBGaXBGOUZmcEZpcEY5">Zio2I0kibkc2IkYlNiRJKW9wZXJhdG9yR0YlSSZhcnJvd0dGJUYlLUkkX0RHR0YlNiM3JDclUSVmb3JtRiVJKGNvRnJhbWVHRiU5JDcjNyQ3Iy1JJHNlcUclKnByb3RlY3RlZEc2JEkia0dGJS9GODsiIiJGMCIiIUYlRiVGJQ==</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEremVyb18xZm9ybUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIzo9RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiM2Ji1JI21uR0YkNiRRIjBGJ0Y5LUY2Ni1RMSZJbnZpc2libGVUaW1lcztGJ0Y5RjtGPkZARkJGREZGRkgvRktRJjAuMGVtRicvRk5GWS1GLDYlUSgmIzkyMDsxRidGL0YyRjkvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GOQ==">LUkkX0RHRzYiNiM3JDclUSVmb3JtRiRJKGNvRnJhbWVHRiQiIiI3IzckNyNGKiIiIQ==</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEremVyb18yZm9ybUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIzo9RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiM2KC1JI21uR0YkNiRRIjBGJ0Y5LUY2Ni1RMSZJbnZpc2libGVUaW1lcztGJ0Y5RjtGPkZARkJGREZGRkgvRktRJjAuMGVtRicvRk5GWS1GLDYlUSgmIzkyMDsxRidGL0YyLUY2Ni1RKCZ3ZWRnZTtGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMTY2NjY2N2VtRicvRk5GXG8tRiw2JVEoJiM5MjA7MkYnRi9GMkY5LyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y9Rjk=">LUkkX0RHRzYiNiM3JDclUSVmb3JtRiRJKGNvRnJhbWVHRiQiIiM3IzckNyQiIiJGKiIiIQ==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L722" drawlabel="true">
<Input>
<Text-field style="Text" bold="true" layout="Normal"><Font bold="true">Function creating homogeneity <Font italic="true">h</Font> triples in indices 1,...,14.</Font></Text-field>
<Text-field prompt="coFrame &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="homogeneities := proc (h) ind := proc (i) options operator, arrow; [[2, 1], [3], [5, 4], [6, 7, 8, 9], [10, 11], [12], [13, 14]][i+4] end proc; homog := {}; for i from -3 to -1 do for j from i to -1 do if -3 &lt;= i+j+h and i+j+h &lt;= 3 then for k1 in ind(i) do for k2 in ind(j) do for k3 in ind(i+j+h) do if i &lt;&gt; j or i = j and k1 &lt; k2 then homog := `union`(homog, {[k1, k2, k3]}) end if end do end do end do end if end do end do; homog end proc:" display="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">QyQ+SS5ob21vZ2VuZWl0aWVzRzYiZio2I0kiaEdGJUYlRiVGJUMmPkkkaW5kR0YlZio2I0kiaUdGJUYlNiRJKW9wZXJhdG9yR0YlSSZhcnJvd0dGJUYlJjcpNyQiIiMiIiI3IyIiJDckIiImIiIlNyYiIiciIigiIikiIio3JCIjNSIjNjcjIiM3NyQiIzgiIzk2IywmOSRGNkY7RjZGJUYlRiU+SSZob21vZ0dGJTwiPyhGLiEiJEY2ISIiSSV0cnVlRyUqcHJvdGVjdGVkRz8oSSJqR0YlRi5GNkZRRlJAJDMxRlAsKEYuRjZGVUY2RktGNjFGWUY4PyZJI2sxR0YlLUYrRi1GUj8mSSNrMkdGJS1GKzYjRlVGUj8mSSNrM0dGJS1GKzYjRllGUkAkNTBGLkZVMy9GLkZVMkZmbkZpbj5GTS1JJnVuaW9uR0ZTNiRGTTwjNyVGZm5GaW5GXW9GTUYlRiVGJUZR</Equation></Text-field>
</Input>
<Output>
<Text-field style="HyperlinkWarning" layout="HyperlinkWarning"><Hyperlink linktarget="http://www.maplesoft.com/support/help/errors/view.aspx?path=Warning,%20%60ind%60%20is%20implicitly%20declared%20local%20to%20procedure%20%60homogeneities%60" hyperlink="true"><Font style="HyperlinkWarning">Warning, `ind` is implicitly declared local to procedure `homogeneities`</Font></Hyperlink></Text-field>
</Output>
<Output>
<Text-field style="HyperlinkWarning" layout="HyperlinkWarning"><Hyperlink linktarget="http://www.maplesoft.com/support/help/errors/view.aspx?path=Warning,%20%60homog%60%20is%20implicitly%20declared%20local%20to%20procedure%20%60homogeneities%60" hyperlink="true"><Font style="HyperlinkWarning">Warning, `homog` is implicitly declared local to procedure `homogeneities`</Font></Hyperlink></Text-field>
</Output>
<Output>
<Text-field style="HyperlinkWarning" layout="HyperlinkWarning"><Hyperlink linktarget="http://www.maplesoft.com/support/help/errors/view.aspx?path=Warning,%20%60i%60%20is%20implicitly%20declared%20local%20to%20procedure%20%60homogeneities%60" hyperlink="true"><Font style="HyperlinkWarning">Warning, `i` is implicitly declared local to procedure `homogeneities`</Font></Hyperlink></Text-field>
</Output>
<Output>
<Text-field style="HyperlinkWarning" layout="HyperlinkWarning"><Hyperlink linktarget="http://www.maplesoft.com/support/help/errors/view.aspx?path=Warning,%20%60j%60%20is%20implicitly%20declared%20local%20to%20procedure%20%60homogeneities%60" hyperlink="true"><Font style="HyperlinkWarning">Warning, `j` is implicitly declared local to procedure `homogeneities`</Font></Hyperlink></Text-field>
</Output>
<Output>
<Text-field style="HyperlinkWarning" layout="HyperlinkWarning"><Hyperlink linktarget="http://www.maplesoft.com/support/help/errors/view.aspx?path=Warning,%20%60k1%60%20is%20implicitly%20declared%20local%20to%20procedure%20%60homogeneities%60" hyperlink="true"><Font style="HyperlinkWarning">Warning, `k1` is implicitly declared local to procedure `homogeneities`</Font></Hyperlink></Text-field>
</Output>
<Output>
<Text-field style="HyperlinkWarning" layout="HyperlinkWarning"><Hyperlink linktarget="http://www.maplesoft.com/support/help/errors/view.aspx?path=Warning,%20%60k2%60%20is%20implicitly%20declared%20local%20to%20procedure%20%60homogeneities%60" hyperlink="true"><Font style="HyperlinkWarning">Warning, `k2` is implicitly declared local to procedure `homogeneities`</Font></Hyperlink></Text-field>
</Output>
<Output>
<Text-field style="HyperlinkWarning" layout="HyperlinkWarning"><Hyperlink linktarget="http://www.maplesoft.com/support/help/errors/view.aspx?path=Warning,%20%60k3%60%20is%20implicitly%20declared%20local%20to%20procedure%20%60homogeneities%60" hyperlink="true"><Font style="HyperlinkWarning">Warning, `k3` is implicitly declared local to procedure `homogeneities`</Font></Hyperlink></Text-field>
</Output>
</Group>
<Group labelreference="L740" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal">--------- Example ----------</Text-field>
<Text-field prompt="coFrame &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="homogeneities(0)" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEuaG9tb2dlbmVpdGllc0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYlLUkjbW5HRiQ2JFEiMEYnL0YzUSdub3JtYWxGJy8lK2V4ZWN1dGFibGVHUSZmYWxzZUYnRj5GPkZARj4=">LUkuaG9tb2dlbmVpdGllc0c2IjYjIiIh</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">PCc3JSIiJCIiJSIiIjclRiRGJSIiIzclRiQiIiZGJjclRiRGKkYoNyVGJUYqRiQ=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L1175" drawlabel="true">
<Input>
<Text-field prompt="g2 &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="translate_g2 := [e[-3, 2], e[-3, 1], e[-2, 1], e[-1, 2], e[-1, 1], e[0, 1], e[0, 2], e[0, 3], e[0, 4], e[1, 1], e[1, 2], e[2, 1], e[3, 1], e[3, 2]]:" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEtdHJhbnNsYXRlX2cyRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtSShtZmVuY2VkR0YkNiYtRiM2TC1GLDYlUSJlRidGL0YyLUZQNiYtRiM2Jy1GNjYtUSomdW1pbnVzMDtGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GaW4tSSNtbkdGJDYkUSIzRidGOS1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUZcbzYkUSIyRidGOUY5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGX29GVC1GUDYmLUYjNidGZW5GW29GX28tRlxvNiRRIjFGJ0Y5RjlGOUZqb0ZdcEZfb0ZULUZQNiYtRiM2J0ZlbkZnb0Zfb0ZkcEY5RjlGam9GXXBGX29GVC1GUDYmLUYjNidGZW5GZHBGX29GZ29GOUY5RmpvRl1wRl9vRlQtRlA2Ji1GIzYnRmVuRmRwRl9vRmRwRjlGOUZqb0ZdcEZfb0ZULUZQNiYtRiM2Ji1GXG82JFEiMEYnRjlGX29GZHBGOUY5RmpvRl1wRl9vRlQtRlA2Ji1GIzYmRmdxRl9vRmdvRjlGOUZqb0ZdcEZfb0ZULUZQNiYtRiM2JkZncUZfb0Zbb0Y5RjlGam9GXXBGX29GVC1GUDYmLUYjNiZGZ3FGX28tRlxvNiRRIjRGJ0Y5RjlGOUZqb0ZdcEZfb0ZULUZQNiYtRiM2JkZkcEZfb0ZkcEY5RjlGam9GXXBGX29GVC1GUDYmLUYjNiZGZHBGX29GZ29GOUY5RmpvRl1wRl9vRlQtRlA2Ji1GIzYmRmdvRl9vRmRwRjlGOUZqb0ZdcEZfb0ZULUZQNiYtRiM2JkZbb0Zfb0ZkcEY5RjlGam9GXXBGX29GVC1GUDYmLUYjNiZGW29GX29GZ29GOUY5RmpvRl1wRjlGOUZqb0ZdcC1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS8lK2V4ZWN1dGFibGVHRj1GOQ==">QyQ+SS10cmFuc2xhdGVfZzJHNiI3MCZJImVHRiU2JCEiJCIiIyZGKDYkRioiIiImRig2JCEiI0YuJkYoNiQhIiJGKyZGKDYkRjRGLiZGKDYkIiIhRi4mRig2JEY5RismRig2JEY5IiIkJkYoNiRGOSIiJSZGKDYkRi5GLiZGKDYkRi5GKyZGKDYkRitGLiZGKDYkRj5GLiZGKDYkRj5GK0Y0</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L743" drawlabel="true">
<Input>
<Text-field prompt="coFrame &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="hom_translate := proc (h) [seq([translate_g2[ijk[1]], translate_g2[ijk[2]], translate_g2[ijk[3]]], ijk = homogeneities(h))] end proc:" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYyLUkjbWlHRiQ2JVEuaG9tX3RyYW5zbGF0ZUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUY2Ni9RJXByb2NGJy8lJWJvbGRHRjEvRjNRJWJvbGRGJy8lK2ZvbnR3ZWlnaHRHRlVGO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZZLUkobWZlbmNlZEdGJDYkLUYjNiUtRiw2JVEiaEYnRi9GMi8lK2V4ZWN1dGFibGVHRj1GOUY5LUYsNiNRIUYnLUknbXNwYWNlR0YkNiYvJSdoZWlnaHRHUSYwLjBleEYnLyUmd2lkdGhHRlkvJSZkZXB0aEdGZ28vJSpsaW5lYnJlYWtHUShuZXdsaW5lRictRjY2LVEifkYnRjlGO0Y+RkBGQkZERkZGSEZYRlotRmZuNiYtRiM2Ji1GLDYlUSRzZXFGJ0YvRjItRmZuNiQtRiM2Ki1GZm42Ji1GIzYuLUYsNiVRLXRyYW5zbGF0ZV9nMkYnRi9GMi1GZm42Ji1GIzYmLUYsNiVRJGlqa0YnRi9GMi1GZm42Ji1GIzYlLUkjbW5HRiQ2JFEiMUYnRjlGXW9GOUY5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRl1vRjlGOUZjckZmci1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIRlgvRk5RLDAuMzMzMzMzM2VtRidGX3BGYXEtRmZuNiYtRiM2JkZocS1GZm42Ji1GIzYkLUZgcjYkUSIyRidGOUY5RjlGY3JGZnJGXW9GOUY5RmNyRmZyRmlyRl9wRmFxLUZmbjYmLUYjNiZGaHEtRmZuNiYtRiM2JC1GYHI2JFEiM0YnRjlGOUY5RmNyRmZyRl1vRjlGOUZjckZmckZdb0Y5RjlGY3JGZnJGaXJGaHEtRjY2LVEiPUYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tRiw2JVEuaG9tb2dlbmVpdGllc0YnRi9GMi1GZm42JC1GIzYkRmpuRjlGOUZdb0Y5RjlGXW9GOUY5RmNyRmZyLUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNRmJvLUY2Ni9RJGVuZEYnRlJGVEZWRjtGPkZARkJGREZGRkhGWEZaRl9wRk9GX3VGXW9GOQ==">QyQ+SS5ob21fdHJhbnNsYXRlRzYiZio2I0kiaEdGJUYlRiVGJTcjLUkkc2VxRyUqcHJvdGVjdGVkRzYkNyUmSS10cmFuc2xhdGVfZzJHRiU2IyZJJGlqa0dGJTYjIiIiJkYwNiMmRjM2IyIiIyZGMDYjJkYzNiMiIiQvRjMtSS5ob21vZ2VuZWl0aWVzR0YlNiM5JEYlRiVGJSEiIg==</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L744" drawlabel="true">
<Input>
<Text-field prompt="coFrame &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="hom_translate(0);" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEuaG9tX3RyYW5zbGF0ZUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYlLUkjbW5HRiQ2JFEiMEYnL0YzUSdub3JtYWxGJy8lK2V4ZWN1dGFibGVHUSZmYWxzZUYnRj5GPi1JI21vR0YkNi1RIjtGJ0Y+LyUmZmVuY2VHRkIvJSpzZXBhcmF0b3JHRjEvJSlzdHJldGNoeUdGQi8lKnN5bW1ldHJpY0dGQi8lKGxhcmdlb3BHRkIvJS5tb3ZhYmxlbGltaXRzR0ZCLyUnYWNjZW50R0ZCLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMjc3Nzc3OGVtRidGQEY+">QyQtSS5ob21fdHJhbnNsYXRlRzYiNiMiIiEiIiI=</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">Nyc3JSZJImVHNiI2JCEiIyIiIiZGJTYkISIiIiIjJkYlNiQhIiRGLTclRiRGKiZGJTYkRjBGKTclRiQmRiU2JEYsRilGLjclRiRGNUYyNyVGKkY1RiQ=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L794" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal">------ End of example ------</Text-field>
</Input>
</Group>
<Group labelreference="L742" drawlabel="true">
<Input>
<Text-field prompt="coFrame &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L780" drawlabel="true">
<Input>
<Text-field prompt="coFrame &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="ZeroMatrixForm := proc (n) options operator, arrow; Matrix(7, 7, proc (i, j) options operator, arrow; zero_nform(n) end proc) end proc;" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYrLUkjbWlHRiQ2JVEvWmVyb01hdHJpeEZvcm1GJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSJuRidGL0YyLUY2Ni1RKCZzcmFycjtGJ0Y5RjtGPkZARkJGREZGRkgvRktRJjAuMGVtRicvRk5GVi1GLDYlUSdNYXRyaXhGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2Ky1JI21uR0YkNiRRIjdGJ0Y5LUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkhGVS9GTlEsMC4zMzMzMzMzZW1GJ0ZqbkZeby1GZm42JC1GIzYmLUYsNiVRImlGJ0YvRjJGXm8tRiw2JVEiakYnRi9GMkY5RjlGUi1GLDYlUSt6ZXJvX25mb3JtRidGL0YyLUZmbjYkLUYjNiRGT0Y5RjlGOUY5LUY2Ni1RIjtGJ0Y5RjtGYW9GQEZCRkRGRkZIRlVGTS8lK2V4ZWN1dGFibGVHRj1GOQ==">QyQ+SS9aZXJvTWF0cml4Rm9ybUc2ImYqNiNJIm5HRiVGJTYkSSlvcGVyYXRvckdGJUkmYXJyb3dHRiVGJS1JJ01hdHJpeEc2JCUqcHJvdGVjdGVkR0koX3N5c2xpYkdGJTYlIiIoRjJmKjYkSSJpR0YlSSJqR0YlRiVGKUYlLUkremVyb19uZm9ybUdGJTYjVCRGJUYlNiRGKDkkRiVGJUYlIiIi</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEvWmVyb01hdHJpeEZvcm1GJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSM6PUYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYjNigtRiw2JVEibkYnRi9GMi1GNjYtUSgmIzg1OTQ7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORlgtRiM2KC1GLDYlUSdNYXRyaXhGJ0YvRjItRjY2LVEwJkFwcGx5RnVuY3Rpb247RidGOUY7Rj5GQEZCRkRGRkZIRldGWS1JKG1mZW5jZWRHRiQ2JC1GIzYqLUkjbW5HRiQ2JFEiN0YnRjktRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSEZXL0ZOUSwwLjMzMzMzMzNlbUYnRmFvRmVvLUYjNigtRl1vNiQtRiM2KC1GLDYlUSJpRidGL0YyRmVvLUYsNiVRImpGJ0YvRjIvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GOUY5RlQtRiM2KC1GLDYlUSt6ZXJvX25mb3JtRidGL0YyRmluLUZdbzYkLUYjNiZGUUZncEZqcEY5RjlGZ3BGanBGOUZncEZqcEY5RmdwRmpwRjlGOUZncEZqcEY5RmdwRmpwRjlGZ3BGanBGOQ==">Zio2I0kibkc2IkYlNiRJKW9wZXJhdG9yR0YlSSZhcnJvd0dGJUYlLUknTWF0cml4RzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliR0YlNiUiIihGL2YqNiRJImlHRiVJImpHRiVGJUYmRiUtSSt6ZXJvX25mb3JtR0YlNiNUJEYlRiU2JEYkOSRGJUYlRiU=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L873" drawlabel="true">
<Input>
<Text-field prompt="coFrame &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="ZeroMatrixForm(2);" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEvWmVyb01hdHJpeEZvcm1GJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2JS1JI21uR0YkNiRRIjJGJy9GM1Enbm9ybWFsRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJ0Y+Rj4tSSNtb0dGJDYtUSI7RidGPi8lJmZlbmNlR0ZCLyUqc2VwYXJhdG9yR0YxLyUpc3RyZXRjaHlHRkIvJSpzeW1tZXRyaWNHRkIvJShsYXJnZW9wR0ZCLyUubW92YWJsZWxpbWl0c0dGQi8lJ2FjY2VudEdGQi8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjI3Nzc3NzhlbUYnRkBGPg==">QyQtSS9aZXJvTWF0cml4Rm9ybUc2IjYjIiIjIiIi</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWFjdGlvbkc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkobWZlbmNlZEdGJDYoLUklbXJvd0dGJDYmLUknbXRhYmxlR0YkNjstSSRtdHJHRiQ2LC1JJG10ZEdGJDYoLUYvNigtSSNtbkdGJDYkUSIwRicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLUkjbW9HRiQ2LVExJkludmlzaWJsZVRpbWVzO0YnRkAvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRkkvJSlzdHJldGNoeUdGSS8lKnN5bW1ldHJpY0dGSS8lKGxhcmdlb3BHRkkvJS5tb3ZhYmxlbGltaXRzR0ZJLyUnYWNjZW50R0ZJLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGWC1JI21pR0YkNiVRKCYjOTIwOzFGJy8lJ2l0YWxpY0dRJXRydWVGJy9GQVEnaXRhbGljRictRkQ2LVEoJndlZGdlO0YnRkBGR0ZKRkxGTkZQRlJGVC9GV1EsMC4xNjY2NjY3ZW1GJy9GWkZiby1GZm42JVEoJiM5MjA7MkYnRmluRlxvRkAvJSlyb3dhbGlnbkdRIUYnLyUsY29sdW1uYWxpZ25HRmlvLyUrZ3JvdXBhbGlnbkdGaW8vJShyb3dzcGFuR1EiMUYnLyUrY29sdW1uc3BhbkdGYHBGN0Y3RjdGN0Y3RjdGZ29Gam9GXHBGNEY0RjRGNEY0RjQvJSZhbGlnbkdRJWF4aXNGJy9GaG9RKWJhc2VsaW5lRicvRltwUSdjZW50ZXJGJy9GXXBRJ3xmcmxlZnR8aHJGJy8lL2FsaWdubWVudHNjb3BlR0Zbby8lLGNvbHVtbndpZHRoR1ElYXV0b0YnLyUmd2lkdGhHRmBxLyUrcm93c3BhY2luZ0dRJjEuMGV4RicvJS5jb2x1bW5zcGFjaW5nR1EmMC44ZW1GJy8lKXJvd2xpbmVzR1Elbm9uZUYnLyUsY29sdW1ubGluZXNHRltyLyUmZnJhbWVHRltyLyUtZnJhbWVzcGFjaW5nR1EsMC40ZW1+MC41ZXhGJy8lKmVxdWFscm93c0dGSS8lLWVxdWFsY29sdW1uc0dGSS8lLWRpc3BsYXlzdHlsZUdGSS8lJXNpZGVHUSZyaWdodEYnLyUwbWlubGFiZWxzcGFjaW5nR0ZocS8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGSUZARkAvSSttc2VtYW50aWNzR0YkUSdNYXRyaXhGJy8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0Zjcy8lK2FjdGlvbnR5cGVHUS5ydGFibGVhZGRyZXNzRicvJSlydGFibGVpZEdRNTE4NDQ2ODg0MjE0NTAxNTA0NTM0Ric=">LUknTWF0cml4RzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiNiMvSSQlaWRHRiciNU1YXSxYQCUpb1c9</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L786" drawlabel="true">
<Input>
<Text-field prompt="coFrame &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">JSFH</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L789" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal"><Font bold="true">Initial Cartan connection for all branches </Font>(and the following example).</Text-field>
<Text-field prompt="coFrame &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="Con := evalDG(makeg2([6*Theta5, -6*Theta4, -2*Theta3, Theta2, Theta1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0])+ZeroMatrixForm(1));" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEkQ29uRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEnZXZhbERHRidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNigtRiw2JVEnbWFrZWcyRidGL0YyLUZTNiQtRiM2JC1GUzYmLUYjNkgtSSNtbkdGJDYkUSI2RidGOS1GNjYtUScmc2RvdDtGJ0Y5RjtGPkZARkJGREZGRkgvRktRJjAuMGVtRicvRk5GZG8tRiw2JVEnVGhldGE1RidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkhGY28vRk5RLDAuMzMzMzMzM2VtRictRjY2LVEqJnVtaW51czA7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORmNwRlxvRmBvLUYsNiVRJ1RoZXRhNEYnRi9GMkZpb0ZfcC1GXW82JFEiMkYnRjlGYG8tRiw2JVEnVGhldGEzRidGL0YyRmlvLUYsNiVRJ1RoZXRhMkYnRi9GMkZpby1GLDYlUSdUaGV0YTFGJ0YvRjJGaW8tRl1vNiRRIjBGJ0Y5RmlvRmRxRmlvRmRxRmlvRmRxRmlvRmRxRmlvRmRxRmlvRmRxRmlvRmRxRmlvRmRxRmlvRmRxRjlGOS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0Y5RjktRjY2LVEiK0YnRjlGO0Y+RkBGQkZERkZGSEZicEZkcC1GLDYlUS9aZXJvTWF0cml4Rm9ybUYnRi9GMi1GUzYkLUYjNiQtRl1vNiRRIjFGJ0Y5RjlGOUY5RjktRjY2LVEiO0YnRjlGO0ZccEZARkJGREZGRkhGY29GTS8lK2V4ZWN1dGFibGVHRj1GOQ==">QyQ+SSRDb25HNiItSSdldmFsREdHRiU2IywmLUknbWFrZWcyR0YlNiM3MSwkSSdUaGV0YTVHJSpwcm90ZWN0ZWRHIiInLCRJJ1RoZXRhNEdGMCEiJywkSSdUaGV0YTNHRjAhIiNJJ1RoZXRhMkdGMEknVGhldGExR0YwIiIhRjpGOkY6RjpGOkY6RjpGOkY6IiIiLUkvWmVyb01hdHJpeEZvcm1HRiU2I0Y7RjtGOw==</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LUknTWF0cml4RzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiNiMvSSQlaWRHRiciNXVmXSxYQCUpb1c9</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L785" drawlabel="true">
<Input>
<Text-field prompt="coFrame &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">JSFH</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L1141" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal">Function that compute curvature.</Text-field>
<Text-field prompt="coFrame &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="find_cur := proc (Con) options operator, arrow; evalDG(Matrix(7, 7, proc (i, j) options operator, arrow; evalDG(add(`" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYsLUkjbWlHRiQ2JVEpZmluZF9jdXJGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSRDb25GJ0YvRjItRjY2LVEifkYnRjlGO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZWLUY2Ni1RKCZzcmFycjtGJ0Y5RjtGPkZARkJGREZGRkhGVUZXLUYsNiVRJ2V2YWxER0YnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYoLUYsNiVRJ01hdHJpeEYnRi9GMi1GaW42JC1GIzYrLUkjbW5HRiQ2JFEiN0YnRjktRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSEZVL0ZOUSwwLjMzMzMzMzNlbUYnRmRvRmhvLUZpbjYkLUYjNiYtRiw2JVEiaUYnRi9GMkZoby1GLDYlUSJqRidGL0YyRjlGOUZYRmVuLUZpbjYkLUYjNiUtRiw2JVEkYWRkRidGL0YyLUZpbjYkLUYjNjFGTy1GaW42Ji1GIzYmRmJwRmhvLUYsNiVRImtGJ0YvRjJGOUY5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRlItRjY2LVEiJkYnRjlGO0Y+RkBGQkZERkZGSEZVRlctRiw2JVEid0YnRi9GMkZSRk8tRmluNiYtRiM2JkZncUZob0ZlcEY5RjlGanFGXXJGaG9GZ3EtRjY2LVEiPUYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tRmVvNiRRIjFGJ0Y5LUY2Ni1RIy4uRidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnRldGZG9GOUY5RjlGOUY5RjktRjY2LVEiK0YnRjlGO0Y+RkBGQkZERkZGSEZjcy9GTkZkcy1GLDYlUSRtYXBGJ0YvRjItRmluNiQtRiM2Ji1GLDYlUTNFeHRlcmlvckRlcml2YXRpdmVGJ0YvRjItRjY2LkZqb0YvRjJGO0ZbcEZARkJGREZGRkhGVUZccEZPRjlGOUY5RjktRjY2LVEiO0YnRjlGO0ZbcEZARkJGREZGRkhGVUZNLyUrZXhlY3V0YWJsZUdGPUY5">QyQ+SSlmaW5kX2N1ckc2ImYqNiNJJENvbkdGJUYlNiRJKW9wZXJhdG9yR0YlSSZhcnJvd0dGJUYlLUknZXZhbERHR0YlNiMsJi1JJ01hdHJpeEc2JCUqcHJvdGVjdGVkR0koX3N5c2xpYkdGJTYlIiIoRjZmKjYkSSJpR0YlSSJqR0YlRiVGKUYlLUYtNiMtSSRhZGRHRjM2JC1JIyZ3R0YlNiQmVCQ2JDkkSSJrR0YlJkZENiRGRzklL0ZHOyIiIkY2RiVGJTYkRihGRkZNLUkkbWFwR0YzNiRJM0V4dGVyaW9yRGVyaXZhdGl2ZUdGJUZGRk1GJUYlRiVGTQ==</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEpZmluZF9jdXJGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSM6PUYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYjNigtRiw2JVEkQ29uRidGL0YyLUY2Ni1RKCYjODU5NDtGJ0Y5RjtGPkZARkJGREZGRkgvRktRJjAuMGVtRicvRk5GWC1GIzYoLUYjNigtRiw2JVE1RGlmZmVyZW50aWFsR2VvbWV0cnlGJ0YvRjItRjY2LVEjOi1GJ0Y5RjtGPkZARkJGREZGRkhGV0ZZLUYsNiVRJ2V2YWxER0YnRi9GMi8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGPUY5LUY2Ni1RMCZBcHBseUZ1bmN0aW9uO0YnRjlGO0Y+RkBGQkZERkZGSEZXRlktSShtZmVuY2VkR0YkNiQtRiM2Ji1GIzYmLUYjNigtRiw2JVEnTWF0cml4RidGL0YyRmZvLUZqbzYkLUYjNiotSSNtbkdGJDYkUSI3RidGOS1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIRlcvRk5RLDAuMzMzMzMzM2VtRidGaXBGXXEtRiM2KC1Gam82JC1GIzYoLUYsNiVRImlGJ0YvRjJGXXEtRiw2JVEiakYnRi9GMkZhb0Zkb0Y5RjlGVC1GIzYoRmZuRmZvLUZqbzYkLUYjNiYtRiM2KC1GLDYlUSRhZGRGJ0YvRjJGZm8tRmpvNiQtRiM2KC1GIzYoLUZqbzYkLUYjNilGUS1GNjYtUSJbRidGOS9GPEYxRj4vRkFGMUZCRkRGRkZIL0ZLUSwwLjE2NjY2NjdlbUYnL0ZORmpzLUYjNihGaXFGXXEtRiw2JVEia0YnRi9GMkZhb0Zkb0Y5LUY2Ni1RIl1GJ0Y5RmdzRj5GaHNGQkZERkZGSEZpcy9GTlEsMC4xMTExMTExZW1GJ0Zhb0Zkb0Y5RjktRjY2LVElfiZ3fkYnRjlGO0Y+RkBGQkZERkZGSEZXRlktRmpvNiQtRiM2KUZRRmRzLUYjNihGXnRGXXFGXHJGYW9GZG9GOUZhdEZhb0Zkb0Y5RjlGYW9GZG9GOUZdcS1GIzYoRl50LUY2Ni1RIj1GJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUYjNigtRmpwNiRRIjFGJ0Y5LUY2Ni1RIy4uRidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnRllGaXBGYW9GZG9GOUZhb0Zkb0Y5RmFvRmRvRjlGOUZhb0Zkb0Y5RmFvRmRvRjlGOUZhb0Zkb0Y5RmFvRmRvRjlGYW9GZG9GOUY5RmFvRmRvRjktRjY2LVEiK0YnRjlGO0Y+RkBGQkZERkZGSEZcdi9GTkZddi1GIzYoLUYsNiVRJG1hcEYnRi9GMkZmby1Gam82JC1GIzYoLUYjNihGaG5GW28tRiw2JVEzRXh0ZXJpb3JEZXJpdmF0aXZlRidGL0YyRmFvRmRvRjlGXXFGUUZhb0Zkb0Y5RjlGYW9GZG9GOUY5RmFvRmRvRjlGOUZhb0Zkb0Y5RmFvRmRvRjlGYW9GZG9GOQ==">Zio2I0kkQ29uRzYiRiU2JEkpb3BlcmF0b3JHRiVJJmFycm93R0YlRiUtX0k1RGlmZmVyZW50aWFsR2VvbWV0cnlHSShfc3lzbGliR0YlSSdldmFsREdHRiU2IywmLUknTWF0cml4RzYkJSpwcm90ZWN0ZWRHRiw2JSIiKEY1Zio2JEkiaUdGJUkiakdGJUYlRiZGJS1GKjYjLUkkYWRkR0YzNiQtSSMmd0dGJTYkJlQkNiQ5JEkia0dGJSZGQzYkRkY5JS9GRjsiIiJGNUYlRiU2JEYkRkVGTC1JJG1hcEdGMzYkX0YrSTNFeHRlcmlvckRlcml2YXRpdmVHRiVGRUZMRiVGJUYl</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L810" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal"><Font bold="true">----- Flat model example -----</Font></Text-field>
<Text-field style="Text" layout="Normal">Initialization.</Text-field>
<Text-field prompt="coFrame &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="DGsetup(coFrame, [fe = dgform(0)], [d(Theta1) = zero_2form, d(Theta2) = zero_2form, d(Theta3) = -`&amp;w`(Theta1, Theta2)+fe^2*`&amp;w`(Theta1, Theta4), d(Theta4) = -`&amp;w`(Theta1, Theta3)-3*fe*`&amp;w`(Theta1, Theta4), d(Theta5) = -`&amp;w`(Theta2, Theta3)-fe*`&amp;w`(Theta1, Theta5)-fe*`" display="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">QyQtSShER3NldHVwRzYiNiVJKGNvRnJhbWVHRiU3Iy9JI2ZlR0YlLUknZGdmb3JtR0YlNiMiIiE3KC8tSSJkR0YlNiNJJ1RoZXRhMUclKnByb3RlY3RlZEdJK3plcm9fMmZvcm1HRiUvLUYyNiNJJ1RoZXRhMkdGNUY2Ly1GMjYjSSdUaGV0YTNHRjUsJi1JIyZ3R0YlNiRGNEY6ISIiKiZGKiIiIy1GQTYkRjRJJ1RoZXRhNEdGNSIiIkZJLy1GMjYjRkgsJi1GQTYkRjRGPkZDKiZGKkZJRkZGSSEiJC8tRjI2I0knVGhldGE1R0Y1LCgtRkE2JEY6Rj5GQyomRipGSS1GQTYkRjRGVUZJRkMqJkYqRkktRkE2JEY6RkhGSUZDLy1GMjYjRioqJkYqRkVGNEZJRkk=</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">STd1cGRhdGVkfmZyYW1lOn5jb0ZyYW1lRzYi</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L812" drawlabel="true">
<Input>
<Text-field prompt="coFrame &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="Cur := find_cur(Con);" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEkQ3VyRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEpZmluZF9jdXJGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2JS1GLDYlUSRDb25GJ0YvRjIvJStleGVjdXRhYmxlR0Y9RjlGOS1GNjYtUSI7RidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnRk1GWkY5">QyQ+SSRDdXJHNiItSSlmaW5kX2N1ckdGJTYjSSRDb25HRiUiIiI=</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LUknTWF0cml4RzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiNiMvSSQlaWRHRiciNTVoQSJcOVUpb1c9</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L840" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal">Extraction of the curvature function kappa step-by-step.</Text-field>
<Text-field prompt="coFrame &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="D_Theta := [D_Theta1, D_Theta2, D_Theta3, D_Theta4, D_Theta5];" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEoRF9UaGV0YUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUkobWZlbmNlZEdGJDYmLUYjNiwtRiw2JVEpRF9UaGV0YTFGJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GLDYlUSlEX1RoZXRhMkYnRi9GMkZXLUYsNiVRKURfVGhldGEzRidGL0YyRlctRiw2JVEpRF9UaGV0YTRGJ0YvRjJGVy1GLDYlUSlEX1RoZXRhNUYnRi9GMkY5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRictRjY2LVEiO0YnRjlGO0ZaRkBGQkZERkZGSEZlbkZNLyUrZXhlY3V0YWJsZUdGPUY5">QyQ+SShEX1RoZXRhRzYiNydJKURfVGhldGExRyUqcHJvdGVjdGVkR0kpRF9UaGV0YTJHRihJKURfVGhldGEzR0YoSSlEX1RoZXRhNEdGKEkpRF9UaGV0YTVHRigiIiI=</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEoRF9UaGV0YUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIzo9RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtSShtZmVuY2VkR0YkNiYtRiM2Li1GIzYkLUklbXN1YkdGJDYlLUY2Ni1RKyZQYXJ0aWFsRDtGJ0Y5RjtGPkZARkJGREZGRkgvRktRJjAuMGVtRicvRk5GZ24tRiw2JVEoJiM5MjA7MUYnRi9GMi8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnRjktRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSEZmbi9GTlEsMC4zMzMzMzMzZW1GJy1GIzYkLUZXNiVGWS1GLDYlUSgmIzkyMDsyRidGL0YyRlxvRjlGX28tRiM2JC1GVzYlRlktRiw2JVEoJiM5MjA7M0YnRi9GMkZcb0Y5Rl9vLUYjNiQtRlc2JUZZLUYsNiVRKCYjOTIwOzRGJ0YvRjJGXG9GOUZfby1GIzYkLUZXNiVGWS1GLDYlUSgmIzkyMDs1RidGL0YyRlxvRjkvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GOUY5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmFxRmRxRjk=">NyctSSRfREdHNiI2IzckNyVRJ3ZlY3RvckYlSShjb0ZyYW1lR0YlNyI3IzckNyMiIiJGLy1GJDYjNyRGKDcjNyQ3IyIiI0YvLUYkNiM3JEYoNyM3JDcjIiIkRi8tRiQ2IzckRig3IzckNyMiIiVGLy1GJDYjNyRGKDcjNyQ3IyIiJkYv</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L818" drawlabel="true">
<Input>
<Text-field prompt="coFrame &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="Theta_to_e_ := Matrix([seq(demakeg2(map(Hook, Con, VF))[1 .. 5], VF = D_Theta)])^%T;" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEsVGhldGFfdG9fZV9GJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSdNYXRyaXhGJ0YvRjItSSVtc3VwR0YkNiUtSShtZmVuY2VkR0YkNiQtRiM2JC1GVjYmLUYjNiUtRiw2JVEkc2VxRidGL0YyLUZWNiQtRiM2Ki1GLDYlUSlkZW1ha2VnMkYnRi9GMi1GVjYkLUYjNiUtRiw2JVEkbWFwRidGL0YyLUZWNiQtRiM2KC1GLDYlUSVIb29rRidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictRiw2JVEkQ29uRidGL0YyRmBwLUYsNiVRI1ZGRidGL0YyRjlGOUY5RjktRlY2Ji1GIzYmLUkjbW5HRiQ2JFEiMUYnRjktRjY2LVEjLi5GJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GZXAtRmNxNiRRIjVGJ0Y5RjlGOS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0ZgcEZbcS1GNjYtUSI9RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1GLDYlUShEX1RoZXRhRidGL0YyRjlGOUY5RjlGX3JGYnJGOUY5LUYjNiQtRiw2JVEjJVRGJ0YvRjJGOS8lMXN1cGVyc2NyaXB0c2hpZnRHUSIwRictRjY2LVEiO0YnRjlGO0ZjcEZARkJGREZGRkhGZHBGTS8lK2V4ZWN1dGFibGVHRj1GOQ==">QyQ+SSxUaGV0YV90b19lX0c2IiktSSdNYXRyaXhHNiQlKnByb3RlY3RlZEdJKF9zeXNsaWJHRiU2IzcjLUkkc2VxR0YqNiQmLUkpZGVtYWtlZzJHRiU2Iy1JJG1hcEdGKjYlSSVIb29rR0YlSSRDb25HRiVJI1ZGR0YlNiM7IiIiIiImL0Y6SShEX1RoZXRhR0YlSSMlVEdGJUY9</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEsVGhldGFfdG9fZV9GJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSM6PUYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUkobWFjdGlvbkdGJDYlLUkobWZlbmNlZEdGJDYoLUYjNiYtSSdtdGFibGVHRiQ2OS1JJG10ckdGJDYqLUkkbXRkR0YkNigtSSNtbkdGJDYkUSIwRidGOS8lKXJvd2FsaWduR1EhRicvJSxjb2x1bW5hbGlnbkdGYG8vJStncm91cGFsaWduR0Zgby8lKHJvd3NwYW5HUSIxRicvJStjb2x1bW5zcGFuR0Znb0ZnbkZnbkZnbi1GaG42KC1GW282JFEiNkYnRjlGXm9GYW9GY29GZW9GaG9GXm9GYW9GY28tRmVuNipGZ25GZ25GZ24tRmhuNigtRiM2JS1GNjYtUSomdW1pbnVzMDtGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GaXBGXHBGOUZeb0Zhb0Zjb0Zlb0Zob0ZnbkZeb0Zhb0Zjby1GZW42KkZnbkZnbi1GaG42KC1GIzYlRmVwLUZbbzYkUSIyRidGOUY5Rl5vRmFvRmNvRmVvRmhvRmduRmduRl5vRmFvRmNvLUZlbjYqRmduLUZobjYoLUZbbzYkRmdvRjlGXm9GYW9GY29GZW9GaG9GZ25GZ25GZ25GXm9GYW9GY28tRmVuNipGZnFGZ25GZ25GZ25GZ25GXm9GYW9GY28vJSZhbGlnbkdRJWF4aXNGJy9GX29RKWJhc2VsaW5lRicvRmJvUSZyaWdodEYnL0Zkb1EnfGZybGVmdHxockYnLyUvYWxpZ25tZW50c2NvcGVHRjEvJSxjb2x1bW53aWR0aEdRJWF1dG9GJy8lJndpZHRoR0Zpci8lK3Jvd3NwYWNpbmdHUSYxLjBleEYnLyUuY29sdW1uc3BhY2luZ0dRJjAuOGVtRicvJSlyb3dsaW5lc0dRJW5vbmVGJy8lLGNvbHVtbmxpbmVzR0Zkcy8lJmZyYW1lR0Zkcy8lLWZyYW1lc3BhY2luZ0dRLDAuNGVtfjAuNWV4RicvJSplcXVhbHJvd3NHRj0vJS1lcXVhbGNvbHVtbnNHRj0vJS1kaXNwbGF5c3R5bGVHRj0vJSVzaWRlR0Zici8lMG1pbmxhYmVsc3BhY2luZ0dGYXMvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GOUY5L0krbXNlbWFudGljc0dGJFEnTWF0cml4RicvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGW3UvJSthY3Rpb250eXBlR1EucnRhYmxlYWRkcmVzc0YnLyUpcnRhYmxlaWRHUTUxODQ0Njg4NDIxNDQ5MTI0OTU5MEYnRmZ0Rml0Rjk=">LUknTWF0cml4RzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiNiMvSSQlaWRHRiciNSFmXDdcOVUpb1c9</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L817" drawlabel="true">
<Input>
<Text-field prompt="coFrame &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEscHJlaW1hZ2VfZV9GJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUShjb252ZXJ0RidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNictRiw2JVEnZXZhbERHRidGL0YyLUZTNiQtRiM2Jy1GLDYlUSdNYXRyaXhGJ0YvRjItRlM2JC1GIzYkLUYsNiVRKERfVGhldGFGJ0YvRjJGOUY5LUY2Ni1RKSZtaWRkb3Q7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjE2NjY2NjdlbUYnL0ZORmZvLUklbXN1cEdGJDYlLUYsNiVRLFRoZXRhX3RvX2VfRidGL0YyLUYjNiUtRjY2LVEqJnVtaW51czA7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORmRwLUkjbW5HRiQ2JFEiMUYnRjlGOS8lMXN1cGVyc2NyaXB0c2hpZnRHUSIwRidGOUY5LUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictRiw2JVElbGlzdEYnRi9GMkY5RjktRjY2LVEiO0YnRjlGO0ZgcUZARkJGREZGRkhGYXFGTS8lK2V4ZWN1dGFibGVHRj1GOQ==">QyQ+SSxwcmVpbWFnZV9lX0c2Ii1JKGNvbnZlcnRHJSpwcm90ZWN0ZWRHNiQtSSdldmFsREdHRiU2Iy1JMGRlbGF5RG90UHJvZHVjdEc2JEYoL0krbW9kdWxlbmFtZUdGJUksVHlwZXNldHRpbmdHNiRGKEkoX3N5c2xpYkdGJTYkLUknTWF0cml4R0YzNiNJKERfVGhldGFHRiUqJEksVGhldGFfdG9fZV9HRiUhIiJJJWxpc3RHRigiIiI=</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEscHJlaW1hZ2VfZV9GJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSM6PUYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUkobWZlbmNlZEdGJDYmLUYjNi4tRiM2Ji1JJm1mcmFjR0YkNigtSSNtbkdGJDYkUSIxRidGOS1GWjYkUSI2RidGOS8lLmxpbmV0aGlja25lc3NHRmZuLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRl5vLyUpYmV2ZWxsZWRHRj0tRjY2LVExJkludmlzaWJsZVRpbWVzO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZnby1JJW1zdWJHRiQ2JS1GNjYtUSsmUGFydGlhbEQ7RidGOUY7Rj5GQEZCRkRGRkZIRmZvRmhvLUYsNiVRKCYjOTIwOzVGJ0YvRjIvJS9zdWJzY3JpcHRzaGlmdEdRIjBGJ0Y5LUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkhGZm8vRk5RLDAuMzMzMzMzM2VtRictRiM2Jy1GNjYtUSgmbWludXM7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORmFxRlZGY28tRmpvNiVGXHAtRiw2JVEoJiM5MjA7NEYnRi9GMkZicEY5RmVwLUYjNidGXXEtRlc2KEZZLUZaNiRRIjJGJ0Y5RmpuRlxvRl9vRmFvRmNvLUZqbzYlRlxwLUYsNiVRKCYjOTIwOzNGJ0YvRjJGYnBGOUZlcC1GIzYkLUZqbzYlRlxwLUYsNiVRKCYjOTIwOzJGJ0YvRjJGYnBGOUZlcC1GIzYkLUZqbzYlRlxwLUYsNiVRKCYjOTIwOzFGJ0YvRjJGYnBGOS8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGPUY5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGYnNGZXNGOQ==">NyctSSRfREdHNiI2IzckNyVRJ3ZlY3RvckYlSShjb0ZyYW1lR0YlNyI3IzckNyMiIiYjIiIiIiInLUYkNiM3JEYoNyM3JDcjIiIlIyEiIkYyLUYkNiM3JEYoNyM3JDcjIiIkI0Y7IiIjLUYkNiM3JEYoNyM3JDcjRkRGMS1GJDYjNyRGKDcjNyQ3I0YxRjE=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L831" drawlabel="true">
<Input>
<Text-field prompt="coFrame &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="homogeneities(0);" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEuaG9tb2dlbmVpdGllc0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYlLUkjbW5HRiQ2JFEiMEYnL0YzUSdub3JtYWxGJy8lK2V4ZWN1dGFibGVHUSZmYWxzZUYnRj5GPi1JI21vR0YkNi1RIjtGJ0Y+LyUmZmVuY2VHRkIvJSpzZXBhcmF0b3JHRjEvJSlzdHJldGNoeUdGQi8lKnN5bW1ldHJpY0dGQi8lKGxhcmdlb3BHRkIvJS5tb3ZhYmxlbGltaXRzR0ZCLyUnYWNjZW50R0ZCLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMjc3Nzc3OGVtRidGQEY+">QyQtSS5ob21vZ2VuZWl0aWVzRzYiNiMiIiEiIiI=</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">PCc3JSIiJCIiJSIiIjclRiRGJSIiIzclRiQiIiZGJjclRiRGKkYoNyVGJUYqRiQ=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L822" drawlabel="true">
<Input>
<Text-field prompt="coFrame &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="Hook([preimage_e_[3], preimage_e_[5]], demakeg2(Cur)[2]);" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVElSG9va0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYqLUY2NiYtRiM2KS1GLDYlUSxwcmVpbWFnZV9lX0YnRi9GMi1GNjYmLUYjNiUtSSNtbkdGJDYkUSIzRicvRjNRJ25vcm1hbEYnLyUrZXhlY3V0YWJsZUdRJmZhbHNlRidGSUZJLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnLUkjbW9HRiQ2LVEiLEYnRkkvJSZmZW5jZUdGTS8lKnNlcGFyYXRvckdGMS8lKXN0cmV0Y2h5R0ZNLyUqc3ltbWV0cmljR0ZNLyUobGFyZ2VvcEdGTS8lLm1vdmFibGVsaW1pdHNHRk0vJSdhY2NlbnRHRk0vJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJ0Y+LUY2NiYtRiM2JS1GRjYkUSI1RidGSUZLRklGSUZORlFGS0ZJRklGTkZRRlQtRiw2JVEpZGVtYWtlZzJGJ0YvRjItRjY2JC1GIzYkLUYsNiVRJEN1ckYnRi9GMkZJRkktRjY2Ji1GIzYkLUZGNiRRIjJGJ0ZJRklGSUZORlEtRiw2I1EhRidGS0ZJRkktRlU2LVEiO0YnRklGWEZaRmZuRmhuRmpuRlxvRl5vRmBvL0Zkb1EsMC4yNzc3Nzc4ZW1GJ0ZLRkk=">QyQtSSVIb29rRzYiNiQ3JCZJLHByZWltYWdlX2VfR0YlNiMiIiQmRik2IyIiJiYtSSlkZW1ha2VnMkdGJTYjSSRDdXJHRiU2IyIiIyIiIg==</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">IiIh</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L858" drawlabel="true">
<Input>
<Text-field prompt="coFrame &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="demakeg2(Cur);" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEpZGVtYWtlZzJGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2JS1GLDYlUSRDdXJGJ0YvRjIvJStleGVjdXRhYmxlR1EmZmFsc2VGJy9GM1Enbm9ybWFsRidGQC1JI21vR0YkNi1RIjtGJ0ZALyUmZmVuY2VHRj8vJSpzZXBhcmF0b3JHRjEvJSlzdHJldGNoeUdGPy8lKnN5bW1ldHJpY0dGPy8lKGxhcmdlb3BHRj8vJS5tb3ZhYmxlbGltaXRzR0Y/LyUnYWNjZW50R0Y/LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMjc3Nzc3OGVtRidGPUZA">QyQtSSlkZW1ha2VnMkc2IjYjSSRDdXJHRiUiIiI=</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDZALUYsNi8tSSNtb0dGJDYtUSgmbWludXM7RicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y5LyUpc3RyZXRjaHlHRjkvJSpzeW1tZXRyaWNHRjkvJShsYXJnZW9wR0Y5LyUubW92YWJsZWxpbWl0c0dGOS8lJ2FjY2VudEdGOS8lJ2xzcGFjZUdRLDAuMjIyMjIyMmVtRicvJSdyc3BhY2VHRkgtRiw2Ji1JI21uR0YkNiRRIjZGJ0Y0LUYxNi1RMSZJbnZpc2libGVUaW1lcztGJ0Y0RjdGOkY8Rj5GQEZCRkQvRkdRJjAuMGVtRicvRkpGVS1JI21pR0YkNiVRI2ZlRicvJSdpdGFsaWNHUSV0cnVlRicvRjVRJ2l0YWxpY0YnRjRGUS1GWDYlUSgmIzkyMDsxRidGZW5GaG4tRjE2LVEoJndlZGdlO0YnRjRGN0Y6RjxGPkZARkJGRC9GR1EsMC4xNjY2NjY3ZW1GJy9GSkZhby1GWDYlUSgmIzkyMDs1RidGZW5GaG5GMEZLRlEtRlg2JVEoJiM5MjA7MkYnRmVuRmhuRl1vLUZYNiVRKCYjOTIwOzRGJ0ZlbkZobkY0LUYxNi1RIixGJ0Y0RjcvRjtGZ25GPEY+RkBGQkZERlQvRkpRLDAuMzMzMzMzM2VtRictRiw2KC1GLDYmLUZONiRRIzE4RidGNEZRRldGNEZRRmpuRl1vRmlvRjRGXHAtRiw2KC1JJm1mcmFjR0YkNigtRk42JFEiMUYnRjQtRk42JFEiMkYnRjQvJS5saW5ldGhpY2tuZXNzR0ZgcS8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0ZocS8lKWJldmVsbGVkR0Y5RlEtRiw2Ji1JJm1zcXJ0R0YkNiNGYXFGUS1GLDYpRjAtRiw2KEZhcUZRLUklbXN1cEdGJDYlRldGYXEvJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnRlFGX3JGNEZRRmpuRl1vRmlvRjRGNC8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOUY0RlxwLUYsNigtRk42JEZbc0Y0RlFGam5GXW9GZm9GNEZccEZhc0ZccEZhc0ZccEZjc0ZccEZhc0ZccEZhc0ZccEZhc0ZccEZhc0ZccC1GLDYoRltxRlEtRiw2JkZfci1GMTYtUScmc2RvdDtGJ0Y0RjdGOkY8Rj5GQEZCRkRGVEZWRmFzRjRGXHNGX3NGNEZccEZhc0ZccEZhc0Zcc0Zfc0Y0RjQvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRic=">NzAtSSRfREdHNiI2IzckNyVRJWZvcm1GJUkoY29GcmFtZUdGJSIiIzckNyQ3JCIiIiIiJiwkSSNmZUclKnByb3RlY3RlZEchIic3JDckRisiIiVGMS1GJDYjNyRGKDcjNyQ3JEYvRjcsJEYyIiM9LCQqJkYrI0YvRistRiQ2IzckRig3IzckRj0sJComRjJGK0YrRkIhIiNGL0ZCLUYkNiM3JEYoNyM3JDckRi9GKyIiIUZLRktGUUZLRktGS0ZLLCQqJkYrRkJGS0YvRkJGS0ZL</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L1142" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal"><Font bold="true">-----</Font> <Font bold="true">Flat example break -----</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1149" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L859" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal"><Font bold="true">Function</Font> preventing wrong type errors.</Text-field>
<Text-field style="Text" layout="Normal">(the vanishing n-form and the number 0 are of diffenrent type).</Text-field>
<Text-field prompt="coFrame &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="demake_for_forms := proc (Mat, n) options operator, arrow; [seq(evalDG(zero_nform(n)+forms), forms = demakeg2(Mat))] end proc;" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbWlHRiQ2JVExZGVtYWtlX2Zvcl9mb3Jtc0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUkobWZlbmNlZEdGJDYkLUYjNictRiw2JVEkTWF0RidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictRiw2JVEibkYnRi9GMi8lK2V4ZWN1dGFibGVHRj1GOUY5LUY2Ni1RKCZzcmFycjtGJ0Y5RjtGPkZARkJGREZGRkhGZW4vRk5GZm4tRlA2Ji1GIzYmLUYsNiVRJHNlcUYnRi9GMi1GUDYkLUYjNistRiw2JVEnZXZhbERHRidGL0YyLUZQNiQtRiM2KC1GLDYlUSt6ZXJvX25mb3JtRidGL0YyLUZQNiQtRiM2JUZpbkZcb0Y5RjktRjY2LVEiK0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZfcS1GLDYlUSZmb3Jtc0YnRi9GMkZcb0Y5RjlGV0ZhcS1GNjYtUSI9RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1GLDYlUSlkZW1ha2VnMkYnRi9GMi1GUDYkLUYjNiRGVEY5RjlGXG9GOUY5RlxvRjlGOS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJy1GNjYtUSI7RidGOUY7RlpGQEZCRkRGRkZIRmVuRk1GXG9GOQ==">QyQ+STFkZW1ha2VfZm9yX2Zvcm1zRzYiZio2JEkkTWF0R0YlSSJuR0YlRiU2JEkpb3BlcmF0b3JHRiVJJmFycm93R0YlRiU3Iy1JJHNlcUclKnByb3RlY3RlZEc2JC1JJ2V2YWxER0dGJTYjLCYtSSt6ZXJvX25mb3JtR0YlNiM5JSIiIkkmZm9ybXNHRiVGOi9GOy1JKWRlbWFrZWcyR0YlNiM5JEYlRiVGJUY6</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVExZGVtYWtlX2Zvcl9mb3Jtc0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIzo9RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiM2KC1JKG1mZW5jZWRHRiQ2JC1GIzYoLUYsNiVRJE1hdEYnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUYsNiVRIm5GJ0YvRjIvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GOUY5LUY2Ni1RKCYjODU5NDtGJ0Y5RjtGPkZARkJGREZGRkhGZ24vRk5GaG4tRlI2Ji1GIzYmLUYjNigtRiw2JVEkc2VxRidGL0YyLUY2Ni1RMCZBcHBseUZ1bmN0aW9uO0YnRjlGO0Y+RkBGQkZERkZGSEZnbkZmby1GUjYkLUYjNigtRiM2KC1GIzYoLUYsNiVRNURpZmZlcmVudGlhbEdlb21ldHJ5RidGL0YyLUY2Ni1RIzotRidGOUY7Rj5GQEZCRkRGRkZIRmduRmZvLUYsNiVRJ2V2YWxER0YnRi9GMkZeb0Zhb0Y5RmBwLUZSNiQtRiM2Ji1GIzYmLUYjNigtRiw2JVEremVyb19uZm9ybUYnRi9GMkZgcC1GUjYkLUYjNiZGW29GXm9GYW9GOUY5Rl5vRmFvRjktRjY2LVEiK0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZnci1GLDYlUSZmb3Jtc0YnRi9GMkY5Rl5vRmFvRjlGOUZeb0Zhb0Y5RlktRiM2KEZpci1GNjYtUSI9RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1GIzYoLUYsNiVRKWRlbWFrZWcyRidGL0YyRmBwLUZSNiQtRiM2JkZWRl5vRmFvRjlGOUZeb0Zhb0Y5Rl5vRmFvRjlGXm9GYW9GOUY5Rl5vRmFvRjlGXm9GYW9GOUY5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRl5vRmFvRjlGXm9GYW9GOQ==">Zio2JEkkTWF0RzYiSSJuR0YlRiU2JEkpb3BlcmF0b3JHRiVJJmFycm93R0YlRiU3Iy1JJHNlcUclKnByb3RlY3RlZEc2JC1fSTVEaWZmZXJlbnRpYWxHZW9tZXRyeUdJKF9zeXNsaWJHRiVJJ2V2YWxER0dGJTYjLCYtSSt6ZXJvX25mb3JtR0YlNiM5JSIiIkkmZm9ybXNHRiVGOi9GOy1JKWRlbWFrZWcyR0YlNiM5JEYlRiVGJQ==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L864" drawlabel="true">
<Input>
<Text-field prompt="coFrame &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="demake_for_forms(Cur, 2);" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVExZGVtYWtlX2Zvcl9mb3Jtc0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYnLUYsNiVRJEN1ckYnRi9GMi1JI21vR0YkNi1RIixGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjEvJSlzdHJldGNoeUdGRS8lKnN5bW1ldHJpY0dGRS8lKGxhcmdlb3BHRkUvJS5tb3ZhYmxlbGltaXRzR0ZFLyUnYWNjZW50R0ZFLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMzMzMzMzM2VtRictSSNtbkdGJDYkUSIyRidGQS8lK2V4ZWN1dGFibGVHRkVGQUZBLUY+Ni1RIjtGJ0ZBRkNGRkZIRkpGTEZORlBGUi9GVlEsMC4yNzc3Nzc4ZW1GJ0ZmbkZB">QyQtSTFkZW1ha2VfZm9yX2Zvcm1zRzYiNiRJJEN1ckdGJSIiIyIiIg==</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDZALUYsNi8tSSNtb0dGJDYtUSgmbWludXM7RicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y5LyUpc3RyZXRjaHlHRjkvJSpzeW1tZXRyaWNHRjkvJShsYXJnZW9wR0Y5LyUubW92YWJsZWxpbWl0c0dGOS8lJ2FjY2VudEdGOS8lJ2xzcGFjZUdRLDAuMjIyMjIyMmVtRicvJSdyc3BhY2VHRkgtRiw2Ji1JI21uR0YkNiRRIjZGJ0Y0LUYxNi1RMSZJbnZpc2libGVUaW1lcztGJ0Y0RjdGOkY8Rj5GQEZCRkQvRkdRJjAuMGVtRicvRkpGVS1JI21pR0YkNiVRI2ZlRicvJSdpdGFsaWNHUSV0cnVlRicvRjVRJ2l0YWxpY0YnRjRGUS1GWDYlUSgmIzkyMDsxRidGZW5GaG4tRjE2LVEoJndlZGdlO0YnRjRGN0Y6RjxGPkZARkJGRC9GR1EsMC4xNjY2NjY3ZW1GJy9GSkZhby1GWDYlUSgmIzkyMDs1RidGZW5GaG5GMEZLRlEtRlg2JVEoJiM5MjA7MkYnRmVuRmhuRl1vLUZYNiVRKCYjOTIwOzRGJ0ZlbkZobkY0LUYxNi1RIixGJ0Y0RjcvRjtGZ25GPEY+RkBGQkZERlQvRkpRLDAuMzMzMzMzM2VtRictRiw2KC1GLDYmLUZONiRRIzE4RidGNEZRRldGNEZRRmpuRl1vRmlvRjRGXHAtRiw2KUYwLUYsNiYtRk42JFEiMkYnRjRGUS1JJW1zdXBHRiQ2JUZXRl1xLyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJ0Y0RlFGam5GXW9GaW9GNEZccC1GLDYoLUZONiRGZXFGNEZRRmpuRl1vRmZvRjRGXHBGZnFGXHBGZnFGXHBGZnFGXHBGZnFGXHBGZnFGXHBGZnFGXHBGZnFGXHBGZnFGXHBGZnFGXHBGZnEvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjlGNEY0LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYn">NzAtSSRfREdHNiI2IzckNyVRJWZvcm1GJUkoY29GcmFtZUdGJSIiIzckNyQ3JCIiIiIiJiwkSSNmZUclKnByb3RlY3RlZEchIic3JDckRisiIiVGMS1GJDYjNyRGKDcjNyQ3JEYvRjcsJEYyIiM9LUYkNiM3JEYoNyM3JEY9LCQqJEYyRishIiMtRiQ2IzckRig3IzckNyRGL0YrIiIhRkhGSEZIRkhGSEZIRkhGSEZIRkg=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L868" drawlabel="true">
<Input>
<Text-field prompt="g2 &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">JSFH</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L814" drawlabel="true">
<Input>
<Text-field style="Text" bold="true" layout="Normal"><Font bold="true">Function extracting the homogeneity <Font italic="true">h </Font><Font encoding="UTF-8">part of the curvature function \316\272</Font></Font></Text-field>
<Text-field prompt="coFrame &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="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">QyQ+SS5leHRyYWN0X2thcHBhRzYiZio2JUkkY29uR0YlSSRjdXJHRiVJImhHRiVGJUYlRiVDKD5JKWxpc3RfY3VyR0YlLUkxZGVtYWtlX2Zvcl9mb3Jtc0dGJTYkOSUiIiM+SSxUaGV0YV90b19lX0dGJSktSSdNYXRyaXhHNiQlKnByb3RlY3RlZEdJKF9zeXNsaWJHRiU2IzcjLUkkc2VxR0Y5NiQmLUkpZGVtYWtlZzJHRiU2Iy1JJG1hcEdGOTYlSSVIb29rR0YlSSRDb25HRiVJI1ZGR0YlNiM7IiIiIiImL0ZJSShEX1RoZXRhR0YlSSMlVEdGJT5JLHByZWltYWdlX2VfR0YlLUkoY29udmVydEdGOTYkLUknZXZhbERHR0YlNiMtSTBkZWxheURvdFByb2R1Y3RHNiRGOS9JK21vZHVsZW5hbWVHRiVJLFR5cGVzZXR0aW5nR0Y4NiQtRjc2I0ZPKiRGNCEiIkklbGlzdEdGOT5JK2thcHBhX3BhcnRHRiU3Iy1GPjYkLUZXNiMtSSMmd0dGJTYkSSx6ZXJvX3ZlY3RvckdGJUkjZTJHRjkvSSJrR0YlO0ZMIiM5PyZJJGlqa0dGJS1JLmhvbW9nZW5laXRpZXNHRiU2IzkmSSV0cnVlR0Y5QyQ+SStrYXBwYV9jb2VmR0YlLUZHNiQ3JCZGUjYjJkZgcDYjRkwmRlI2IyZGYHA2I0YyJkYtNiMmRmBwNiMiIiQ+JkZgb0ZlcSwmRmpxRkwqJkZocEZMLUZnbzYkJkkjZWlHRiVGXXEmRmByRmFxRkxGTC1GVzYjRmBvRiVGJUYlRl1v</Equation></Text-field>
</Input>
<Output>
<Text-field style="HyperlinkWarning" layout="HyperlinkWarning"><Hyperlink linktarget="http://www.maplesoft.com/support/help/errors/view.aspx?path=Warning,%20%60list_cur%60%20is%20implicitly%20declared%20local%20to%20procedure%20%60extract_kappa%60" hyperlink="true"><Font style="HyperlinkWarning">Warning, `list_cur` is implicitly declared local to procedure `extract_kappa`</Font></Hyperlink></Text-field>
</Output>
<Output>
<Text-field style="HyperlinkWarning" layout="HyperlinkWarning"><Hyperlink linktarget="http://www.maplesoft.com/support/help/errors/view.aspx?path=Warning,%20%60Theta_to_e_%60%20is%20implicitly%20declared%20local%20to%20procedure%20%60extract_kappa%60" hyperlink="true"><Font style="HyperlinkWarning">Warning, `Theta_to_e_` is implicitly declared local to procedure `extract_kappa`</Font></Hyperlink></Text-field>
</Output>
<Output>
<Text-field style="HyperlinkWarning" layout="HyperlinkWarning"><Hyperlink linktarget="http://www.maplesoft.com/support/help/errors/view.aspx?path=Warning,%20%60preimage_e_%60%20is%20implicitly%20declared%20local%20to%20procedure%20%60extract_kappa%60" hyperlink="true"><Font style="HyperlinkWarning">Warning, `preimage_e_` is implicitly declared local to procedure `extract_kappa`</Font></Hyperlink></Text-field>
</Output>
<Output>
<Text-field style="HyperlinkWarning" layout="HyperlinkWarning"><Hyperlink linktarget="http://www.maplesoft.com/support/help/errors/view.aspx?path=Warning,%20%60kappa_part%60%20is%20implicitly%20declared%20local%20to%20procedure%20%60extract_kappa%60" hyperlink="true"><Font style="HyperlinkWarning">Warning, `kappa_part` is implicitly declared local to procedure `extract_kappa`</Font></Hyperlink></Text-field>
</Output>
<Output>
<Text-field style="HyperlinkWarning" layout="HyperlinkWarning"><Hyperlink linktarget="http://www.maplesoft.com/support/help/errors/view.aspx?path=Warning,%20%60ijk%60%20is%20implicitly%20declared%20local%20to%20procedure%20%60extract_kappa%60" hyperlink="true"><Font style="HyperlinkWarning">Warning, `ijk` is implicitly declared local to procedure `extract_kappa`</Font></Hyperlink></Text-field>
</Output>
<Output>
<Text-field style="HyperlinkWarning" layout="HyperlinkWarning"><Hyperlink linktarget="http://www.maplesoft.com/support/help/errors/view.aspx?path=Warning,%20%60kappa_coef%60%20is%20implicitly%20declared%20local%20to%20procedure%20%60extract_kappa%60" hyperlink="true"><Font style="HyperlinkWarning">Warning, `kappa_coef` is implicitly declared local to procedure `extract_kappa`</Font></Hyperlink></Text-field>
</Output>
</Group>
<Group labelreference="L813" drawlabel="true">
<Input>
<Text-field prompt="coFrame &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">JSFH</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L1150" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L851" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal"><Font bold="true">---</Font> <Font bold="true">Continue with flat example ---</Font></Text-field>
<Text-field style="Text" layout="Normal"><Font encoding="UTF-8">The initial connection really has vanishing nonpossitive homogeneities of \316\272.</Font></Text-field>
<Text-field prompt="g2 &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="extract_kappa(Con, Cur, -1);" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbWlHRiQ2JVEuZXh0cmFjdF9rYXBwYUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYqLUYsNiVRJENvbkYnRi9GMi1JI21vR0YkNi1RIixGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjEvJSlzdHJldGNoeUdGRS8lKnN5bW1ldHJpY0dGRS8lKGxhcmdlb3BHRkUvJS5tb3ZhYmxlbGltaXRzR0ZFLyUnYWNjZW50R0ZFLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMzMzMzMzM2VtRictRiw2JVEkQ3VyRidGL0YyRj0tRj42LVEqJnVtaW51czA7RidGQUZDL0ZHRkVGSEZKRkxGTkZQL0ZTUSwwLjIyMjIyMjJlbUYnL0ZWRmpuLUkjbW5HRiQ2JFEiMUYnRkEvJStleGVjdXRhYmxlR0ZFRkFGQS1GPjYtUSI7RidGQUZDRkZGSEZKRkxGTkZQRlIvRlZRLDAuMjc3Nzc3OGVtRidGKy1GNjYkLUYjNihGOkY9RlhGPS1GXW82JFEiMEYnRkFGQUZBRmJvRmBvRkE=">QyYtSS5leHRyYWN0X2thcHBhRzYiNiVJJENvbkdGJUkkQ3VyR0YlISIiIiIiLUYkNiVGJ0YoIiIhRio=</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDZALUYsNigtSSNtbkdGJDYkUSIwRicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLUkjbW9HRiQ2LVExJkludmlzaWJsZVRpbWVzO0YnRjQvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGTC1JI21pR0YkNiVRI2UxRicvJSdpdGFsaWNHUSV0cnVlRicvRjVRJ2l0YWxpY0YnLUY4Ni1RKCZ3ZWRnZTtGJ0Y0RjtGPkZARkJGREZGRkgvRktRLDAuMTY2NjY2N2VtRicvRk5GZm4tRlA2JVEjZTJGJ0ZTRlZGNC1GODYtUSIsRidGNEY7L0Y/RlVGQEZCRkRGRkZIRkovRk5RLDAuMzMzMzMzM2VtRidGLkZbb0YuRltvRi5GW29GLkZbb0YuRltvRi5GW29GLkZbb0YuRltvRi5GW29GLkZbb0YuRltvRi5GW29GLi8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGPUY0RjQvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRic=">NzAtSSRfREdHNiI2IzckNyVRLG11bHRpdmVjdG9yRiVJI2cyRyUqcHJvdGVjdGVkRyIiIzcjNyQ3JCIiIkYsIiIhRiNGI0YjRiNGI0YjRiNGI0YjRiNGI0YjRiM=</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDZALUYsNigtSSNtbkdGJDYkUSIwRicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLUkjbW9HRiQ2LVExJkludmlzaWJsZVRpbWVzO0YnRjQvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGTC1JI21pR0YkNiVRI2UxRicvJSdpdGFsaWNHUSV0cnVlRicvRjVRJ2l0YWxpY0YnLUY4Ni1RKCZ3ZWRnZTtGJ0Y0RjtGPkZARkJGREZGRkgvRktRLDAuMTY2NjY2N2VtRicvRk5GZm4tRlA2JVEjZTJGJ0ZTRlZGNC1GODYtUSIsRidGNEY7L0Y/RlVGQEZCRkRGRkZIRkovRk5RLDAuMzMzMzMzM2VtRidGLkZbb0YuRltvRi5GW29GLkZbb0YuRltvRi5GW29GLkZbb0YuRltvRi5GW29GLkZbb0YuRltvRi5GW29GLi8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGPUY0RjQvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRic=">NzAtSSRfREdHNiI2IzckNyVRLG11bHRpdmVjdG9yRiVJI2cyRyUqcHJvdGVjdGVkRyIiIzcjNyQ3JCIiIkYsIiIhRiNGI0YjRiNGI0YjRiNGI0YjRiNGI0YjRiM=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L856" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal">And the 1st homogeneity still need to vanish</Text-field>
<Text-field prompt="g2 &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="extract_kappa(Con, Cur, 1);" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEuZXh0cmFjdF9rYXBwYUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYoLUYsNiVRJENvbkYnRi9GMi1JI21vR0YkNi1RIixGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjEvJSlzdHJldGNoeUdGRS8lKnN5bW1ldHJpY0dGRS8lKGxhcmdlb3BHRkUvJS5tb3ZhYmxlbGltaXRzR0ZFLyUnYWNjZW50R0ZFLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMzMzMzMzM2VtRictRiw2JVEkQ3VyRidGL0YyRj0tSSNtbkdGJDYkUSIxRidGQUZBRkEtRj42LVEiO0YnRkFGQ0ZGRkhGSkZMRk5GUEZSL0ZWUSwwLjI3Nzc3NzhlbUYnLyUrZXhlY3V0YWJsZUdGRUZB">QyQtSS5leHRyYWN0X2thcHBhRzYiNiVJJENvbkdGJUkkQ3VyR0YlIiIiRik=</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDZALUYsNi4tSSNtaUdGJDYlUSNmZUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RMSZJbnZpc2libGVUaW1lcztGJy9GOFEnbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRkIvJSlzdHJldGNoeUdGQi8lKnN5bW1ldHJpY0dGQi8lKGxhcmdlb3BHRkIvJS5tb3ZhYmxlbGltaXRzR0ZCLyUnYWNjZW50R0ZCLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGUS1GMTYlUSNlMUYnRjRGNy1GOzYtUSgmd2VkZ2U7RidGPkZARkNGRUZHRklGS0ZNL0ZQUSwwLjE2NjY2NjdlbUYnL0ZTRmVuLUYxNiVRI2U1RidGNEY3LUY7Ni1RKCZtaW51cztGJ0Y+RkBGQ0ZFRkdGSUZLRk0vRlBRLDAuMjIyMjIyMmVtRicvRlNGXm9GMEY6LUYxNiVRI2UyRidGNEY3RlctRjE2JVEjZTRGJ0Y0RjdGPi1GOzYtUSIsRidGPkZAL0ZERjZGRUZHRklGS0ZNRk8vRlNRLDAuMzMzMzMzM2VtRictRiw2KC1GLDYmLUkjbW5HRiQ2JFEiM0YnRj5GOkYwRj5GOkZgb0ZXRmduRj5GZm8tRiw2KC1GYXA2JFEiMEYnRj5GOkZURldGYG9GPkZmb0ZkcEZmb0ZkcEZmb0ZkcEZmb0ZkcEZmb0ZkcEZmb0ZkcEZmb0ZkcEZmb0ZkcEZmb0ZkcEZmb0ZkcEZmb0ZkcC8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGQkY+Rj4vJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRic=">NzAtSSRfREdHNiI2IzckNyVRLG11bHRpdmVjdG9yRiVJI2cyRyUqcHJvdGVjdGVkRyIiIzckNyQ3JCIiIiIiJkkjZmVHRis3JDckRiwiIiUsJEYyISIiLUYkNiM3JEYoNyM3JDckRixGMSwkRjIiIiQtRiQ2IzckRig3IzckNyRGMEYsIiIhRkBGQEZARkBGQEZARkBGQEZARkBGQA==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L881" drawlabel="true">
<Input>
<Text-field prompt="g2 &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="evalDG(add(`" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEnZXZhbERHRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkobWZlbmNlZEdGJDYkLUYjNiUtRiw2JVEkYWRkRidGL0YyLUY2NiQtRiM2MS1GLDYlUSIlRidGL0YyLUY2NiYtRiM2JC1GLDYlUSJrRidGL0YyL0YzUSdub3JtYWxGJ0ZLLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnLUkjbW9HRiQ2LVEifkYnRksvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRlkvJSlzdHJldGNoeUdGWS8lKnN5bW1ldHJpY0dGWS8lKGxhcmdlb3BHRlkvJS5tb3ZhYmxlbGltaXRzR0ZZLyUnYWNjZW50R0ZZLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGYm8tRlQ2LVEiJkYnRktGV0ZaRmZuRmhuRmpuRlxvRl5vRmBvRmNvLUYsNiVRInRGJ0YvRjJGUy1GLDYlUSNlaUYnRi9GMkZELUZUNi1RIixGJ0ZLRlcvRmVuRjFGZm5GaG5Gam5GXG9GXm9GYG8vRmRvUSwwLjMzMzMzMzNlbUYnRkgtRlQ2LVEiPUYnRktGV0ZaRmZuRmhuRmpuRlxvRl5vL0Zhb1EsMC4yNzc3Nzc4ZW1GJy9GZG9GaHAtSSNtbkdGJDYkUSIxRidGSy1GVDYtUSMuLkYnRktGV0ZaRmZuRmhuRmpuRlxvRl5vL0Zhb1EsMC4yMjIyMjIyZW1GJ0Zjby1GW3E2JFEjMTRGJ0ZLRktGS0ZLRkstRlQ2LVEiO0YnRktGV0ZhcEZmbkZobkZqbkZcb0Zeb0Zgb0ZpcC8lK2V4ZWN1dGFibGVHRllGSw==">QyQtSSdldmFsREdHNiI2Iy1JJGFkZEclKnByb3RlY3RlZEc2JC1JIyZ0R0YlNiQmSSIlR0YlNiNJImtHRiUmSSNlaUdGJUYwL0YxOyIiIiIjOUY2</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZSLUkjbWlHRiQ2JVEjZmVGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUTEmSW52aXNpYmxlVGltZXM7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRkwtRiw2JVEjZTFGJ0YvRjItRjY2LVEpJm90aW1lcztGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMTY2NjY2N2VtRicvRk5GVi1GLDYlUSNlNUYnRi9GMkZSRk8tRjY2LVEoJm1pbnVzO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZpbkYrRjUtRiw2JVEjZTJGJ0YvRjJGUi1GLDYlUSNlNEYnRi9GMkZSRk8tRjY2LVEnJnBsdXM7RidGOUY7Rj5GQEZCRkRGRkZIRmhuRmpuLUYjNiYtSSNtbkdGJDYkUSIzRidGOUY1RitGOUY1RltvRlJGWEZSRltvRmFvRitGNUZeb0ZSRltvRlJGT0ZlbkYrRjVGWEZSRk9GUkZPRmVuRmRvRjVGWEZSRltvRlJGW29GOQ==">LUkkX0RHRzYiNiM3JDclUSd0ZW5zb3JGJEkjZzJHJSpwcm90ZWN0ZWRHNyQ3JVEoY29uX2Jhc0YkRi1GLTciNyg3JDclIiIiIiImRjJJI2ZlR0YqNyQ3JSIiIyIiJUYyLCRGNCEiIjckNyVGN0YzRjcsJEY0IiIkNyQ3JUY4RjdGMkY0NyQ3JUYzRjJGMkY5NyQ3JUYzRjdGNywkRjQhIiQ=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L882" drawlabel="true">
<Input>
<Text-field prompt="g2 &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L867" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal"><Font encoding="UTF-8">The matrix form of the curvature function \316\272.</Font></Text-field>
<Text-field prompt="coFrame &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="evalDG(makeg2(add(extract_kappa(Con, Cur, k), k = 1 .. 9))+Matrix(7, 7, proc (i, j) options operator, arrow; _DG([[&quot;multivector&quot;, g2, 2], [[[1, 2], 0]]]) end proc));" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEnZXZhbERHRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkobWZlbmNlZEdGJDYkLUYjNiktRiw2JVEnbWFrZWcyRidGL0YyLUY2NiQtRiM2Ji1GLDYlUSRhZGRGJ0YvRjItRjY2JC1GIzYsLUYsNiVRLmV4dHJhY3Rfa2FwcGFGJ0YvRjItRjY2JC1GIzYpLUYsNiVRJENvbkYnRi9GMi1JI21vR0YkNi1RIixGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjEvJSlzdHJldGNoeUdGWi8lKnN5bW1ldHJpY0dGWi8lKGxhcmdlb3BHRlovJS5tb3ZhYmxlbGltaXRzR0ZaLyUnYWNjZW50R0ZaLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMzMzMzMzM2VtRictRiw2JVEkQ3VyRidGL0YyRlItRiw2JVEia0YnRi9GMi8lK2V4ZWN1dGFibGVHRlpGVkZWRlJGam8tRlM2LVEiPUYnRlZGWC9GZm5GWkZnbkZpbkZbb0Zdb0Zfby9GYm9RLDAuMjc3Nzc3OGVtRicvRmVvRmRwLUkjbW5HRiQ2JFEiMUYnRlYtRlM2LVEjLi5GJ0ZWRlhGYnBGZ25GaW5GW29GXW9GX28vRmJvUSwwLjIyMjIyMjJlbUYnL0Zlb0Zjby1GZ3A2JFEiOUYnRlZGXXBGVkZWRl1wRlZGVi1GUzYtUSIrRidGVkZYRmJwRmduRmluRltvRl1vRl9vRl1xL0Zlb0ZecS1GLDYlUSdNYXRyaXhGJ0YvRjItRjY2JC1GIzYsLUZncDYkUSI3RidGVkZSRl5yRlItRjY2JC1GIzYnLUYsNiVRImlGJ0YvRjJGUi1GLDYlUSJqRidGL0YyRl1wRlZGVi1GUzYtUSgmc3JhcnI7RidGVkZYRmJwRmduRmluRltvRl1vRl9vRmFvRl9xLUYjNiUtRiw2JVEkX0RHRidGL0YyLUY2NiQtRiM2JC1GNjYmLUYjNictRjY2Ji1GIzYrLUYsNiNRIUYnLUkjbXNHRiQ2I1EsbXVsdGl2ZWN0b3JGJ0ZSLUZTNi1RIn5GJ0ZWRlhGYnBGZ25GaW5GW29GXW9GX29GYW9GX3EtRiw2JVEjZzJGJ0YvRjJGUkZmdC1GZ3A2JFEiMkYnRlZGVkZWLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRlJGZnQtRjY2Ji1GIzYkLUY2NiYtRiM2Jy1GNjYmLUYjNiZGZnBGUkZcdUZWRlZGX3VGYnVGUkZmdC1GZ3A2JFEiMEYnRlZGVkZWRl91RmJ1RlZGVkZfdUZidUZWRlZGX3VGYnVGVkZWRlZGX3RGXXBGVkZWRl1wRlZGVi1GUzYtUSI7RidGVkZYRmVuRmduRmluRltvRl1vRl9vRmFvRmVwRl1wRlY=">QyQtSSdldmFsREdHNiI2IywmLUknbWFrZWcyR0YlNiMtSSRhZGRHJSpwcm90ZWN0ZWRHNiQtSS5leHRyYWN0X2thcHBhR0YlNiVJJENvbkdGJUkkQ3VyR0YlSSJrR0YlL0Y0OyIiIiIiKkY3LUknTWF0cml4RzYkRi1JKF9zeXNsaWJHRiU2JSIiKEY+Zio2JEkiaUdGJUkiakdGJUYlNiRJKW9wZXJhdG9yR0YlSSZhcnJvd0dGJUYlLUkkX0RHR0YlNiM3JDclUSxtdWx0aXZlY3RvckYlSSNnMkdGLSIiIzcjNyQ3JEY3Rk0iIiFGJUYlRiVGN0Y3</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LUknTWF0cml4RzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiNiMvSSQlaWRHRiciNXkjR0BbOVUpb1c9</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L850" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal"><Font bold="true">---- Flat example break ----</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1144" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L1215" drawlabel="true">
<Input>
<Text-field style="Heading 2" layout="Heading 2"><Font encoding="UTF-8"> \342\210\202</Font><Font superscript="true">*</Font> operator </Text-field>
</Input>
</Group>
<Group labelreference="L899" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal"><Font bold="true">Function</Font><Font encoding="UTF-8"> that computes \342\210\202</Font><Font superscript="true">*</Font>( e<Font subscript="true">i</Font><Font encoding="UTF-8"> \342\210\247 e</Font><Font subscript="true">j</Font><Font encoding="UTF-8"> \342\212\227 e</Font><Font subscript="true">k</Font> ) .</Text-field>
<Text-field prompt="g2 &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="del_star_ei_ej_ek := proc (i, j, k) options operator, arrow; evalDG(-`&amp;t`(ei[j], LieBracket(ei[i], ei[k]))+`&amp;t`(ei[i], LieBracket(ei[j], ei[k]))-`" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYrLUkjbWlHRiQ2JVEyZGVsX3N0YXJfZWlfZWpfZWtGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JKG1mZW5jZWRHRiQ2JC1GIzYoLUYsNiVRImlGJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GLDYlUSJqRidGL0YyRlctRiw2JVEia0YnRi9GMkY5RjktRjY2LVEoJnNyYXJyO0YnRjlGO0Y+RkBGQkZERkZGSEZlbi9GTkZmbi1GLDYlUSdldmFsREdGJ0YvRjItRlA2JC1GIzY+LUY2Ni1RKiZ1bWludXMwO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZecC1GLDYlUSNlaUYnRi9GMi1GUDYmLUYjNiRGaW5GOUY5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnLUY2Ni1RIn5GJ0Y5RjtGPkZARkJGREZGRkhGZW5GYm8tRjY2LVEiJkYnRjlGO0Y+RkBGQkZERkZGSEZlbkZiby1GLDYlUSJ0RidGL0YyRl1xLUYsNiVRK0xpZUJyYWNrZXRGJ0YvRjItRlA2JC1GIzYoRmBwLUZQNiYtRiM2JEZURjlGOUZncEZqcEZXRmBwLUZQNiYtRiM2JEZcb0Y5RjlGZ3BGanBGOUY5LUY2Ni1RIitGJ0Y5RjtGPkZARkJGREZGRkhGXXBGX3BGYHBGXXJGXXFGYHFGY3FGXXFGZnEtRlA2JC1GIzYoRmBwRmNwRldGYHBGYXJGOUY5LUY2Ni1RKCZtaW51cztGJ0Y5RjtGPkZARkJGREZGRkhGXXBGX3BGZnEtRlA2JC1GIzYoRmBwRl1yRldGYHBGY3BGOUY5Rl1xRmBxRmNxRl1xRmBwRmFyRjlGOS1GNjYtUSI7RidGOUY7RlpGQEZCRkRGRkZIRmVuRk0vJStleGVjdXRhYmxlR0Y9Rjk=">QyQ+STJkZWxfc3Rhcl9laV9lal9la0c2ImYqNiVJImlHRiVJImpHRiVJImtHRiVGJTYkSSlvcGVyYXRvckdGJUkmYXJyb3dHRiVGJS1JJ2V2YWxER0dGJTYjLCgtSSMmdEdGJTYkJkkjZWlHRiU2IzklLUkrTGllQnJhY2tldEdGJTYkJkY2NiM5JCZGNjYjOSYhIiItRjM2JEY8LUY6NiRGNUY/IiIiLUYzNiQtRjo2JEY8RjVGP0ZCRiVGJUYlRkc=</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEyZGVsX3N0YXJfZWlfZWpfZWtGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSM6PUYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYjNigtSShtZmVuY2VkR0YkNiQtRiM2Ki1GLDYlUSJpRidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictRiw2JVEiakYnRi9GMkZZLUYsNiVRImtGJ0YvRjIvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GOUY5LUY2Ni1RKCYjODU5NDtGJ0Y5RjtGPkZARkJGREZGRkhGZ24vRk5GaG4tRiM2KC1GIzYoLUYsNiVRNURpZmZlcmVudGlhbEdlb21ldHJ5RidGL0YyLUY2Ni1RIzotRidGOUY7Rj5GQEZCRkRGRkZIRmduRmlvLUYsNiVRJ2V2YWxER0YnRi9GMkZhb0Zkb0Y5LUY2Ni1RMCZBcHBseUZ1bmN0aW9uO0YnRjlGO0Y+RkBGQkZERkZGSEZnbkZpby1GUjYkLUYjNiYtRiM2KS1GNjYtUSomdW1pbnVzMDtGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GZHEtRiM2KC1GUjYkLUklbXN1YkdGJDYlLUYsNiVRI2VpRidGL0YyLUYjNiZGW29GYW9GZG9GOS8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnRjktRjY2LVElfiZ0fkYnRjlGO0Y+RkBGQkZERkZGSEZnbkZpby1GUjYkLUYjNigtRiM2KEZecEZhcC1GLDYlUStMaWVCcmFja2V0RidGL0YyRmFvRmRvRjlGZ3AtRlI2JC1GIzYoLUZbcjYlRl1yLUYjNiZGVkZhb0Zkb0Y5RmJyRlktRltyNiVGXXItRiM2JkZeb0Zhb0Zkb0Y5RmJyRmFvRmRvRjlGOUZhb0Zkb0Y5RjlGYW9GZG9GOS1GNjYtUSIrRidGOUY7Rj5GQEZCRkRGRkZIRmNxRmVxLUYjNigtRlI2JEZlc0Y5RmVyLUZSNiQtRiM2KEZcc0ZncC1GUjYkLUYjNihGanFGWUZpc0Zhb0Zkb0Y5RjlGYW9GZG9GOUY5RmFvRmRvRjktRjY2LVEoJm1pbnVzO0YnRjlGO0Y+RkBGQkZERkZGSEZjcUZlcS1GIzYoLUZSNiQtRiM2KEZcc0ZncC1GUjYkLUYjNihGZXNGWUZqcUZhb0Zkb0Y5RjlGYW9GZG9GOUY5RmVyLUZSNiRGaXNGOUZhb0Zkb0Y5RjlGYW9GZG9GOUY5RmFvRmRvRjlGYW9GZG9GOUZhb0Zkb0Y5">Zio2JUkiaUc2IkkiakdGJUkia0dGJUYlNiRJKW9wZXJhdG9yR0YlSSZhcnJvd0dGJUYlLV9JNURpZmZlcmVudGlhbEdlb21ldHJ5R0koX3N5c2xpYkdGJUknZXZhbERHR0YlNiMsKC1JIyZ0R0YlNiQmSSNlaUdGJTYjOSUtX0YtSStMaWVCcmFja2V0R0YlNiQmRjY2IzkkJkY2NiM5JiEiIi1GMzYkRj0tRjo2JEY1RkAiIiItRjM2JC1GOjYkRj1GNUZARkNGJUYlRiU=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L900" drawlabel="true">
<Input>
<Text-field prompt="g2 &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="del_star_ei_ej_ek(11, 10, 4);" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEyZGVsX3N0YXJfZWlfZWpfZWtGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2KC1JI21uR0YkNiRRIzExRicvRjNRJ25vcm1hbEYnLUkjbW9HRiQ2LVEiLEYnRj4vJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjEvJSlzdHJldGNoeUdGRi8lKnN5bW1ldHJpY0dGRi8lKGxhcmdlb3BHRkYvJS5tb3ZhYmxlbGltaXRzR0ZGLyUnYWNjZW50R0ZGLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMzMzMzMzM2VtRictRjs2JFEjMTBGJ0Y+RkAtRjs2JFEiNEYnRj5GPkY+LUZBNi1RIjtGJ0Y+RkRGR0ZJRktGTUZPRlFGUy9GV1EsMC4yNzc3Nzc4ZW1GJy8lK2V4ZWN1dGFibGVHRkZGPg==">QyQtSTJkZWxfc3Rhcl9laV9lal9la0c2IjYlIiM2IiM1IiIlIiIi</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY5LUkjbW9HRiQ2LVEoJm1pbnVzO0YnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGNC8lKXN0cmV0Y2h5R0Y0LyUqc3ltbWV0cmljR0Y0LyUobGFyZ2VvcEdGNC8lLm1vdmFibGVsaW1pdHNHRjQvJSdhY2NlbnRHRjQvJSdsc3BhY2VHUSwwLjIyMjIyMjJlbUYnLyUncnNwYWNlR0ZDLUkjbW5HRiQ2JFEiM0YnRi8tRiw2LVExJkludmlzaWJsZVRpbWVzO0YnRi9GMkY1RjdGOUY7Rj1GPy9GQlEmMC4wZW1GJy9GRUZOLUkjbWlHRiQ2JVEkZTEwRicvJSdpdGFsaWNHUSV0cnVlRicvRjBRJ2l0YWxpY0YnLUYsNi1RKSZvdGltZXM7RidGL0YyRjVGN0Y5RjtGPUY/L0ZCUSwwLjE2NjY2NjdlbUYnL0ZFRmduLUZRNiVRI2U3RidGVEZXLUYsNi1RJyZwbHVzO0YnRi9GMkY1RjdGOUY7Rj1GP0ZBRkRGUEZZLUZRNiVRI2U4RidGVEZXRitGRkZKLUZRNiVRJGUxMUYnRlRGV0ZZLUZRNiVRI2U2RidGVEZXRlxvLUZHNiRRIjJGJ0YvRkotRlE2JVEkZTEyRidGVEZXRlktRlE2JVEjZTRGJ0ZURldGLw==">LUkkX0RHRzYiNiM3JDclUSd0ZW5zb3JGJEkjZzJHJSpwcm90ZWN0ZWRHNyQ3JFEoY29uX2Jhc0YkRi03IjcmNyQ3JCIjNSIiKCEiJDckNyRGMiIiKSIiIjckNyQiIzYiIidGNDckNyQiIzciIiUiIiM=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L870" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal"><Font bold="true">Function</Font><Font encoding="UTF-8"> computing \342\210\202</Font><Font superscript="true">*</Font><Font encoding="UTF-8">(\316\272).</Font></Text-field>
<Text-field style="Text" layout="Normal">It performs these steps for each <Font italic="true">k </Font>:</Text-field>
<Text-field style="Text" layout="Normal"><Font encoding="UTF-8">- extract the part of coefficients of \316\272\342\210\210C</Font><Font superscript="true">2</Font>(g<Font subscript="true">-</Font>,g) that maps to g<Font subscript="true">k</Font> ,</Text-field>
<Text-field style="Text" layout="Normal">- translate this <Font italic="true">k</Font><Font encoding="UTF-8">-part of \316\272 into C</Font><Font subscript="true">2</Font>(p<Font subscript="true">+</Font><Font encoding="UTF-8">,g) and apply \342\210\202</Font><Font superscript="true">*</Font>,</Text-field>
<Text-field style="Text" layout="Normal"><Font encoding="UTF-8">- sum all these parts into \342\210\202*(\316\272) \342\210\210 C</Font><Font subscript="true">1</Font>(p<Font subscript="true">+</Font>,g).</Text-field>
<Text-field prompt="g2 &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="del_star := proc (kappa_list) bivector_ind := [[1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [3, 5], [4, 5]]; result := evalDG(` for k to 14 do coef_list := DGinfo(kappa_list[k], &quot;CoefficientList&quot;, bivector_ind); del_star_ij_k := [seq(seq(dual_coef[i]*dual_coef[j]*del_star_ei_ej_ek(-i, -j, k), j = i+1 .. 5), i = 1 .. 4)]; term := `+`(op(`~`[`*`](coef_list, del_star_ij_k))); result := result+term end do; evalDG(result) end proc:" display="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">QyQ+SSlkZWxfc3Rhckc2ImYqNiNJK2thcHBhX2xpc3RHRiVGJUYlRiVDJj5JLWJpdmVjdG9yX2luZEdGJTcsNyQiIiIiIiM3JEYuIiIkNyRGLiIiJTckRi4iIiY3JEYvRjE3JEYvRjM3JEYvRjU3JEYxRjM3JEYxRjU3JEYzRjU+SSdyZXN1bHRHRiUtSSdldmFsREdHRiU2Iy1JIyZ0R0YlNiRJI2U1RyUqcHJvdGVjdGVkR0ksemVyb192ZWN0b3JHRiU/KEkia0dGJUYuRi4iIzlJJXRydWVHRkVDJj5JKmNvZWZfbGlzdEdGJS1JJ0RHaW5mb0dGJTYlJjkkNiNGSFEwQ29lZmZpY2llbnRMaXN0RiVGKz5JLmRlbF9zdGFyX2lqX2tHRiU3Iy1JJHNlcUdGRTYkLUZZNiQqKCZJKmR1YWxfY29lZkdGJTYjSSJpR0YlRi4mRmluNiNJImpHRiVGLi1JMmRlbF9zdGFyX2VpX2VqX2VrR0YlNiUsJEZbbyEiIiwkRl5vRmNvRkhGLi9GXm87LCZGW29GLkYuRi5GNS9GW287Ri5GMz5JJXRlcm1HRiUtSSIrR0ZFNiMtSSNvcEdGRTYjLSZJInxpckdGRTYjSSIqR0ZFNiRGTUZWPkY9LCZGPUYuRltwRi4tRj82I0Y9RiVGJUYlRmNv</Equation></Text-field>
</Input>
<Output>
<Text-field style="HyperlinkWarning" layout="HyperlinkWarning"><Hyperlink linktarget="http://www.maplesoft.com/support/help/errors/view.aspx?path=Warning,%20%60bivector_ind%60%20is%20implicitly%20declared%20local%20to%20procedure%20%60del_star%60" hyperlink="true"><Font style="HyperlinkWarning">Warning, `bivector_ind` is implicitly declared local to procedure `del_star`</Font></Hyperlink></Text-field>
</Output>
<Output>
<Text-field style="HyperlinkWarning" layout="HyperlinkWarning"><Hyperlink linktarget="http://www.maplesoft.com/support/help/errors/view.aspx?path=Warning,%20%60result%60%20is%20implicitly%20declared%20local%20to%20procedure%20%60del_star%60" hyperlink="true"><Font style="HyperlinkWarning">Warning, `result` is implicitly declared local to procedure `del_star`</Font></Hyperlink></Text-field>
</Output>
<Output>
<Text-field style="HyperlinkWarning" layout="HyperlinkWarning"><Hyperlink linktarget="http://www.maplesoft.com/support/help/errors/view.aspx?path=Warning,%20%60k%60%20is%20implicitly%20declared%20local%20to%20procedure%20%60del_star%60" hyperlink="true"><Font style="HyperlinkWarning">Warning, `k` is implicitly declared local to procedure `del_star`</Font></Hyperlink></Text-field>
</Output>
<Output>
<Text-field style="HyperlinkWarning" layout="HyperlinkWarning"><Hyperlink linktarget="http://www.maplesoft.com/support/help/errors/view.aspx?path=Warning,%20%60coef_list%60%20is%20implicitly%20declared%20local%20to%20procedure%20%60del_star%60" hyperlink="true"><Font style="HyperlinkWarning">Warning, `coef_list` is implicitly declared local to procedure `del_star`</Font></Hyperlink></Text-field>
</Output>
<Output>
<Text-field style="HyperlinkWarning" layout="HyperlinkWarning"><Hyperlink linktarget="http://www.maplesoft.com/support/help/errors/view.aspx?path=Warning,%20%60del_star_ij_k%60%20is%20implicitly%20declared%20local%20to%20procedure%20%60del_star%60" hyperlink="true"><Font style="HyperlinkWarning">Warning, `del_star_ij_k` is implicitly declared local to procedure `del_star`</Font></Hyperlink></Text-field>
</Output>
<Output>
<Text-field style="HyperlinkWarning" layout="HyperlinkWarning"><Hyperlink linktarget="http://www.maplesoft.com/support/help/errors/view.aspx?path=Warning,%20%60term%60%20is%20implicitly%20declared%20local%20to%20procedure%20%60del_star%60" hyperlink="true"><Font style="HyperlinkWarning">Warning, `term` is implicitly declared local to procedure `del_star`</Font></Hyperlink></Text-field>
</Output>
</Group>
<Group labelreference="L894" drawlabel="true">
<Input>
<Text-field prompt="g2 &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">JSFH</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L891" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal">Example.</Text-field>
<Text-field prompt="g2 &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="l := [seq(evalDG(`&amp;w`(zero_vector, zero_vector)), k = 1 .. 14)]:" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYxLUkjbWlHRiQ2JVEibEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUkobWZlbmNlZEdGJDYmLUYjNiYtRiw2JVEkc2VxRidGL0YyLUZQNiQtRiM2LC1GLDYlUSdldmFsREdGJ0YvRjItRlA2JC1GIzYqLUYsNiVRLHplcm9fdmVjdG9yRidGL0YyLUY2Ni1RIn5GJ0Y5RjtGPkZARkJGREZGRkgvRktRJjAuMGVtRicvRk5GY28tRjY2LVEiJkYnRjlGO0Y+RkBGQkZERkZGSEZib0Zkby1GLDYlUSJ3RidGL0YyRl9vRlxvLyUrZXhlY3V0YWJsZUdGPUY5RjktRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSEZiby9GTlEsMC4zMzMzMzMzZW1GJy1GLDYlUSJrRidGL0YyLUY2Ni1RIj1GJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUkjbW5HRiQ2JFEiMUYnRjktRjY2LVEjLi5GJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRidGZG8tRmpwNiRRIzE0RidGOUZbcEY5RjlGW3BGOUY5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnLUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNRistRlA2Ji1GIzYlLUZqcDYkUSI0RidGOUZbcEY5RjlGZXFGaHFGNUZlbi1GUDYkLUYjNiotRiw2JVEjZTVGJ0YvRjJGX29GZW9GaG9GX28tRiw2JVEjZTRGJ0YvRjJGW3BGOUY5RltyRmVuLUZQNiQtRiM2JS1GLDYlUSRhZGRGJ0YvRjItRlA2JC1GIzYxRistRlA2Ji1GIzYkRmNwRjlGOUZlcUZocUZfb0Zlby1GLDYlUSJ0RidGL0YyRl9vLUYsNiVRI2VpRidGL0YyRmpzRl1wRmNwRmZwRmlwRl1xRmJxRjlGOUY5RjktRjY2LVEiO0YnRjlGO0ZgcEZARkJGREZGRkhGYm9GTUZbcEY5">Qyg+SSJsRzYiNyMtSSRzZXFHJSpwcm90ZWN0ZWRHNiQtSSdldmFsREdHRiU2Iy1JIyZ3R0YlNiRJLHplcm9fdmVjdG9yR0YlRjEvSSJrR0YlOyIiIiIjOSEiIj4mRiQ2IyIiJS1GLDYjLUYvNiRJI2U1R0YpSSNlNEdGKUY3LUYsNiMtSSRhZGRHRik2JC1JIyZ0R0YlNiQmRiQ2I0YzJkkjZWlHRiVGS0YyRjU=</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYvLUkjbW9HRiQ2LVEoJm1pbnVzO0YnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGNC8lKXN0cmV0Y2h5R0Y0LyUqc3ltbWV0cmljR0Y0LyUobGFyZ2VvcEdGNC8lLm1vdmFibGVsaW1pdHNHRjQvJSdhY2NlbnRHRjQvJSdsc3BhY2VHUSwwLjIyMjIyMjJlbUYnLyUncnNwYWNlR0ZDLUkjbWlHRiQ2JVEjZTRGJy8lJ2l0YWxpY0dRJXRydWVGJy9GMFEnaXRhbGljRictRiw2LVEpJm90aW1lcztGJ0YvRjJGNUY3RjlGO0Y9Rj8vRkJRLDAuMTY2NjY2N2VtRicvRkVGUy1GRzYlUSNlNUYnRkpGTUZPRkYtRiw2LVEnJnBsdXM7RidGL0YyRjVGN0Y5RjtGPUY/RkFGREZVRk9GRkZPRkZGLw==">LUkkX0RHRzYiNiM3JDclUSd0ZW5zb3JGJEkjZzJHJSpwcm90ZWN0ZWRHNyQ3JVEoY29uX2Jhc0YkRi1GLTciNyQ3JDclIiIlIiImRjIhIiI3JDclRjNGMkYyIiIi</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L893" drawlabel="true">
<Input>
<Text-field prompt="g2 &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="l;" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEibEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjEvJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJStleGVjdXRhYmxlR0Y9Rjk=">QyRJImxHNiIiIiI=</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDZALUYsNigtSSNtbkdGJDYkUSIwRicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLUkjbW9HRiQ2LVExJkludmlzaWJsZVRpbWVzO0YnRjQvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGTC1JI21pR0YkNiVRI2UxRicvJSdpdGFsaWNHUSV0cnVlRicvRjVRJ2l0YWxpY0YnLUY4Ni1RKCZ3ZWRnZTtGJ0Y0RjtGPkZARkJGREZGRkgvRktRLDAuMTY2NjY2N2VtRicvRk5GZm4tRlA2JVEjZTJGJ0ZTRlZGNC1GODYtUSIsRidGNEY7L0Y/RlVGQEZCRkRGRkZIRkovRk5RLDAuMzMzMzMzM2VtRidGLkZbb0YuRltvLUYsNictRjg2LVEoJm1pbnVzO0YnRjRGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZnby1GUDYlUSNlNEYnRlNGVkZYLUZQNiVRI2U1RidGU0ZWRjRGW29GLkZbb0YuRltvRi5GW29GLkZbb0YuRltvRi5GW29GLkZbb0YuRltvRi5GW29GLi8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGPUY0RjQvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRic=">NzAtSSRfREdHNiI2IzckNyVRLG11bHRpdmVjdG9yRiVJI2cyRyUqcHJvdGVjdGVkRyIiIzcjNyQ3JCIiIkYsIiIhRiNGIy1GJDYjNyRGKDcjNyQ3JCIiJSIiJiEiIkYjRiNGI0YjRiNGI0YjRiNGI0Yj</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L865" drawlabel="true">
<Input>
<Text-field prompt="g2 &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="del_star(l);" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEpZGVsX3N0YXJGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2JS1GLDYlUSJsRidGL0YyLyUrZXhlY3V0YWJsZUdRJmZhbHNlRicvRjNRJ25vcm1hbEYnRkAtSSNtb0dGJDYtUSI7RidGQC8lJmZlbmNlR0Y/LyUqc2VwYXJhdG9yR0YxLyUpc3RyZXRjaHlHRj8vJSpzeW1tZXRyaWNHRj8vJShsYXJnZW9wR0Y/LyUubW92YWJsZWxpbWl0c0dGPy8lJ2FjY2VudEdGPy8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjI3Nzc3NzhlbUYnRj1GQA==">QyQtSSlkZWxfc3Rhckc2IjYjSSJsR0YlIiIi</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY6LUkmbWZyYWNHRiQ2KC1JI21uR0YkNiRRIjFGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictRi82JFEkMTkyRidGMi8lLmxpbmV0aGlja25lc3NHRjEvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGPC8lKWJldmVsbGVkR1EmZmFsc2VGJy1JI21vR0YkNi1RMSZJbnZpc2libGVUaW1lcztGJ0YyLyUmZmVuY2VHRkEvJSpzZXBhcmF0b3JHRkEvJSlzdHJldGNoeUdGQS8lKnN5bW1ldHJpY0dGQS8lKGxhcmdlb3BHRkEvJS5tb3ZhYmxlbGltaXRzR0ZBLyUnYWNjZW50R0ZBLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGVi1JI21pR0YkNiVRJGUxMEYnLyUnaXRhbGljR1EldHJ1ZUYnL0YzUSdpdGFsaWNGJy1GQzYtUSkmb3RpbWVzO0YnRjJGRkZIRkpGTEZORlBGUi9GVVEsMC4xNjY2NjY3ZW1GJy9GWEZgby1GWjYlUSNlN0YnRmduRmpuLUZDNi1RKCZtaW51cztGJ0YyRkZGSEZKRkxGTkZQRlIvRlVRLDAuMjIyMjIyMmVtRicvRlhGaW8tRiw2KEYuLUYvNiRRJDU3NkYnRjJGOEY6Rj1GP0ZCRllGXG8tRlo2JVEjZThGJ0ZnbkZqbi1GQzYtUScmcGx1cztGJ0YyRkZGSEZKRkxGTkZQRlJGaG9Gam9GK0ZCLUZaNiVRJGUxMUYnRmduRmpuRlxvLUZaNiVRI2U2RidGZ25Gam5GZW8tRiw2KEYuLUYvNiRRJDI4OEYnRjJGOEY6Rj1GP0ZCLUZaNiVRJGUxMkYnRmduRmpuRlxvLUZaNiVRI2U0RidGZ25Gam5GMg==">LUkkX0RHRzYiNiM3JDclUSd0ZW5zb3JGJEkjZzJHJSpwcm90ZWN0ZWRHNyQ3JFEoY29uX2Jhc0YkRi03IjcmNyQ3JCIjNSIiKCMiIiIiJCM+NyQ3JEYyIiIpIyEiIiIkdyY3JDckIiM2IiInRjQ3JDckIiM3IiIlI0Y7IiQpRw==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L907" drawlabel="true">
<Input>
<Text-field prompt="g2 &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">JSFH</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L909" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal"><Font bold="true">Function</Font> creates a matrix representing the part of connection matrix of homogeneity <Font italic="true">h </Font>with unknown coefficients <Font italic="true">a<Font subscript="true">k</Font><Font superscript="true">h,j</Font></Font>.<Font superscript="true"> </Font></Text-field>
<Text-field prompt="coFrame &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="term_homogeneity := proc (h) gr_g2 := [[1, 2], [3], [4, 5], [6, 7, 8, 9], [10, 11], [12], [13, 14]]; n := numelems(gr_g2); gr_TM := [[5, 4], [3], [2, 1]]; term_list := [seq(0, k = 1 .. 14)]; for i to 3 do if 0 &lt; i+h and i+h &lt;= 7 then for j in gr_g2[i+h] do term_list[j] := add(cat(cat(cat(a, k), h), j)*_DG([[&quot;form&quot;, coFrame, 1], [[[k], 1]]]), k = gr_TM[i]) end do end if end do; evalDG(makeg2(term_list)+ZeroMatrixForm(1)) end proc:" display="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">QyQ+STF0ZXJtX2hvbW9nZW5laXR5RzYiZio2I0kiaEdGJUYlRiVGJUMoPkkmZ3JfZzJHRiU3KTckIiIiIiIjNyMiIiQ3JCIiJSIiJjcmIiInIiIoIiIpIiIqNyQiIzUiIzY3IyIjNzckIiM4IiM5PkkibkdGJS1JKW51bWVsZW1zRyUqcHJvdGVjdGVkRzYjRis+SSZncl9UTUdGJTclNyRGNEYzRjA3JEYvRi4+SSp0ZXJtX2xpc3RHRiU3Iy1JJHNlcUdGRjYkIiIhL0kia0dGJTtGLkZBPyhJImlHRiVGLkYuRjFJJXRydWVHRkZAJDMyRlMsJkZYRi45JEYuMUZnbkY3PyZJImpHRiUmRis2I0ZnbkZZPiZGTjYjRltvLUkkYWRkR0ZGNiQqJi1JJGNhdEdGRjYkLUZmbzYkLUZmbzYkSSJhR0YlRlVGaG5GW29GLi1JJF9ER0dGJTYjNyQ3JVElZm9ybUYlSShjb0ZyYW1lR0YlRi43IzckNyNGVUYuRi4vRlUmRkk2I0ZYLUknZXZhbERHR0YlNiMsJi1JJ21ha2VnMkdGJTYjRk5GLi1JL1plcm9NYXRyaXhGb3JtR0YlNiNGLkYuRiVGJUYlISIi</Equation></Text-field>
</Input>
<Output>
<Text-field style="HyperlinkWarning" layout="HyperlinkWarning"><Hyperlink linktarget="http://www.maplesoft.com/support/help/errors/view.aspx?path=Warning,%20%60gr_g2%60%20is%20implicitly%20declared%20local%20to%20procedure%20%60term_homogeneity%60" hyperlink="true"><Font style="HyperlinkWarning">Warning, `gr_g2` is implicitly declared local to procedure `term_homogeneity`</Font></Hyperlink></Text-field>
</Output>
<Output>
<Text-field style="HyperlinkWarning" layout="HyperlinkWarning"><Hyperlink linktarget="http://www.maplesoft.com/support/help/errors/view.aspx?path=Warning,%20%60n%60%20is%20implicitly%20declared%20local%20to%20procedure%20%60term_homogeneity%60" hyperlink="true"><Font style="HyperlinkWarning">Warning, `n` is implicitly declared local to procedure `term_homogeneity`</Font></Hyperlink></Text-field>
</Output>
<Output>
<Text-field style="HyperlinkWarning" layout="HyperlinkWarning"><Hyperlink linktarget="http://www.maplesoft.com/support/help/errors/view.aspx?path=Warning,%20%60gr_TM%60%20is%20implicitly%20declared%20local%20to%20procedure%20%60term_homogeneity%60" hyperlink="true"><Font style="HyperlinkWarning">Warning, `gr_TM` is implicitly declared local to procedure `term_homogeneity`</Font></Hyperlink></Text-field>
</Output>
<Output>
<Text-field style="HyperlinkWarning" layout="HyperlinkWarning"><Hyperlink linktarget="http://www.maplesoft.com/support/help/errors/view.aspx?path=Warning,%20%60term_list%60%20is%20implicitly%20declared%20local%20to%20procedure%20%60term_homogeneity%60" hyperlink="true"><Font style="HyperlinkWarning">Warning, `term_list` is implicitly declared local to procedure `term_homogeneity`</Font></Hyperlink></Text-field>
</Output>
<Output>
<Text-field style="HyperlinkWarning" layout="HyperlinkWarning"><Hyperlink linktarget="http://www.maplesoft.com/support/help/errors/view.aspx?path=Warning,%20%60i%60%20is%20implicitly%20declared%20local%20to%20procedure%20%60term_homogeneity%60" hyperlink="true"><Font style="HyperlinkWarning">Warning, `i` is implicitly declared local to procedure `term_homogeneity`</Font></Hyperlink></Text-field>
</Output>
<Output>
<Text-field style="HyperlinkWarning" layout="HyperlinkWarning"><Hyperlink linktarget="http://www.maplesoft.com/support/help/errors/view.aspx?path=Warning,%20%60j%60%20is%20implicitly%20declared%20local%20to%20procedure%20%60term_homogeneity%60" hyperlink="true"><Font style="HyperlinkWarning">Warning, `j` is implicitly declared local to procedure `term_homogeneity`</Font></Hyperlink></Text-field>
</Output>
</Group>
<Group labelreference="L906" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal">Example</Text-field>
<Text-field prompt="g2 &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="term_homogeneity(5);" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVExdGVybV9ob21vZ2VuZWl0eUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYkLUkjbW5HRiQ2JFEiNUYnL0YzUSdub3JtYWxGJ0Y+Rj4tSSNtb0dGJDYtUSI7RidGPi8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGMS8lKXN0cmV0Y2h5R0ZGLyUqc3ltbWV0cmljR0ZGLyUobGFyZ2VvcEdGRi8lLm1vdmFibGVsaW1pdHNHRkYvJSdhY2NlbnRHRkYvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lK2V4ZWN1dGFibGVHRkZGPg==">QyQtSTF0ZXJtX2hvbW9nZW5laXR5RzYiNiMiIiYiIiI=</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LUknTWF0cml4RzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiNiMvSSQlaWRHRiciNSVIOmldOVUpb1c9</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L1151" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L901" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal">--- <Font bold="true">Continue with flat example</Font> ---</Text-field>
<Text-field prompt="g2 &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="del_star(extract_kappa(Con, Cur, 1));" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEpZGVsX3N0YXJGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2Ji1GLDYlUS5leHRyYWN0X2thcHBhRidGL0YyLUY2NiQtRiM2KC1GLDYlUSRDb25GJ0YvRjItSSNtb0dGJDYtUSIsRicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0YxLyUpc3RyZXRjaHlHRkwvJSpzeW1tZXRyaWNHRkwvJShsYXJnZW9wR0ZMLyUubW92YWJsZWxpbWl0c0dGTC8lJ2FjY2VudEdGTC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiVRJEN1ckYnRi9GMkZELUkjbW5HRiQ2JFEiMUYnRkhGSEZILyUrZXhlY3V0YWJsZUdGTEZIRkgtRkU2LVEiO0YnRkhGSkZNRk9GUUZTRlVGV0ZZL0ZnblEsMC4yNzc3Nzc4ZW1GJ0Zgb0ZI">QyQtSSlkZWxfc3Rhckc2IjYjLUkuZXh0cmFjdF9rYXBwYUdGJTYlSSRDb25HRiVJJEN1ckdGJSIiIkYs</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY6LUkmbWZyYWNHRiQ2KC1JI21pR0YkNiVRI2ZlRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW5HRiQ2JFEjOTZGJy9GNlEnbm9ybWFsRicvJS5saW5ldGhpY2tuZXNzR1EiMUYnLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRkMvJSliZXZlbGxlZEdRJmZhbHNlRictSSNtb0dGJDYtUTEmSW52aXNpYmxlVGltZXM7RidGPC8lJmZlbmNlR0ZILyUqc2VwYXJhdG9yR0ZILyUpc3RyZXRjaHlHRkgvJSpzeW1tZXRyaWNHRkgvJShsYXJnZW9wR0ZILyUubW92YWJsZWxpbWl0c0dGSC8lJ2FjY2VudEdGSC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRmduLUYvNiVRJGUxMEYnRjJGNS1GSjYtUSkmb3RpbWVzO0YnRjxGTUZPRlFGU0ZVRldGWS9GZm5RLDAuMTY2NjY2N2VtRicvRmluRmFvLUYvNiVRI2U3RidGMkY1LUZKNi1RKCZtaW51cztGJ0Y8Rk1GT0ZRRlNGVUZXRlkvRmZuUSwwLjIyMjIyMjJlbUYnL0ZpbkZqby1GLDYoRi4tRjk2JFEjNjRGJ0Y8Rj5GQUZERkZGSUZqbkZdby1GLzYlUSNlOEYnRjJGNS1GSjYtUScmcGx1cztGJ0Y8Rk1GT0ZRRlNGVUZXRllGaW9GW3AtRiw2KEYuLUY5NiRRJDE5MkYnRjxGPkZBRkRGRkZJLUYvNiVRJGUxMUYnRjJGNUZdby1GLzYlUSNlNkYnRjJGNUZkcC1GLDYoRi4tRjk2JFEjNDhGJ0Y8Rj5GQUZERkZGSS1GLzYlUSRlMTNGJ0YyRjVGXW8tRi82JVEjZTNGJ0YyRjVGPA==">LUkkX0RHRzYiNiM3JDclUSd0ZW5zb3JGJEkjZzJHJSpwcm90ZWN0ZWRHNyQ3JFEoY29uX2Jhc0YkRi03IjcmNyQ3JCIjNSIiKCwkSSNmZUdGKiMiIiIiIycqNyQ3JEYyIiIpLCRGNSMhIiIiI2s3JDckIiM2IiInLCRGNSNGNyIkIz43JDckIiM4IiIkLCRGNSNGNyIjWw==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L905" drawlabel="true">
<Input>
<Text-field prompt="g2 &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="Con2 := evalDG(Con+term_homogeneity(1)):" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYrLUkjbWlHRiQ2JVElQ29uMkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRJ2V2YWxER0YnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYoLUYsNiVRJENvbkYnRi9GMi1GNjYtUSIrRidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORmhuLUYsNiVRMXRlcm1faG9tb2dlbmVpdHlGJ0YvRjItRlM2JC1GIzYlLUkjbW5HRiQ2JFEiMUYnRjkvJStleGVjdXRhYmxlR0Y9RjlGOUZlb0Y5RjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tSSdtc3BhY2VHRiQ2Ji8lJ2hlaWdodEdRJjAuMGV4RicvJSZ3aWR0aEdRJjAuMGVtRicvJSZkZXB0aEdGX3AvJSpsaW5lYnJlYWtHUSVhdXRvRictRiw2I1EhRidGZW9GOQ==">QyQ+SSVDb24yRzYiLUknZXZhbERHR0YlNiMsJkkkQ29uR0YlIiIiLUkxdGVybV9ob21vZ2VuZWl0eUdGJTYjRitGKyEiIg==</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L910" drawlabel="true">
<Input>
<Text-field prompt="g2 &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="Cur2 := find_cur(Con2):" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVElQ3VyMkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRKWZpbmRfY3VyRidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNiUtRiw2JVElQ29uMkYnRi9GMi8lK2V4ZWN1dGFibGVHRj1GOUY5LUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNRlpGOQ==">QyQ+SSVDdXIyRzYiLUkpZmluZF9jdXJHRiU2I0klQ29uMkdGJSEiIg==</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L904" drawlabel="true">
<Input>
<Text-field prompt="g2 &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="extract_kappa(Con2, Cur2, -1);" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbWlHRiQ2JVEuZXh0cmFjdF9rYXBwYUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYpLUYsNiVRJUNvbjJGJ0YvRjItSSNtb0dGJDYtUSIsRicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0YxLyUpc3RyZXRjaHlHRkUvJSpzeW1tZXRyaWNHRkUvJShsYXJnZW9wR0ZFLyUubW92YWJsZWxpbWl0c0dGRS8lJ2FjY2VudEdGRS8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiVRJUN1cjJGJ0YvRjJGPS1GPjYtUSomdW1pbnVzMDtGJ0ZBRkMvRkdGRUZIRkpGTEZORlAvRlNRLDAuMjIyMjIyMmVtRicvRlZGam4tSSNtbkdGJDYkUSIxRidGQUZBRkEtRj42LVEiO0YnRkFGQ0ZGRkhGSkZMRk5GUEZSL0ZWUSwwLjI3Nzc3NzhlbUYnRistRjY2JC1GIzYpRjpGPUZYRj0tRl1vNiRRIjBGJ0ZBLyUrZXhlY3V0YWJsZUdGRUZBRkFGYG9GXHBGQQ==">QyYtSS5leHRyYWN0X2thcHBhRzYiNiVJJUNvbjJHRiVJJUN1cjJHRiUhIiIiIiItRiQ2JUYnRigiIiFGKg==</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDZALUYsNigtSSNtbkdGJDYkUSIwRicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLUkjbW9HRiQ2LVExJkludmlzaWJsZVRpbWVzO0YnRjQvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGTC1JI21pR0YkNiVRI2UxRicvJSdpdGFsaWNHUSV0cnVlRicvRjVRJ2l0YWxpY0YnLUY4Ni1RKCZ3ZWRnZTtGJ0Y0RjtGPkZARkJGREZGRkgvRktRLDAuMTY2NjY2N2VtRicvRk5GZm4tRlA2JVEjZTJGJ0ZTRlZGNC1GODYtUSIsRidGNEY7L0Y/RlVGQEZCRkRGRkZIRkovRk5RLDAuMzMzMzMzM2VtRidGLkZbb0YuRltvRi5GW29GLkZbb0YuRltvRi5GW29GLkZbb0YuRltvRi5GW29GLkZbb0YuRltvRi5GW29GLi8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGPUY0RjQvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRic=">NzAtSSRfREdHNiI2IzckNyVRLG11bHRpdmVjdG9yRiVJI2cyRyUqcHJvdGVjdGVkRyIiIzcjNyQ3JCIiIkYsIiIhRiNGI0YjRiNGI0YjRiNGI0YjRiNGI0YjRiM=</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDZALUYsNigtSSNtbkdGJDYkUSIwRicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLUkjbW9HRiQ2LVExJkludmlzaWJsZVRpbWVzO0YnRjQvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGTC1JI21pR0YkNiVRI2UxRicvJSdpdGFsaWNHUSV0cnVlRicvRjVRJ2l0YWxpY0YnLUY4Ni1RKCZ3ZWRnZTtGJ0Y0RjtGPkZARkJGREZGRkgvRktRLDAuMTY2NjY2N2VtRicvRk5GZm4tRlA2JVEjZTJGJ0ZTRlZGNC1GODYtUSIsRidGNEY7L0Y/RlVGQEZCRkRGRkZIRkovRk5RLDAuMzMzMzMzM2VtRidGLkZbb0YuRltvRi5GW29GLkZbb0YuRltvRi5GW29GLkZbb0YuRltvRi5GW29GLkZbb0YuRltvRi5GW29GLi8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGPUY0RjQvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRic=">NzAtSSRfREdHNiI2IzckNyVRLG11bHRpdmVjdG9yRiVJI2cyRyUqcHJvdGVjdGVkRyIiIzcjNyQ3JCIiIkYsIiIhRiNGI0YjRiNGI0YjRiNGI0YjRiNGI0YjRiM=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L1000" drawlabel="true">
<Input>
<Text-field prompt="g2 &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L903" drawlabel="true">
<Input>
<Text-field prompt="g2 &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="extract_kappa(Con2, Cur2, 1);" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEuZXh0cmFjdF9rYXBwYUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYoLUYsNiVRJUNvbjJGJ0YvRjItSSNtb0dGJDYtUSIsRicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0YxLyUpc3RyZXRjaHlHRkUvJSpzeW1tZXRyaWNHRkUvJShsYXJnZW9wR0ZFLyUubW92YWJsZWxpbWl0c0dGRS8lJ2FjY2VudEdGRS8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiVRJUN1cjJGJ0YvRjJGPS1JI21uR0YkNiRRIjFGJ0ZBRkFGQS1GPjYtUSI7RidGQUZDRkZGSEZKRkxGTkZQRlIvRlZRLDAuMjc3Nzc3OGVtRicvJStleGVjdXRhYmxlR0ZFRkE=">QyQtSS5leHRyYWN0X2thcHBhRzYiNiVJJUNvbjJHRiVJJUN1cjJHRiUiIiJGKQ==</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">NzAtSSRfREdHNiI2IzckNyVRLG11bHRpdmVjdG9yRiVJI2cyRyUqcHJvdGVjdGVkRyIiIzcmNyQ3JCIiIiIiJSwoSSVhMjE3R0YlRixJJWEyMThHRiUiIiRJJWE1MTNHRiUjRjBGLDckNyRGMCIiJiwoSSNmZUdGK0YwSSVhMTE3R0YlRixJJWExMThHRiVGNTckNyRGLEYxLChGPCEiIkklYTIxNkdGJUYwSSVhNDEzR0YlI0ZCRiw3JDckRixGOkklYTExNkdGJS1GJDYjNyRGKDcmNyRGL0klYTIxOUdGJTckRjksJkklYTExOUdGJUYwRjZGRTckRkAsJkY0RjVGM0YwNyRGRywqRjxGNUY+RjVGREY3Rj1GMC1GJDYjNyRGKDckNyQ3JEY1RjEsKkYzRjBGNEYsSSVhMzE1R0YlRjBGNkZFNyQ3JEY1RjosKkY9RjBGPkYsSSVhMzE0R0YlRkJGREZFLUYkNiM3JEYoNyM3JDckRjFGOiwqRltvRjBGPkYwRkNGMEY9RjAtRiQ2IzckRig3IzckRmFvLChGZ25GMEZRRkJGNEZCLUYkNiM3JEYoNyM3JDckRjBGLCIiIUZpb0Zpb0Zpb0Zpb0Zpb0Zpb0Zpb0Zpbw==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L1146" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal">in other words...</Text-field>
<Text-field prompt="g2 &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="evalDG(`+`(op(zip(`" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY7LUkjbWlHRiQ2JVEnZXZhbERHRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEiKEYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR0YxLyUqc2VwYXJhdG9yR1EmZmFsc2VGJy8lKXN0cmV0Y2h5R0YxLyUqc3ltbWV0cmljR0Y/LyUobGFyZ2VvcEdGPy8lLm1vdmFibGVsaW1pdHNHRj8vJSdhY2NlbnRHRj8vJSdsc3BhY2VHUSwwLjE2NjY2NjdlbUYnLyUncnNwYWNlR0ZMLUYsNiVRJGArYEYnRi9GMkY1LUYsNiVRI29wRidGL0YyRjUtRiw2JVEkemlwRidGL0YyRjUtRiw2JVElYCZ0YEYnRi9GMi1GNjYtUSIsRidGOS9GPEY/L0Y+RjEvRkFGP0ZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUYsNiVRLmV4dHJhY3Rfa2FwcGFGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2KC1GLDYlUSVDb24yRidGL0YyRmVuLUYsNiVRJUN1cjJGJ0YvRjJGZW4tSSNtbkdGJDYkUSIxRidGOUY5RjlGZW4tRjY2LVEiW0YnRjlGO0Y9RkBGQkZERkZGSEZKRk0tRiw2JVEiZUYnRi9GMi1GNjYtUScmc3BhcjtGJ0Y5RmhuRj1Gam5GQkZERkZGSC9GS1EsMC4yNzc3Nzc4ZW1GJy9GTkZbcS1GY282JC1GIzYmRl1wLUY2Ni1RIy4uRidGOUZobkY9RmpuRkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GXG8tRl5wNiRRIzE0RidGOUY5RjktRjY2LVEiXUYnRjlGO0Y9RkBGQkZERkZGSEZKL0ZOUSwwLjExMTExMTFlbUYnLUY2Ni1RIilGJ0Y5RjtGPUZARkJGREZGRkhGSkZNRl9yRl9yRl9yLUY2Ni1RIjtGJ0Y5RmhuRmluRmpuRkJGREZGRkhGW29GXHEvJStleGVjdXRhYmxlR0Y/Rjk=">QyQtSSdldmFsREdHNiI2Iy1JIitHJSpwcm90ZWN0ZWRHNiMtSSNvcEdGKTYjLUkkemlwR0YlNiVJIyZ0R0YlLUkuZXh0cmFjdF9rYXBwYUdGJTYlSSVDb24yR0YlSSVDdXIyR0YlIiIiNyMoSSJlR0YlO0Y3IiM5Rjc=</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LUkkX0RHRzYiNiM3JDclUSd0ZW5zb3JGJEkjZzJHJSpwcm90ZWN0ZWRHNyQ3JVEoY29uX2Jhc0YkRi1GLTciNzo3JDclIiIiIiIlRjIsKEklYTIxN0dGJCIiI0klYTIxOEdGJCIiJEklYTUxM0dGJCNGMkY2NyQ3JUYyRjNGNkklYTIxOUdGJDckNyVGMiIiJkYyLChJI2ZlR0YqRjJJJWExMTdHRiRGNkklYTExOEdGJEY4NyQ3JUYyRkBGNiwmSSVhMTE5R0YkRjJGOSMhIiJGNjckNyVGNkYzRjIsKEZCRkpJJWEyMTZHRiRGMkklYTQxM0dGJEZJNyQ3JUY2RjNGNiwmRjdGOEY1RjI3JDclRjZGQEYySSVhMTE2R0YkNyQ3JUY2RkBGNiwqRkJGOEZERjhGT0Y6RkNGMjckNyVGOEYzRjgsKkY1RjJGN0Y2SSVhMzE1R0YkRjJGOUZJNyQ3JUY4RkBGOCwqRkNGMkZERjZJJWEzMTRHRiRGSkZPRkk3JDclRjNGMkYyLChGNSEiI0Y3ISIkRjlGSTckNyVGM0YyRjYsJEY9Rko3JDclRjNGNkYyLChGQkYyRk5GSkZPRjo3JDclRjNGNkY2LCZGN0Zfb0Y1Rko3JDclRjNGOEY4LCpGNUZKRjdGXm9GZm5GSkY5Rjo3JDclRjNGQEYzLCpGam5GMkZERjJGTkYyRkNGMjckNyVGM0ZARkAsKEZmbkYyRkhGSkY3Rko3JDclRkBGMkYyLChGQkZKRkNGXm9GREZfbzckNyVGQEYyRjYsJkZIRkpGOUY6NyQ3JUZARjZGMiwkRlVGSjckNyVGQEY2RjYsKkZCRl9vRkRGX29GT0ZJRkNGSjckNyVGQEY4RjgsKkZDRkpGREZeb0ZqbkYyRk9GOjckNyVGQEYzRjMsKkZDRkpGREZKRk5GSkZqbkZKNyQ3JUZARjNGQCwoRkhGMkY3RjJGZm5GSg==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L911" drawlabel="true">
<Input>
<Text-field prompt="g2 &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="dsk := del_star(extract_kappa(Con2, Cur2, 1));" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEkZHNrRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEpZGVsX3N0YXJGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2Ji1GLDYlUS5leHRyYWN0X2thcHBhRidGL0YyLUZTNiQtRiM2KC1GLDYlUSVDb24yRidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictRiw2JVElQ3VyMkYnRi9GMkZbby1JI21uR0YkNiRRIjFGJ0Y5RjlGOS8lK2V4ZWN1dGFibGVHRj1GOUY5LUY2Ni1RIjtGJ0Y5RjtGXm9GQEZCRkRGRkZIRl9vRk1Gam9GOQ==">QyQ+SSRkc2tHNiItSSlkZWxfc3RhckdGJTYjLUkuZXh0cmFjdF9rYXBwYUdGJTYlSSVDb24yR0YlSSVDdXIyR0YlIiIiRi4=</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LUkkX0RHRzYiNiM3JDclUSd0ZW5zb3JGJEkjZzJHJSpwcm90ZWN0ZWRHNyQ3JFEoY29uX2Jhc0YkRi03IjcuNyQ3JCIjNSIiJywkSSVhMTE2R0YkIyEiIiIkIz43JDckRjIiIigsLkkjZmVHRiojIiIiIiMnKkklYTExN0dGJCNGN0ZASSVhNDEzR0YkI0Y/IiQlUUklYTMxNEdGJEY2SSVhMTE4R0YkRjZJJWEyMTZHRiRGNjckNyRGMiIiKSwuRj0jRjciI2tGRyMhIiYiJClHRkMjRjciJHcmRkFGNkZGI0Y/RlFGSCNGP0ZTNyQ3JEYyIiIqLCpJJWExMTlHRiRGQkklYTUxM0dGJEZESSVhMzE1R0YkI0Y/RjhJJWEyMThHRiRGNjckNyQiIzZGMywuRj1GZ25GSEZCRkNGREZGRjZGR0Y2RkFGNjckNyRGW29GOywsSSVhMjE3R0YkRjZGZW4jRjdGRUZmbkY2RlpGZ25GaG5GZ243JDckRltvRkssLEZobiMhIzhGU0ZgbyNGNyIkVyJGZm5GVUZlbiNGPyIlXzZGWiNGN0ZRNyQ3JEZbb0ZYLCRJJWEyMTlHRiRGNjckNyQiIzciIiUsKkZHRltwRkYjRj9GaG9GQ0ZVRkhGVDckNyRGYnAiIiYsLEZgb0ZURmhuRlRGZm5GZXBGZW5GUkZaRltwNyQ3JCIjOCIiJCwsRj0jRj8iI1tGSEY2RkMjRj8iJEciRkdGZ25GRkZnbjckNyQiIzlGXXEsLEZgb0Y2RmhuRjZGZW4jRjdGYnFGWkZnbkZmbkZnbg==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L912" drawlabel="true">
<Input>
<Text-field prompt="g2 &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="solve(DGinfo(dsk, &quot;CoefficientSet&quot;));" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEmc29sdmVGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2Jy1GLDYlUSdER2luZm9GJ0YvRjItRjY2JC1GIzYnLUYsNiVRJGRza0YnRi9GMi1JI21vR0YkNi1RIixGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjEvJSlzdHJldGNoeUdGTC8lKnN5bW1ldHJpY0dGTC8lKGxhcmdlb3BHRkwvJS5tb3ZhYmxlbGltaXRzR0ZMLyUnYWNjZW50R0ZMLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMzMzMzMzM2VtRictSSNtc0dGJDYjUS9Db2VmZmljaWVudFNldEYnLUYsNiNRIUYnRkhGSEZdby8lK2V4ZWN1dGFibGVHRkxGSEZILUZFNi1RIjtGJ0ZIRkpGTUZPRlFGU0ZVRldGWS9GZ25RLDAuMjc3Nzc3OGVtRidGYG9GSA==">QyQtSSZzb2x2ZUc2JCUqcHJvdGVjdGVkR0koX3N5c2xpYkc2IjYjLUknREdpbmZvR0YoNiRJJGRza0dGKFEvQ29lZmZpY2llbnRTZXRGKCIiIg==</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDY+LUYsNigtSSNtaUdGJDYlUSVhMTE2RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEiPUYnL0Y4USdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGQi8lKXN0cmV0Y2h5R0ZCLyUqc3ltbWV0cmljR0ZCLyUobGFyZ2VvcEdGQi8lLm1vdmFibGVsaW1pdHNHRkIvJSdhY2NlbnRHRkIvJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZRLUkjbW5HRiQ2JFEiMEYnRj4vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRkJGPi1GOzYtUSIsRidGPkZAL0ZERjZGRUZHRklGS0ZNL0ZQUSYwLjBlbUYnL0ZTUSwwLjMzMzMzMzNlbUYnLUYsNigtRjE2JVElYTExN0YnRjRGN0Y6LUYsNictRjs2LVEqJnVtaW51czA7RidGPkZARkNGRUZHRklGS0ZNL0ZQUSwwLjIyMjIyMjJlbUYnL0ZTRmpvLUYsNigtSSZtZnJhY0dGJDYoLUZVNiRRIjFGJ0Y+LUZVNiRRIjJGJ0Y+LyUubGluZXRoaWNrbmVzc0dGY3AvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGW3EvJSliZXZlbGxlZEdGQi1GOzYtUTEmSW52aXNpYmxlVGltZXM7RidGPkZARkNGRUZHRklGS0ZNRltvL0ZTRlxvLUYsNiQtRjE2JVEjZmVGJ0Y0RjdGPkZYRmVuRj4tRjs2LVEoJm1pbnVzO0YnRj5GQEZDRkVGR0ZJRktGTUZpb0ZbcC1GLDYoLUZfcDYoLUZVNiRRIjNGJ0Y+RmRwRmdwRmlwRlxxRl5xRmBxLUYsNiQtRjE2JVElYTExOEYnRjRGN0Y+RlhGZW5GPkY+RlhGZW5GPkZnbi1GLDYoRmVyRjpGZXJGWEZlbkY+RmduLUYsNigtRjE2JVElYTExOUYnRjRGN0Y6LUYsNiZGYHJGYHEtRjE2JVElYTIxOEYnRjRGN0Y+RlhGZW5GPkZnbi1GLDYoLUYxNiVRJWEyMTZGJ0Y0RjdGOi1GLDYnRmZvLUYsNihGXnJGYHFGZHFGWEZlbkY+RmlxRlxyRj5GWEZlbkY+RmduLUYsNigtRjE2JVElYTIxN0YnRjRGN0Y6LUYsNidGZm9GX3NGWEZlbkY+RlhGZW5GPkZnbi1GLDYoRmFzRjpGYXNGWEZlbkY+RmduLUYsNigtRjE2JVElYTIxOUYnRjRGN0Y6RlRGWEZlbkY+RmduLUYsNigtRjE2JVElYTMxNEYnRjRGN0Y6LUYsNiYtRiw2JkZkcEZgcUZmcUY+LUY7Ni1RIitGJ0Y+RkBGQ0ZFRkdGSUZLRk1GaW9GW3AtRiw2JkZkcEZgcUZlckY+Rj5GWEZlbkY+RmduLUYsNigtRjE2JVElYTMxNUYnRjRGN0Y6LUYsNiYtRlU2JFEiNEYnRj5GYHFGYXNGPkZYRmVuRj5GZ24tRiw2KC1GMTYlUSVhNDEzRidGNEY3RjotRiw2J0Zmby1GLDYmRmByRmBxRmVyRj5GaXEtRiw2Ji1GVTYkUSI1RidGPkZgcUZmcUY+Rj5GWEZlbkY+RmduLUYsNigtRjE2JVElYTUxM0YnRjRGN0Y6LUYsNiYtRlU2JFEiNkYnRj5GYHFGYXNGPkZYRmVuRj5GZ24tRiw2KEZmcUY6RmZxRlhGZW5GPkZYRmVuRj5GPi8lJW9wZW5HUSJ8ZnJGJy8lJmNsb3NlR1EifGhyRic=">PC8vSSVhMTE2RzYiIiIhL0klYTExN0dGJSwmSSNmZUclKnByb3RlY3RlZEcjISIiIiIjSSVhMTE4R0YlIyEiJEYuL0YvRi8vSSVhMTE5R0YlLCRJJWEyMThHRiUiIiQvSSVhMjE2R0YlLCZGKkYwRi9GMC9JJWEyMTdHRiUsJEY2RjEvRjZGNi9JJWEyMTlHRiVGJi9JJWEzMTRHRiUsJkYqRi5GL0YuL0klYTMxNUdGJSwkRjYiIiUvSSVhNDEzR0YlLCZGL0YxRiohIiYvSSVhNTEzR0YlLCRGNiIiJy9GKkYq</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L924" drawlabel="true">
<Input>
<Text-field prompt="g2 &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="indets(dsk, name);" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEnaW5kZXRzRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkobWZlbmNlZEdGJDYkLUYjNiYtRiw2JVEkZHNrRidGL0YyLUkjbW9HRiQ2LVEiLEYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGMS8lKXN0cmV0Y2h5R0ZFLyUqc3ltbWV0cmljR0ZFLyUobGFyZ2VvcEdGRS8lLm1vdmFibGVsaW1pdHNHRkUvJSdhY2NlbnRHRkUvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GLDYlUSVuYW1lRidGL0YyRkFGQS1GPjYtUSI7RidGQUZDRkZGSEZKRkxGTkZQRlIvRlZRLDAuMjc3Nzc3OGVtRicvJStleGVjdXRhYmxlR0ZFRkE=">QyQtSSdpbmRldHNHJSpwcm90ZWN0ZWRHNiRJJGRza0c2IkklbmFtZUdGJSIiIg==</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">PDBJJWExMTZHNiJJJWExMTdHRiRJJWExMThHRiRJJWExMTlHRiRJJWEyMTZHRiRJJWEyMTdHRiRJJWEyMThHRiRJJWEyMTlHRiRJJWEzMTRHRiRJJWEzMTVHRiRJJWE0MTNHRiRJJWE1MTNHRiRJI2ZlRyUqcHJvdGVjdGVkR0kjZzJHRjE=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L925" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal"><Font encoding="UTF-8">An easy way to choose the unknown variables with respect to which the equation \342\210\202</Font><Font superscript="true">*</Font><Font encoding="UTF-8">(\316\272</Font><Font subscript="true">h</Font>)=0 will be solved.</Text-field>
<Text-field prompt="g2 &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="not_touch_set := {coFrame, fe, g2}:" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEubm90X3RvdWNoX3NldEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUkobWZlbmNlZEdGJDYmLUYjNiktRiw2JVEjZmVGJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GLDYlUSNnMkYnRi9GMkZXLUYsNiVRKGNvRnJhbWVGJ0YvRjIvJStleGVjdXRhYmxlR0Y9RjlGOS8lJW9wZW5HUSJ8ZnJGJy8lJmNsb3NlR1EifGhyRictRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk1GX29GOQ==">QyQ+SS5ub3RfdG91Y2hfc2V0RzYiPCVJKGNvRnJhbWVHRiVJI2ZlRyUqcHJvdGVjdGVkR0kjZzJHRikhIiI=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L1148" drawlabel="true">
<Input>
<Text-field prompt="g2 &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="`minus`(indets(dsk, name), not_touch_set);" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYrLUkjbWlHRiQ2JVEnaW5kZXRzRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkobWZlbmNlZEdGJDYkLUYjNiYtRiw2JVEkZHNrRidGL0YyLUkjbW9HRiQ2LVEiLEYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGMS8lKXN0cmV0Y2h5R0ZFLyUqc3ltbWV0cmljR0ZFLyUobGFyZ2VvcEdGRS8lLm1vdmFibGVsaW1pdHNHRkUvJSdhY2NlbnRHRkUvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GLDYlUSVuYW1lRidGL0YyRkFGQS1GPjYtUSJ+RidGQUZDL0ZHRkVGSEZKRkxGTkZQRlIvRlZGVC1GPjYvUSZtaW51c0YnLyUlYm9sZEdGMS9GM1ElYm9sZEYnLyUrZm9udHdlaWdodEdGYG9GQ0ZobkZIRkpGTEZORlBGUkZpbkZlbi1GLDYlUS5ub3RfdG91Y2hfc2V0RidGL0YyLUY+Ni1RIjtGJ0ZBRkNGRkZIRkpGTEZORlBGUi9GVlEsMC4yNzc3Nzc4ZW1GJy8lK2V4ZWN1dGFibGVHRkVGQQ==">QyQtSSZtaW51c0clKnByb3RlY3RlZEc2JC1JJ2luZGV0c0dGJTYkSSRkc2tHNiJJJW5hbWVHRiVJLm5vdF90b3VjaF9zZXRHRisiIiI=</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">PC5JJWExMTZHNiJJJWExMTdHRiRJJWExMThHRiRJJWExMTlHRiRJJWEyMTZHRiRJJWEyMTdHRiRJJWEyMThHRiRJJWEyMTlHRiRJJWEzMTRHRiRJJWEzMTVHRiRJJWE0MTNHRiRJJWE1MTNHRiQ=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L926" drawlabel="true">
<Input>
<Text-field prompt="g2 &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">JSFH</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L923" drawlabel="true">
<Input>
<Text-field prompt="g2 &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="sol := solve(DGinfo(dsk, &quot;CoefficientSet&quot;), `minus`(indets(dsk, name), not_touch_set));" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEkc29sRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEmc29sdmVGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2LC1GLDYlUSdER2luZm9GJ0YvRjItRlM2JC1GIzYnLUYsNiVRJGRza0YnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUkjbXNHRiQ2I1EvQ29lZmZpY2llbnRTZXRGJy1GLDYjUSFGJ0Y5RjlGW28tRiw2JVEnaW5kZXRzRidGL0YyLUZTNiQtRiM2JkZobkZbby1GLDYlUSVuYW1lRidGL0YyRjlGOS1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIRl9vL0ZORmBvLUY2Ni9RJm1pbnVzRicvJSVib2xkR0YxL0YzUSVib2xkRicvJStmb250d2VpZ2h0R0ZecUY7Rj5GQEZCRkRGRkZIRl9vRmdwRmRwLUYsNiVRLm5vdF90b3VjaF9zZXRGJ0YvRjJGOUY5LUY2Ni1RIjtGJ0Y5RjtGXm9GQEZCRkRGRkZIRl9vRk0vJStleGVjdXRhYmxlR0Y9Rjk=">QyQ+SSRzb2xHNiItSSZzb2x2ZUc2JCUqcHJvdGVjdGVkR0koX3N5c2xpYkdGJTYkLUknREdpbmZvR0YlNiRJJGRza0dGJVEvQ29lZmZpY2llbnRTZXRGJS1JJm1pbnVzR0YpNiQtSSdpbmRldHNHRik2JEYvSSVuYW1lR0YpSS5ub3RfdG91Y2hfc2V0R0YlIiIi</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">PC4vSSVhMTE2RzYiIiIhL0klYTExN0dGJSwmSSNmZUclKnByb3RlY3RlZEcjISIiIiIjSSVhMTE4R0YlIyEiJEYuL0YvRi8vSSVhMTE5R0YlLCRJJWEyMThHRiUiIiQvSSVhMjE2R0YlLCZGKkYwRi9GMC9JJWEyMTdHRiUsJEY2RjEvRjZGNi9JJWEyMTlHRiVGJi9JJWEzMTRHRiUsJkYqRi5GL0YuL0klYTMxNUdGJSwkRjYiIiUvSSVhNDEzR0YlLCZGL0YxRiohIiYvSSVhNTEzR0YlLCRGNiIiJw==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L922" drawlabel="true">
<Input>
<Text-field prompt="g2 &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="Con2;" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVElQ29uMkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjEvJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJStleGVjdXRhYmxlR0Y9Rjk=">QyRJJUNvbjJHNiIiIiI=</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWFjdGlvbkc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkobWZlbmNlZEdGJDYoLUklbXJvd0dGJDYmLUknbXRhYmxlR0YkNjstSSRtdHJHRiQ2LC1JJG10ZEdGJDYoLUYvNi4tSSNtb0dGJDYuUSIoRicvJSVzaXplR1EiOEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lJmZlbmNlR1EldHJ1ZUYnLyUqc2VwYXJhdG9yR1EmZmFsc2VGJy8lKXN0cmV0Y2h5R0ZILyUqc3ltbWV0cmljR0ZLLyUobGFyZ2VvcEdGSy8lLm1vdmFibGVsaW1pdHNHRksvJSdhY2NlbnRHRksvJSdsc3BhY2VHUSwwLjE2NjY2NjdlbUYnLyUncnNwYWNlR0ZYLUYvNiYtSSNtaUdGJDYlUSVhMTE3RicvJSdpdGFsaWNHRkgvRkRRJ2l0YWxpY0YnLUY9Ni1RJyZwbHVzO0YnRkMvRkdGS0ZJL0ZNRktGTkZQRlJGVC9GV1EsMC4yMjIyMjIyZW1GJy9GWkZlby1GLzYmLUkjbW5HRiQ2JFEiMkYnRkMtRj02LVExJkludmlzaWJsZVRpbWVzO0YnRkNGYm9GSUZjb0ZORlBGUkZUL0ZXUSYwLjBlbUYnL0ZaRmFwLUZobjYlUSVhMTE4RidGW29GXW9GQ0ZDLUY9Ni5RIilGJ0ZARkNGRkZJRkxGTkZQRlJGVEZWRllGXXAtRmhuNiVRKCYjOTIwOzFGJ0Zbb0Zdb0Zfb0Y8LUYvNiYtRmhuNiVRJWEyMTdGJ0Zbb0Zdb0Zfby1GLzYmRmlvRl1wLUZobjYlUSVhMjE4RidGW29GXW9GQ0ZDRmZwRl1wLUZobjYlUSgmIzkyMDsyRidGW29GXW9GQy8lKXJvd2FsaWduR1EhRicvJSxjb2x1bW5hbGlnbkdGW3IvJStncm91cGFsaWduR0Zbci8lKHJvd3NwYW5HUSIxRicvJStjb2x1bW5zcGFuR0Zici1GODYoLUYvNiYtRmpvNiRRIjBGJ0ZDRl1wRmlwRkNGaXFGXHJGXnJGYHJGY3JGZXJGZXJGZXJGZXJGZXJGaXFGXHJGXnItRjU2LC1GODYoLUYvNihGaXBGX28tRmhuNiVRJWEzMTVGJ0Zbb0Zdb0ZdcC1GaG42JVEoJiM5MjA7M0YnRltvRl1vRkNGaXFGXHJGXnJGYHJGY3ItRjg2KC1GLzYuRjwtRi82JkZnbkZfb0ZjcEZDRmZwRl1wRmlwRl9vRjwtRi82JkZecUZfb0ZjcUZDRmZwRl1wRmZxRkNGaXFGXHJGXnJGYHJGY3ItRjg2KC1GLzYqLUZobjYlUSVhMTE5RidGW29GXW9GXXBGaXBGX28tRmhuNiVRJWEyMTlGJ0Zbb0Zdb0ZdcEZmcUZDRmlxRlxyRl5yRmByRmNyRmVyRmVyRmVyRmVyRmlxRlxyRl5yLUY1NiwtRjg2KC1GLzYoRmZxRl9vLUZobjYlUSVhMzE0RidGW29GXW9GXXBGZXNGQ0ZpcUZcckZeckZgckZjci1GODYoLUYvNiotRmhuNiVRJWExMTZGJ0Zbb0Zdb0ZdcEZpcEZfby1GaG42JVElYTIxNkYnRltvRl1vRl1wRmZxRkNGaXFGXHJGXnJGYHJGY3ItRjg2KC1GLzYqRmNwRl1wRmlwRl9vRmNxRl1wRmZxRkNGaXFGXHJGXnJGYHJGY3JGZXJGZXJGZXJGZXJGaXFGXHJGXnItRjU2LC1GODYoLUYvNi8tRj02LVEoJm1pbnVzO0YnRkNGYm9GSUZjb0ZORlBGUkZURmRvRmZvLUYvNiZGaW9GXXAtSSZtc3FydEdGJDYjRmlvRkNGXXBGZXNGX28tRi82JkZcd0ZdcC1GaG42JVElYTQxM0YnRltvRl1vRkNGXXAtRmhuNiVRKCYjOTIwOzRGJ0Zbb0Zdb0Zfby1GLzYmRlx3Rl1wLUZobjYlUSVhNTEzRidGW29GXW9GQ0ZdcC1GaG42JVEoJiM5MjA7NUYnRltvRl1vRkNGaXFGXHJGXnJGYHJGY3ItRjg2KC1GLzYqRlx3Rl1wRmZxRl9vLUYvNiZGXHdGXXBGYHVGQ0ZdcEZlc0ZDRmlxRlxyRl5yRmByRmNyLUY4NigtRi82K0ZndkZcd0ZdcEZpcEZndi1GLzYmRlx3Rl1wRmJzRkNGXXBGZXNGQ0ZpcUZcckZeckZgckZjckZlckZlckZlckZlckZpcUZcckZeci1GNTYsLUY4NigtRi82J0Zndi1Gam82JFEiNkYnRkNGXXBGZHdGQ0ZpcUZcckZeckZgckZjci1GODYoLUYvNi5GaW9GXXBGZXNGZ3ZGYXdGXXBGZHdGZ3ZGaXdGXXBGXHhGQ0ZpcUZcckZeckZgckZjckZlci1GODYoLUYvNipGXHdGXXBGaXBGX29GaXhGXXBGZXNGQ0ZpcUZcckZeckZgckZjci1GODYoLUYvNitGZ3ZGY3BGXXBGaXBGZ3ZGY3FGXXBGZnFGQ0ZpcUZcckZeckZgckZjci1GODYoLUYvNitGZ3ZGZHRGXXBGaXBGZ3ZGZ3RGXXBGZnFGQ0ZpcUZcckZeckZgckZjckZlckZpcUZcckZeci1GNTYsLUY4NigtRi82JkZheUZdcEZceEZDRmlxRlxyRl5yRmByRmNyRmVyLUY4NigtRi82L0ZndkZpb0ZdcEZlc0Zfb0Zhd0ZdcEZkd0Zfb0Zpd0ZdcEZceEZDRmlxRlxyRl5yRmByRmNyLUY4NigtRi82K0ZndkZcd0ZdcEZmcUZndkZjeEZdcEZlc0ZDRmlxRlxyRl5yRmByRmNyLUY4NigtRi82K0ZndkZndUZdcEZpcEZndkZqdUZdcEZmcUZDRmlxRlxyRl5yRmByRmNyLUY4NigtRi82L0ZndkY8Rlx0RmZwRl1wRmlwRmd2RjxGXnRGZnBGXXBGZnFGQ0ZpcUZcckZeckZgckZjckZlckZpcUZcckZeci1GNTYsRmVyLUY4NigtRi82J0ZndkZheUZdcEZceEZDRmlxRlxyRl5yRmByRmNyLUY4NigtRi82JkZheUZdcEZkd0ZDRmlxRlxyRl5yRmByRmNyLUY4NigtRi82LkZqdkZdcEZlc0ZndkZfd0ZdcEZkd0ZndkZnd0ZdcEZceEZDRmlxRlxyRl5yRmByRmNyLUY4NigtRi82KUZndkZmcUZndkZgdUZdcEZlc0ZDRmlxRlxyRl5yRmByRmNyLUY4NigtRi82KUZndkZpcEZndkZic0ZdcEZlc0ZDRmlxRlxyRl5yRmByRmNyLUY4NigtRi82L0ZndkY8RmVuRmZwRl1wRmlwRmd2RjxGXHFGZnBGXXBGZnFGQ0ZpcUZcckZeckZgckZjckZpcUZcckZeci8lJmFsaWduR1ElYXhpc0YnL0ZqcVEpYmFzZWxpbmVGJy9GXXJRJ2NlbnRlckYnL0ZfclEnfGZybGVmdHxockYnLyUvYWxpZ25tZW50c2NvcGVHRkgvJSxjb2x1bW53aWR0aEdRJWF1dG9GJy8lJndpZHRoR0ZhXmwvJStyb3dzcGFjaW5nR1EmMS4wZXhGJy8lLmNvbHVtbnNwYWNpbmdHUSYwLjhlbUYnLyUpcm93bGluZXNHUSVub25lRicvJSxjb2x1bW5saW5lc0dGXF9sLyUmZnJhbWVHRlxfbC8lLWZyYW1lc3BhY2luZ0dRLDAuNGVtfjAuNWV4RicvJSplcXVhbHJvd3NHRksvJS1lcXVhbGNvbHVtbnNHRksvJS1kaXNwbGF5c3R5bGVHRksvJSVzaWRlR1EmcmlnaHRGJy8lMG1pbmxhYmVsc3BhY2luZ0dGaV5sLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0ZLRkNGQy9JK21zZW1hbnRpY3NHRiRRJ01hdHJpeEYnLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmRgbC8lK2FjdGlvbnR5cGVHUS5ydGFibGVhZGRyZXNzRicvJSlydGFibGVpZEdRNTE4NDQ2ODg0MjE0NDkxMTU5NzE4Ric=">LUknTWF0cml4RzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiNiMvSSQlaWRHRiciNT0oZjZcOVUpb1c9</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L914" drawlabel="true">
<Input>
<Text-field prompt="g2 &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="Con2 := map(subsDG, Con2, sol):" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYuLUkjbWlHRiQ2JVElQ29uMkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRJG1hcEYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYpLUYsNiVRJ3N1YnNER0YnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnRitGWi1GLDYlUSRzb2xGJ0YvRjIvJStleGVjdXRhYmxlR0Y9RjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1GLDYlUSVDdXIyRidGL0YyRjVGTy1GUzYkLUYjNilGV0ZaRmRvRlpGXG9GX29GOUY5RmFvRl9vRjk=">QyY+SSVDb24yRzYiLUkkbWFwRyUqcHJvdGVjdGVkRzYlSSdzdWJzREdHRiVGJEkkc29sR0YlISIiPkklQ3VyMkdGJS1GJzYlRipGLkYrRiw=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L917" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal"><Font encoding="UTF-8">Now, it holds \342\210\202</Font><Font superscript="true">*</Font><Font encoding="UTF-8">(\316\272</Font><Font subscript="true">h</Font><Font encoding="UTF-8">) = 0 for h\342\211\2441.</Font></Text-field>
<Text-field prompt="g2 &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="del_star(extract_kappa(Con2, Cur2, -1));" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYtLUkjbWlHRiQ2JVEpZGVsX3N0YXJGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2JS1GLDYlUS5leHRyYWN0X2thcHBhRidGL0YyLUY2NiQtRiM2KS1GLDYlUSVDb24yRidGL0YyLUkjbW9HRiQ2LVEiLEYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGMS8lKXN0cmV0Y2h5R0ZMLyUqc3ltbWV0cmljR0ZMLyUobGFyZ2VvcEdGTC8lLm1vdmFibGVsaW1pdHNHRkwvJSdhY2NlbnRHRkwvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GLDYlUSVDdXIyRidGL0YyRkQtRkU2LVEqJnVtaW51czA7RidGSEZKL0ZORkxGT0ZRRlNGVUZXL0ZaUSwwLjIyMjIyMjJlbUYnL0ZnbkZhby1JI21uR0YkNiRRIjFGJ0ZIRkhGSEZIRkgtRkU2LVEiO0YnRkhGSkZNRk9GUUZTRlVGV0ZZL0ZnblEsMC4yNzc3Nzc4ZW1GJ0YrLUY2NiQtRiM2JUY6LUY2NiQtRiM2KEZBRkRGaW5GRC1GZG82JFEiMEYnRkhGSEZIRkhGSEZnb0YrLUY2NiQtRiM2JUY6LUY2NiQtRiM2KEZBRkRGaW5GREZjb0ZIRkhGSEZIRmdvLyUrZXhlY3V0YWJsZUdGTEZI">QygtSSlkZWxfc3Rhckc2IjYjLUkuZXh0cmFjdF9rYXBwYUdGJTYlSSVDb24yR0YlSSVDdXIyR0YlISIiIiIiLUYkNiMtRig2JUYqRisiIiFGLS1GJDYjLUYoNiVGKkYrRi1GLQ==</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y4LyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRkctSSNtaUdGJDYlUSNlMUYnLyUnaXRhbGljR1EldHJ1ZUYnL0YwUSdpdGFsaWNGJy1GMzYtUSkmb3RpbWVzO0YnRi9GNkY5RjtGPUY/RkFGQy9GRlEsMC4xNjY2NjY3ZW1GJy9GSUZXRkpGLw==">LUkkX0RHRzYiNiM3JDclUSd0ZW5zb3JGJEkjZzJHJSpwcm90ZWN0ZWRHNyQ3JFEoY29uX2Jhc0YkRi03IjcjNyQ3JCIiIkYyIiIh</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y4LyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRkctSSNtaUdGJDYlUSNlMUYnLyUnaXRhbGljR1EldHJ1ZUYnL0YwUSdpdGFsaWNGJy1GMzYtUSkmb3RpbWVzO0YnRi9GNkY5RjtGPUY/RkFGQy9GRlEsMC4xNjY2NjY3ZW1GJy9GSUZXRkpGLw==">LUkkX0RHRzYiNiM3JDclUSd0ZW5zb3JGJEkjZzJHJSpwcm90ZWN0ZWRHNyQ3JFEoY29uX2Jhc0YkRi03IjcjNyQ3JCIiIkYyIiIh</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y4LyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRkctSSNtaUdGJDYlUSNlMUYnLyUnaXRhbGljR1EldHJ1ZUYnL0YwUSdpdGFsaWNGJy1GMzYtUSkmb3RpbWVzO0YnRi9GNkY5RjtGPUY/RkFGQy9GRlEsMC4xNjY2NjY3ZW1GJy9GSUZXRkpGLw==">LUkkX0RHRzYiNiM3JDclUSd0ZW5zb3JGJEkjZzJHJSpwcm90ZWN0ZWRHNyQ3JFEoY29uX2Jhc0YkRi03IjcjNyQ3JCIiIkYyIiIh</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L913" drawlabel="true">
<Input>
<Text-field prompt="g2 &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="del_star(extract_kappa(Con2, Cur2, 2));" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEpZGVsX3N0YXJGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2JS1GLDYlUS5leHRyYWN0X2thcHBhRidGL0YyLUY2NiQtRiM2KC1GLDYlUSVDb24yRidGL0YyLUkjbW9HRiQ2LVEiLEYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGMS8lKXN0cmV0Y2h5R0ZMLyUqc3ltbWV0cmljR0ZMLyUobGFyZ2VvcEdGTC8lLm1vdmFibGVsaW1pdHNHRkwvJSdhY2NlbnRHRkwvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GLDYlUSVDdXIyRidGL0YyRkQtSSNtbkdGJDYkUSIyRidGSEZIRkhGSEZILUZFNi1RIjtGJ0ZIRkpGTUZPRlFGU0ZVRldGWS9GZ25RLDAuMjc3Nzc3OGVtRicvJStleGVjdXRhYmxlR0ZMRkg=">QyQtSSlkZWxfc3Rhckc2IjYjLUkuZXh0cmFjdF9rYXBwYUdGJTYlSSVDb24yR0YlSSVDdXIyR0YlIiIjIiIi</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LUkkX0RHRzYiNiM3JDclUSd0ZW5zb3JGJEkjZzJHJSpwcm90ZWN0ZWRHNyQ3JFEoY29uX2Jhc0YkRi03IjcuNyQ3JCIjNUYyLCYqJEklYTExOEdGJCIiIyMhIiYiJV82KiRJI2ZlR0YqRjYjIiIoRjk3JDckRjIiIzYsJiomRjUiIiJJJWEyMThHRiRGQyMiIiYiJHcmKiZGREZDRjtGQyNGQyIjazckNyRGQEYyLCZGQkZFRkgjRkNGRzckNyRGQEZALCQqJEZERjYjRjgiJClHNyQ3JCIjNyIiJywoRjQjRkYiJCVRKiZGO0ZDRjVGQyNGRiIkIz5GOkZaNyQ3JEZXRj0sJkZCI0ZGIiMnKkZIRlxvNyQ3JEZXIiIpLCZGQiNGOEZobkZIIyEjPEZHNyQ3JEZXIiIqLCRGUiNGOEZdbzckNyQiIzgiIiUsKEY0I0Y4RmVuRmZuIyEjREZHRjojISM4RmVuNyQ3JEZccEZGLCZGQkZib0ZIIyEjTkZHNyQ3JCIjOUZdcCwmRkJGYm9GSEZibzckNyRGW3FGRkZobw==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L951" drawlabel="true">
<Input>
<Text-field prompt="g2 &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="indets(Con2, name);" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEnaW5kZXRzRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkobWZlbmNlZEdGJDYkLUYjNictRiw2JVElQ29uMkYnRi9GMi1JI21vR0YkNi1RIixGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjEvJSlzdHJldGNoeUdGRS8lKnN5bW1ldHJpY0dGRS8lKGxhcmdlb3BHRkUvJS5tb3ZhYmxlbGltaXRzR0ZFLyUnYWNjZW50R0ZFLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMzMzMzMzM2VtRictRiw2JVElbmFtZUYnRi9GMi8lK2V4ZWN1dGFibGVHRkVGQUZBLUY+Ni1RIjtGJ0ZBRkNGRkZIRkpGTEZORlBGUi9GVlEsMC4yNzc3Nzc4ZW1GJ0ZlbkZB">QyQtSSdpbmRldHNHJSpwcm90ZWN0ZWRHNiRJJUNvbjJHNiJJJW5hbWVHRiUiIiI=</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">PCZJJWExMThHNiJJJWEyMThHRiRJKGNvRnJhbWVHRiRJI2ZlRyUqcHJvdGVjdGVkRw==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L1153" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal"><Font bold="true">---- Flat example break ----</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1152" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal">Now, we put the performed commands in one function.</Text-field>
</Input>
</Group>
<Group labelreference="L1154" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L920" drawlabel="true">
<Input>
<Text-field style="Heading 2" layout="Heading 2">Normalization function</Text-field>
<Text-field prompt="g2 &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="normalize := proc (con, up_to) con_next := con; for h to up_to do con_next := evalDG(con_next+term_homogeneity(h)); cur := find_cur(con_next); dsk := del_star(extract_kappa(con_next, cur, h)); sol := solve(DGinfo(dsk, &quot;CoefficientSet&quot;), `minus`(indets(dsk, name), not_touch_set)); if numelems([sol]) &lt;&gt; 1 then return FAIL end if; con_next := map(subsDG, con_next, sol); con_next := map(subsDG, con_next, {seq(var = 0, var = `minus`(indets(con_next, name), not_touch_set))}) end do; evalDG(con_next) end proc:" display="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">QyQ+SSpub3JtYWxpemVHNiJmKjYkSSRjb25HRiVJJnVwX3RvR0YlRiVGJUYlQyU+SSljb25fbmV4dEdGJTkkPyhJImhHRiUiIiJGMDklSSV0cnVlRyUqcHJvdGVjdGVkR0MpPkYsLUknZXZhbERHR0YlNiMsJkYsRjAtSTF0ZXJtX2hvbW9nZW5laXR5R0YlNiNGL0YwPkkkY3VyR0YlLUkpZmluZF9jdXJHRiU2I0YsPkkkZHNrR0YlLUkpZGVsX3N0YXJHRiU2Iy1JLmV4dHJhY3Rfa2FwcGFHRiU2JUYsRj5GLz5JJHNvbEdGJS1JJnNvbHZlRzYkRjNJKF9zeXNsaWJHRiU2JC1JJ0RHaW5mb0dGJTYkRkNRL0NvZWZmaWNpZW50U2V0RiUtSSZtaW51c0dGMzYkLUknaW5kZXRzR0YzNiRGQ0klbmFtZUdGM0kubm90X3RvdWNoX3NldEdGJUAkMC1JKW51bWVsZW1zR0YzNiM3I0ZLRjBPSSVGQUlMR0YzPkYsLUkkbWFwR0YzNiVJJ3N1YnNER0dGJUYsRks+RiwtRmFvNiVGY29GLDwjLUkkc2VxR0YzNiQvSSR2YXJHRiUiIiEvRlxwLUZWNiQtRlk2JEYsRmVuRmZuLUY3RkFGJUYlRiUhIiI=</Equation></Text-field>
</Input>
<Output>
<Text-field style="HyperlinkWarning" layout="HyperlinkWarning"><Hyperlink linktarget="http://www.maplesoft.com/support/help/errors/view.aspx?path=Warning,%20%60con_next%60%20is%20implicitly%20declared%20local%20to%20procedure%20%60normalize%60" hyperlink="true"><Font style="HyperlinkWarning">Warning, `con_next` is implicitly declared local to procedure `normalize`</Font></Hyperlink></Text-field>
</Output>
<Output>
<Text-field style="HyperlinkWarning" layout="HyperlinkWarning"><Hyperlink linktarget="http://www.maplesoft.com/support/help/errors/view.aspx?path=Warning,%20%60h%60%20is%20implicitly%20declared%20local%20to%20procedure%20%60normalize%60" hyperlink="true"><Font style="HyperlinkWarning">Warning, `h` is implicitly declared local to procedure `normalize`</Font></Hyperlink></Text-field>
</Output>
<Output>
<Text-field style="HyperlinkWarning" layout="HyperlinkWarning"><Hyperlink linktarget="http://www.maplesoft.com/support/help/errors/view.aspx?path=Warning,%20%60cur%60%20is%20implicitly%20declared%20local%20to%20procedure%20%60normalize%60" hyperlink="true"><Font style="HyperlinkWarning">Warning, `cur` is implicitly declared local to procedure `normalize`</Font></Hyperlink></Text-field>
</Output>
<Output>
<Text-field style="HyperlinkWarning" layout="HyperlinkWarning"><Hyperlink linktarget="http://www.maplesoft.com/support/help/errors/view.aspx?path=Warning,%20%60dsk%60%20is%20implicitly%20declared%20local%20to%20procedure%20%60normalize%60" hyperlink="true"><Font style="HyperlinkWarning">Warning, `dsk` is implicitly declared local to procedure `normalize`</Font></Hyperlink></Text-field>
</Output>
<Output>
<Text-field style="HyperlinkWarning" layout="HyperlinkWarning"><Hyperlink linktarget="http://www.maplesoft.com/support/help/errors/view.aspx?path=Warning,%20%60sol%60%20is%20implicitly%20declared%20local%20to%20procedure%20%60normalize%60" hyperlink="true"><Font style="HyperlinkWarning">Warning, `sol` is implicitly declared local to procedure `normalize`</Font></Hyperlink></Text-field>
</Output>
</Group>
<Group labelreference="L1156" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">JSFH</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L1155" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal">--- <Font bold="true">Continue with flat example</Font> ---</Text-field>
</Input>
</Group>
<Group labelreference="L935" drawlabel="true">
<Input>
<Text-field prompt="coFrame &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="Con_N := normalize(Con, 6);" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEmQ29uX05GJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSpub3JtYWxpemVGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2Ji1GLDYlUSRDb25GJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1JI21uR0YkNiRRIjZGJ0Y5RjlGOS1GNjYtUSI7RidGOUY7RmduRkBGQkZERkZGSEZobkZNLyUrZXhlY3V0YWJsZUdGPUY5">QyQ+SSZDb25fTkc2Ii1JKm5vcm1hbGl6ZUdGJTYkSSRDb25HRiUiIiciIiI=</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LUknTWF0cml4RzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiNiMvSSQlaWRHRiciNTkjcDJZOVUpb1c9</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L937" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal">The curvature vanishes, hence the example geometry is the flat model of (2,3,5).</Text-field>
<Text-field prompt="coFrame &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="Cur_N := find_cur(Con_N);" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEmQ3VyX05GJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSlmaW5kX2N1ckYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYlLUYsNiVRJkNvbl9ORidGL0YyLyUrZXhlY3V0YWJsZUdGPUY5RjktRjY2LVEiO0YnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJ0ZNRlpGOQ==">QyQ+SSZDdXJfTkc2Ii1JKWZpbmRfY3VyR0YlNiNJJkNvbl9OR0YlIiIi</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEmQ3VyX05GJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSM6PUYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUkobWFjdGlvbkdGJDYlLUkobWZlbmNlZEdGJDYoLUYjNiYtSSdtdGFibGVHRiQ2Oy1JJG10ckdGJDYsLUkkbXRkR0YkNigtRiM2KC1JI21uR0YkNiRRIjBGJ0Y5LUY2Ni1RMSZJbnZpc2libGVUaW1lcztGJ0Y5RjtGPkZARkJGREZGRkgvRktRJjAuMGVtRicvRk5GZG8tRiw2JVEoJiM5MjA7MUYnRi9GMi1GNjYtUSgmd2VkZ2U7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjE2NjY2NjdlbUYnL0ZORl1wLUYsNiVRKCYjOTIwOzJGJ0YvRjJGOS8lKXJvd2FsaWduR1EhRicvJSxjb2x1bW5hbGlnbkdGZHAvJStncm91cGFsaWduR0ZkcC8lKHJvd3NwYW5HUSIxRicvJStjb2x1bW5zcGFuR0ZbcUZnbkZnbkZnbkZnbkZnbkZnbkZicEZlcEZncEZaRlpGWkZaRlpGWi8lJmFsaWduR1ElYXhpc0YnL0ZjcFEpYmFzZWxpbmVGJy9GZnBRJ2NlbnRlckYnL0ZocFEnfGZybGVmdHxockYnLyUvYWxpZ25tZW50c2NvcGVHRjEvJSxjb2x1bW53aWR0aEdRJWF1dG9GJy8lJndpZHRoR0Zbci8lK3Jvd3NwYWNpbmdHUSYxLjBleEYnLyUuY29sdW1uc3BhY2luZ0dRJjAuOGVtRicvJSlyb3dsaW5lc0dRJW5vbmVGJy8lLGNvbHVtbmxpbmVzR0Zmci8lJmZyYW1lR0Zmci8lLWZyYW1lc3BhY2luZ0dRLDAuNGVtfjAuNWV4RicvJSplcXVhbHJvd3NHRj0vJS1lcXVhbGNvbHVtbnNHRj0vJS1kaXNwbGF5c3R5bGVHRj0vJSVzaWRlR1EmcmlnaHRGJy8lMG1pbmxhYmVsc3BhY2luZ0dGY3IvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GOUY5L0krbXNlbWFudGljc0dGJFEnTWF0cml4RicvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGXnQvJSthY3Rpb250eXBlR1EucnRhYmxlYWRkcmVzc0YnLyUpcnRhYmxlaWRHUTUxODQ0Njg4NDIxNDQ1NjYwOTQ3OEYnRmlzRlx0Rjk=">LUknTWF0cml4RzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiNiMvSSQlaWRHRiciNXklNG1YOVUpb1c9</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L963" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal">----- <Font bold="true">End of flat example</Font> -----</Text-field>
</Input>
</Group>
<Group labelreference="L967" drawlabel="true">
<Input>
<Text-field prompt="coFrame &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">JSFH</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L1140" drawlabel="true">
<Input>
<Text-field style="Heading 2" layout="Heading 2">Biquartic extraction function</Text-field>
</Input>
</Group>
<Group labelreference="L1139" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal">Check which indices use to extract the right coefficients to obtain biquartics.</Text-field>
</Input>
</Group>
<Group labelreference="L1242" drawlabel="true">
<Input>
<Text-field prompt="coFrame &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="ind(0)[1], ind(-3)[1], ind(-1)[1];" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZqbi1JI21pR0YkNiVRJGluZEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYlLUkjbW5HRiQ2JFEiMEYnL0YzUSdub3JtYWxGJy8lK2V4ZWN1dGFibGVHUSZmYWxzZUYnRj5GPi1GNjYmLUYjNiUtRjs2JFEiMUYnRj5GQEY+Rj4vJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRictSSNtb0dGJDYtUSIsRidGPi8lJmZlbmNlR0ZCLyUqc2VwYXJhdG9yR0YxLyUpc3RyZXRjaHlHRkIvJSpzeW1tZXRyaWNHRkIvJShsYXJnZW9wR0ZCLyUubW92YWJsZWxpbWl0c0dGQi8lJ2FjY2VudEdGQi8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnRistRjY2JC1GIzYlLUZRNi1RKiZ1bWludXMwO0YnRj5GVC9GV0ZCRlhGWkZmbkZobkZqbi9GXW9RLDAuMjIyMjIyMmVtRicvRmBvRltwLUY7NiRRIjNGJ0Y+Rj5GPi1GNjYmLUYjNiRGR0Y+Rj5GSkZNRlBGKy1GNjYkLUYjNiVGZm9GR0Y+Rj5GYHAtRlE2LVEiO0YnRj5GVEZWRlhGWkZmbkZobkZqbkZcby9GYG9RLDAuMjc3Nzc3OGVtRidGKy1GNjYkLUYjNiRGOkY+Rj4tRjY2Ji1GIzYkRl1wRj5GPkZKRk1GUEYrRmJvRmBwRlBGK0ZkcEZgcEZocEYrRl1xRmBwRlBGK0Ziby1GNjYmLUYjNiQtRjs2JFEiMkYnRj5GPkY+RkpGTUZQRitGZHBGZXFGaHBGK0ZdcUZhcUZQRitGYm9GZXFGUEYrRmRwRmVxRmhwRitGXXEtRjY2Ji1GIzYkLUY7NiRRIjRGJ0Y+Rj5GPkZKRk1GUEYrRmJvRmVxRlBGK0ZkcEZlcUZocEZARj4=">Qyw2JSYtSSRpbmRHNiI2IyIiITYjIiIiJi1GJjYjISIkRiomLUYmNiMhIiJGKkYrNiUmRiU2IyIiJEYsRjBGKzYlRiQmRi02IyIiIyZGMUY6Ris2JUY1RjlGPEYrNiUmRiU2IyIiJUY5RjxGKw==</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">NiUiIiciIiMiIiY=</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">NiUiIikiIiMiIiY=</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">NiUiIiciIiIiIiU=</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">NiUiIikiIiIiIiU=</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">NiUiIioiIiIiIiU=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L960" drawlabel="true">
<Input>
<Text-field prompt="coFrame &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="ind_inv(6), ind_inv(2), ind_inv(5);" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZRLUkjbWlHRiQ2JVEoaW5kX2ludkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYlLUkjbW5HRiQ2JFEiNkYnL0YzUSdub3JtYWxGJy8lK2V4ZWN1dGFibGVHUSZmYWxzZUYnRj5GPi1JI21vR0YkNi1RIixGJ0Y+LyUmZmVuY2VHRkIvJSpzZXBhcmF0b3JHRjEvJSlzdHJldGNoeUdGQi8lKnN5bW1ldHJpY0dGQi8lKGxhcmdlb3BHRkIvJS5tb3ZhYmxlbGltaXRzR0ZCLyUnYWNjZW50R0ZCLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMzMzMzMzM2VtRidGKy1GNjYkLUYjNiUtRjs2JFEiMkYnRj5GQEY+Rj5GQ0YrLUY2NiQtRiM2JS1GOzYkUSI1RidGPkZARj5GPi1GRDYtUSI7RidGPkZHRklGS0ZNRk9GUUZTRlUvRllRLDAuMjc3Nzc3OGVtRidGKy1GNjYkLUYjNiQtRjs2JFEiOEYnRj5GPkY+RkNGKy1GNjYkLUYjNiRGaW5GPkY+RkNGKy1GNjYkLUYjNiRGYG9GPkY+RmNvRistRjY2JC1GIzYkRjpGPkY+RkNGKy1GNjYkLUYjNiQtRjs2JFEiMUYnRj5GPkY+RkNGKy1GNjYkLUYjNiQtRjs2JFEiNEYnRj5GPkY+RmNvRitGaG9GQ0YrRltxRkNGK0ZicUZjb0YrLUY2NiQtRiM2JC1GOzYkUSI5RidGPkY+Rj5GQ0YrRltxRkNGK0ZicUZjb0ZARj4=">Qyw2JS1JKGluZF9pbnZHNiI2IyIiJy1GJTYjIiIjLUYlNiMiIiYiIiI2JS1GJTYjIiIpRilGLEYvNiVGJC1GJTYjRi8tRiU2IyIiJUYvNiVGMUY1RjdGLzYlLUYlNiMiIipGNUY3Ri8=</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">NiU3JCIiISIiIjckISIkRiU3JCEiIkYl</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">NiU3JCIiISIiJDckISIkIiIiNyQhIiJGKA==</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">NiU3JCIiISIiIjckISIkIiIjNyQhIiJGKA==</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">NiU3JCIiISIiJDckISIkIiIjNyQhIiJGKA==</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">NiU3JCIiISIiJTckISIkIiIjNyQhIiJGKA==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L966" drawlabel="true">
<Input>
<Text-field prompt="coFrame &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="find_biquartic := proc (conN, curN) kappa4 := extract_kappa(conN, curN, 4); biq_coefs := [seq(0, k = 1 .. 5)]; biq_coefs[1] := -op(DGinfo(kappa4[6], &quot;CoefficientList&quot;, [[2, 5]])); biq_coefs[2] := op(DGinfo(kappa4[8], &quot;CoefficientList&quot;, [[2, 5]])); biq_coefs[3] := op(DGinfo(kappa4[6], &quot;CoefficientList&quot;, [[1, 4]])); biq_coefs[4] := -op(DGinfo(kappa4[8], &quot;CoefficientList&quot;, [[1, 4]])); biq_coefs[5] := -op(DGinfo(kappa4[9], &quot;CoefficientList&quot;, [[1, 4]])); biq_coefs end proc:" display="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">QyQ+SS9maW5kX2JpcXVhcnRpY0c2ImYqNiRJJWNvbk5HRiVJJWN1ck5HRiVGJUYlRiVDKj5JJ2thcHBhNEdGJS1JLmV4dHJhY3Rfa2FwcGFHRiU2JTkkOSUiIiU+SSpiaXFfY29lZnNHRiU3Iy1JJHNlcUclKnByb3RlY3RlZEc2JCIiIS9JImtHRiU7IiIiIiImPiZGNDYjRj4sJC1JI29wR0Y4NiMtSSdER2luZm9HRiU2JSZGLDYjIiInUTBDb2VmZmljaWVudExpc3RGJTcjNyQiIiNGPyEiIj4mRjQ2I0ZQLUZFNiMtRkg2JSZGLDYjIiIpRk1GTj4mRjQ2IyIiJC1GRTYjLUZINiVGSkZNNyM3JEY+RjI+JkY0NiNGMiwkLUZFNiMtRkg2JUZZRk1GXm9GUT4mRjQ2I0Y/LCQtRkU2Iy1GSDYlJkYsNiMiIipGTUZeb0ZRRjRGJUYlRiVGUQ==</Equation></Text-field>
</Input>
<Output>
<Text-field style="HyperlinkWarning" layout="HyperlinkWarning"><Hyperlink linktarget="http://www.maplesoft.com/support/help/errors/view.aspx?path=Warning,%20%60kappa4%60%20is%20implicitly%20declared%20local%20to%20procedure%20%60find_biquartic%60" hyperlink="true"><Font style="HyperlinkWarning">Warning, `kappa4` is implicitly declared local to procedure `find_biquartic`</Font></Hyperlink></Text-field>
</Output>
<Output>
<Text-field style="HyperlinkWarning" layout="HyperlinkWarning"><Hyperlink linktarget="http://www.maplesoft.com/support/help/errors/view.aspx?path=Warning,%20%60biq_coefs%60%20is%20implicitly%20declared%20local%20to%20procedure%20%60find_biquartic%60" hyperlink="true"><Font style="HyperlinkWarning">Warning, `biq_coefs` is implicitly declared local to procedure `find_biquartic`</Font></Hyperlink></Text-field>
</Output>
</Group>
<Group labelreference="L971" drawlabel="true">
<Input>
<Text-field prompt="coFrame &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">JSFH</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L777" drawlabel="true">
<Input>
<Text-field style="Heading 2" layout="Heading 2">Branches</Text-field>
</Input>
</Group>
<Group labelreference="L974" drawlabel="true">
<Input>
<Text-field prompt="coFrame &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="read &quot;branches.m&quot;;" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW9HRiQ2L1ElcmVhZEYnLyUlYm9sZEdRJXRydWVGJy8lLG1hdGh2YXJpYW50R1ElYm9sZEYnLyUrZm9udHdlaWdodEdGNC8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGOS8lKXN0cmV0Y2h5R0Y5LyUqc3ltbWV0cmljR0Y5LyUobGFyZ2VvcEdGOS8lLm1vdmFibGVsaW1pdHNHRjkvJSdhY2NlbnRHRjkvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZILUYsNi1RIn5GJy9GM1Enbm9ybWFsRidGN0Y6RjxGPkZARkJGREZGRkktSSNtc0dGJDYjUSticmFuY2hlcy5tRictRiw2LVEiO0YnRk5GNy9GO0YxRjxGPkZARkJGREZGL0ZKUSwwLjI3Nzc3NzhlbUYnLyUrZXhlY3V0YWJsZUdGOUZO">QyRBUSticmFuY2hlcy5tNiIiIiI=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L1026" drawlabel="true">
<Input>
<Text-field prompt="coFrame &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">JSFH</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L982" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal">Apply the identities of Lemma 8.</Text-field>
<Text-field prompt="coFrame &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="generate_Aak := proc () n := numelems(basis_ind); Aak := [seq([0, cat(A, a, 2), 0, 0, cat(A, a, 5)], a = 6 .. n)]; for a from 6 to n do if basis_ind[a] = 14 then Aak[a-5][3] := -1 elif basis_ind[a] = 1114 then Aak[a-5][3] := 1 else 0 end if; if basis_ind[a] = 114 then Aak[a-5][4] := cat(A, a, 2)-1 else Aak[a-5][4] := cat(A, a, 2) end if end do; Aak end proc:" display="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">QyQ+SS1nZW5lcmF0ZV9BYWtHNiJmKkYlRiVGJUYlQyY+SSJuR0YlLUkpbnVtZWxlbXNHJSpwcm90ZWN0ZWRHNiNJKmJhc2lzX2luZEdGJT5JJEFha0dGJTcjLUkkc2VxR0YsNiQ3JyIiIS1JJGNhdEdGLDYlSSJBR0YlSSJhR0YlIiIjRjZGNi1GODYlRjpGOyIiJi9GOzsiIidGKT8oRjtGQiIiIkYpSSV0cnVlR0YsQyRAJy8mRi42I0Y7IiM5PiYmRjA2IywmRjtGRCEiJkZENiMiIiQhIiIvRkkiJTk2PkZNRkRGNkAlL0ZJIiQ5Ij4mRk42IyIiJSwmRjdGREZURkQ+RmZuRjdGMEYlRiVGJUZU</Equation></Text-field>
</Input>
<Output>
<Text-field style="HyperlinkWarning" layout="HyperlinkWarning"><Hyperlink linktarget="http://www.maplesoft.com/support/help/errors/view.aspx?path=Warning,%20%60n%60%20is%20implicitly%20declared%20local%20to%20procedure%20%60generate_Aak%60" hyperlink="true"><Font style="HyperlinkWarning">Warning, `n` is implicitly declared local to procedure `generate_Aak`</Font></Hyperlink></Text-field>
</Output>
<Output>
<Text-field style="HyperlinkWarning" layout="HyperlinkWarning"><Hyperlink linktarget="http://www.maplesoft.com/support/help/errors/view.aspx?path=Warning,%20%60Aak%60%20is%20implicitly%20declared%20local%20to%20procedure%20%60generate_Aak%60" hyperlink="true"><Font style="HyperlinkWarning">Warning, `Aak` is implicitly declared local to procedure `generate_Aak`</Font></Hyperlink></Text-field>
</Output>
<Output>
<Text-field style="HyperlinkWarning" layout="HyperlinkWarning"><Hyperlink linktarget="http://www.maplesoft.com/support/help/errors/view.aspx?path=Warning,%20%60a%60%20is%20implicitly%20declared%20local%20to%20procedure%20%60generate_Aak%60" hyperlink="true"><Font style="HyperlinkWarning">Warning, `a` is implicitly declared local to procedure `generate_Aak`</Font></Hyperlink></Text-field>
</Output>
</Group>
<Group labelreference="L976" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal"><Font encoding="UTF-8">Using Proposition 10, express d\316\270 in A</Font><Font subscript="true">a</Font><Font superscript="true">k</Font><Font encoding="UTF-8"> and \316\270.</Font></Text-field>
<Text-field prompt="coFrame &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="d_Theta := proc (i) n := numelems(basis_ind); evalDG(-add(add((C[j, k][i]+add(C[j, k][a]*Aak[a-5][i], a = 6 .. n))*`&amp;w`(Thetak[j], Thetak[k]), k = j+1 .. 5), j = 1 .. 4)) end proc:" display="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">QyQ+SShkX1RoZXRhRzYiZio2I0kiaUdGJUYlRiVGJUMkPkkibkdGJS1JKW51bWVsZW1zRyUqcHJvdGVjdGVkRzYjSSpiYXNpc19pbmRHRiUtSSdldmFsREdHRiU2IywkLUkkYWRkR0YuNiQtRjY2JComLCYmJkkiQ0dGJTYkSSJqR0YlSSJrR0YlNiM5JCIiIi1GNjYkKiYmRj02I0kiYUdGJUZEJiZJJEFha0dGJTYjLCZGSkZEISImRkRGQkZEL0ZKOyIiJ0YrRkRGRC1JIyZ3R0YlNiQmSSdUaGV0YWtHRiU2I0ZAJkZYNiNGQUZEL0ZBOywmRkBGREZERkQiIiYvRkA7RkQiIiUhIiJGJUYlRiVGXW8=</Equation></Text-field>
</Input>
<Output>
<Text-field style="HyperlinkWarning" layout="HyperlinkWarning"><Hyperlink linktarget="http://www.maplesoft.com/support/help/errors/view.aspx?path=Warning,%20%60n%60%20is%20implicitly%20declared%20local%20to%20procedure%20%60d_Theta%60" hyperlink="true"><Font style="HyperlinkWarning">Warning, `n` is implicitly declared local to procedure `d_Theta`</Font></Hyperlink></Text-field>
</Output>
</Group>
<Group labelreference="L975" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal">Using Proposition 9, express dA as a one-form with variables A<Font subscript="true">a</Font><Font superscript="true">k</Font><Font encoding="UTF-8"> and \316\270.</Font></Text-field>
<Text-field prompt="coFrame &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="d_A := proc (a, k) n := numelems(basis_ind); evalDG(add((C[i, a][k]+add(C[i, a][bb]*Aak[bb-5][k], bb = 6 .. n)-add(C[i, j][k]*Aak[a-5][j], j = 1 .. 5)-add(add(C[i, j][bb]*Aak[a-5][j]*Aak[bb-5][k], bb = 6 .. n), j = 1 .. 5))*Thetak[i], i = 1 .. 5)) end proc:" display="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">QyQ+SSRkX0FHNiJmKjYkSSJhR0YlSSJrR0YlRiVGJUYlQyQ+SSJuR0YlLUkpbnVtZWxlbXNHJSpwcm90ZWN0ZWRHNiNJKmJhc2lzX2luZEdGJS1JJ2V2YWxER0dGJTYjLUkkYWRkR0YvNiQqJiwqJiZJIkNHRiU2JEkiaUdGJTkkNiM5JSIiIi1GNjYkKiYmRjs2I0kjYmJHRiVGQiYmSSRBYWtHRiU2IywmRkhGQiEiJkZCRkBGQi9GSDsiIidGLEZCLUY2NiQqJiYmRjw2JEY+SSJqR0YlRkBGQiYmRks2IywmRj9GQkZORkI2I0ZYRkIvRlg7RkIiIiYhIiItRjY2JC1GNjYkKigmRlZGR0ZCRllGQkZJRkJGT0ZobkZbb0ZCJkknVGhldGFrR0YlNiNGPkZCL0Y+RmluRiVGJUYlRltv</Equation></Text-field>
</Input>
<Output>
<Text-field style="HyperlinkWarning" layout="HyperlinkWarning"><Hyperlink linktarget="http://www.maplesoft.com/support/help/errors/view.aspx?path=Warning,%20%60n%60%20is%20implicitly%20declared%20local%20to%20procedure%20%60d_A%60" hyperlink="true"><Font style="HyperlinkWarning">Warning, `n` is implicitly declared local to procedure `d_A`</Font></Hyperlink></Text-field>
</Output>
</Group>
<Group labelreference="L988" drawlabel="true">
<Input>
<Text-field prompt="coFrame &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">JSFH</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L1027" drawlabel="true">
<Input>
<Text-field style="Heading 2" layout="Heading 2">dim 6</Text-field>
</Input>
</Group>
<Group labelreference="L1038" drawlabel="true">
<Input>
<Text-field prompt="coFrame &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="DGsetup(coFrame, [A62 = dgform(0), A65 = dgform(0)], []);" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEoREdzZXR1cEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYoLUYsNiVRKGNvRnJhbWVGJ0YvRjItSSNtb0dGJDYtUSIsRicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0YxLyUpc3RyZXRjaHlHRkUvJSpzeW1tZXRyaWNHRkUvJShsYXJnZW9wR0ZFLyUubW92YWJsZWxpbWl0c0dGRS8lJ2FjY2VudEdGRS8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUY2NiYtRiM2LC1GLDYlUSRBNjJGJ0YvRjItRj42LVEiPUYnRkFGQy9GR0ZFRkhGSkZMRk5GUC9GU1EsMC4yNzc3Nzc4ZW1GJy9GVkZeby1GLDYlUSdkZ2Zvcm1GJ0YvRjItRjY2JC1GIzYkLUkjbW5HRiQ2JFEiMEYnRkFGQUZBRj0tRiw2JVEkQTY1RidGL0YyRmluRmBvRmNvRkFGQS8lJW9wZW5HUScmbHNxYjtGJy8lJmNsb3NlR1EnJnJzcWI7RidGPS1GNjYmLUYjNiQtRiw2I1EhRidGQUZBL0ZfcFEiW0YnL0ZicFEiXUYnRkFGQS1GPjYtUSI7RidGQUZDRkZGSEZKRkxGTkZQRlJGX28vJStleGVjdXRhYmxlR0ZFRkE=">QyQtSShER3NldHVwRzYiNiVJKGNvRnJhbWVHRiU3JC9JJEE2MkdGJS1JJ2RnZm9ybUdGJTYjIiIhL0kkQTY1R0YlRis3IiIiIg==</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">STd1cGRhdGVkfmZyYW1lOn5jb0ZyYW1lRzYi</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L1039" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal"><Font encoding="UTF-8">Names of variables with respect to which the equation \342\210\202</Font><Font superscript="true">*</Font><Font encoding="UTF-8">(\316\272</Font><Font subscript="true">h</Font>)=0 will NOT be solved.</Text-field>
<Text-field style="Text" layout="Normal">It is used by <Font italic="true">normalize</Font> function.</Text-field>
<Text-field prompt="coFrame &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="not_touch_set := {A62, A65, b, coFrame, g2, l1, l3};" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEubm90X3RvdWNoX3NldEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUkobWZlbmNlZEdGJDYmLUYjNjAtRiw2JVEoY29GcmFtZUYnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUYsNiVRI2cyRidGL0YyRlctRiw2JVEjbDFGJ0YvRjJGVy1GLDYlUSNsM0YnRi9GMkZXLUYsNiVRImJGJ0YvRjJGVy1GLDYlUSRBNjJGJ0YvRjJGVy1GLDYlUSRBNjVGJ0YvRjJGOUY5LyUlb3BlbkdRInxmckYnLyUmY2xvc2VHUSJ8aHJGJy1GNjYtUSI7RidGOUY7RlpGQEZCRkRGRkZIRmVuRk0vJStleGVjdXRhYmxlR0Y9Rjk=">QyQ+SS5ub3RfdG91Y2hfc2V0RzYiPClJJEE2MkclKnByb3RlY3RlZEdJJEE2NUdGKEkiYkdGJUkoY29GcmFtZUdGJUkjZzJHRihJI2wxR0YlSSNsM0dGJSIiIg==</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEubm90X3RvdWNoX3NldEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIzo9RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtSShtZmVuY2VkR0YkNiYtRiM2Mi1GLDYlUSRBNjJGJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GLDYlUSRBNjVGJ0YvRjJGVy1GLDYlUSJiRidGL0YyRlctRiw2JVEoY29GcmFtZUYnRi9GMkZXLUYsNiVRI2cyRidGL0YyRlctRiw2JVEjbDFGJ0YvRjJGVy1GLDYlUSNsM0YnRi9GMi8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGPUY5RjkvJSVvcGVuR1EifGZyRicvJSZjbG9zZUdRInxockYnRltwRl5wRjk=">PClJJEE2MkclKnByb3RlY3RlZEdJJEE2NUdGJEkiYkc2IkkoY29GcmFtZUdGJ0kjZzJHRiRJI2wxR0YnSSNsM0dGJw==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L1036" drawlabel="true">
<Input>
<Text-field style="Heading 3" layout="Heading 3">Branch 1a</Text-field>
</Input>
</Group>
<Group labelreference="L1030" drawlabel="true">
<Input>
<Text-field prompt="coFrame &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="basis_ind, C := branch1a[1], branch1a[4]:" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYuLUkjbWlHRiQ2JVEqYmFzaXNfaW5kRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEiLEYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGMS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GLDYlUSJDRidGL0YyLUY2Ni1RKiZjb2xvbmVxO0YnRjlGOy9GP0Y9RkBGQkZERkZGSC9GS1EsMC4yNzc3Nzc4ZW1GJy9GTkZYLUYsNiVRKWJyYW5jaDFhRidGL0YyLUkobWZlbmNlZEdGJDYmLUYjNiQtSSNtbkdGJDYkUSIxRidGOUY5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGNUZaLUZobjYmLUYjNiUtRl1vNiRRIjRGJ0Y5LyUrZXhlY3V0YWJsZUdGPUY5RjlGYG9GY28tRjY2LVEiOkYnRjlGO0ZWRkBGQkZERkZGSEZXRllGXXBGOQ==">QyQ+NiRJKmJhc2lzX2luZEc2IkkiQ0dGJjYkJkkpYnJhbmNoMWFHRiY2IyIiIiZGKjYjIiIlISIi</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L1034" drawlabel="true">
<Input>
<Text-field prompt="coFrame &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="Aak := generate_Aak();" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEkQWFrRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEtZ2VuZXJhdGVfQWFrRidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNiQtRiw2I1EhRidGOUY5LUY2Ni1RIjtGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRidGTS8lK2V4ZWN1dGFibGVHRj1GOQ==">QyQ+SSRBYWtHNiItSS1nZW5lcmF0ZV9BYWtHRiVGJSIiIg==</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEkQWFrRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEjOj1GJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JKG1mZW5jZWRHRiQ2Ji1GIzYmLUZQNiYtRiM2Li1JI21uR0YkNiRRIjBGJ0Y5LUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictRiw2JVEkQTYyRidGL0YyRmZuLUYjNiUtRjY2LVEqJnVtaW51czA7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORmdvLUZZNiRRIjFGJ0Y5RjlGZm5GXm9GZm4tRiw2JVEkQTY1RidGL0YyLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y9RjlGOS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0ZfcEZicEY5RjlGZHBGZ3BGX3BGYnBGOQ==">NyM3JyIiIUkkQTYyRyUqcHJvdGVjdGVkRyEiIkkkQTYyRyUqcHJvdGVjdGVkR0kkQTY1RyUqcHJvdGVjdGVkRw==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L991" drawlabel="true">
<Input>
<Text-field prompt="coFrame &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="DGsetup(coFrame, [], [d(A62) = d_A(6, 2), d(A65) = d_A(6, 5), seq(d(Thetak[i]) = d_Theta(i), i = 1 .. 5)]);" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEoREdzZXR1cEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYoLUYsNiVRKGNvRnJhbWVGJ0YvRjItSSNtb0dGJDYtUSIsRicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0YxLyUpc3RyZXRjaHlHRkUvJSpzeW1tZXRyaWNHRkUvJShsYXJnZW9wR0ZFLyUubW92YWJsZWxpbWl0c0dGRS8lJ2FjY2VudEdGRS8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUY2NiYtRiM2JC1GLDYjUSFGJ0ZBRkEvJSVvcGVuR1EnJmxzcWI7RicvJSZjbG9zZUdRJyZyc3FiO0YnRj0tRjY2Ji1GIzYyLUYsNiVRImRGJ0YvRjItRjY2JC1GIzYkLUYsNiVRJEE2MkYnRi9GMkZBRkEtRj42LVEiPUYnRkFGQy9GR0ZFRkhGSkZMRk5GUC9GU1EsMC4yNzc3Nzc4ZW1GJy9GVkZicC1GLDYlUSRkX0FGJ0YvRjItRjY2JC1GIzYmLUkjbW5HRiQ2JFEiNkYnRkFGPS1GXHE2JFEiMkYnRkFGQUZBRj1GY28tRjY2JC1GIzYkLUYsNiVRJEE2NUYnRi9GMkZBRkFGXXBGZHAtRjY2JC1GIzYmRltxRj0tRlxxNiRRIjVGJ0ZBRkFGQUY9LUYsNiVRJHNlcUYnRi9GMi1GNjYkLUYjNi5GY28tRjY2JC1GIzYlLUYsNiVRJ1RoZXRha0YnRi9GMi1GNjYmLUYjNiQtRiw2JVEiaUYnRi9GMkZBRkEvRmpuUSJbRicvRl1vUSJdRidGQUZBRl1wLUYsNiVRKGRfVGhldGFGJ0YvRjItRjY2JEZgc0ZBRj1GYnNGXXAtRlxxNiRRIjFGJ0ZBLUY+Ni1RIy4uRidGQUZDRmBwRkhGSkZMRk5GUC9GU1EsMC4yMjIyMjIyZW1GJy9GVkZURl1yRkFGQUZmbkZBRkFGZXNGZ3NGQUZBLUY+Ni1RIjtGJ0ZBRkNGRkZIRkpGTEZORlBGUkZjcC8lK2V4ZWN1dGFibGVHRkVGQQ==">QyQtSShER3NldHVwRzYiNiVJKGNvRnJhbWVHRiU3IjclLy1JImRHRiU2I0kkQTYyRyUqcHJvdGVjdGVkRy1JJGRfQUdGJTYkIiInIiIjLy1GLDYjSSRBNjVHRi8tRjE2JEYzIiImLUkkc2VxR0YvNiQvLUYsNiMmSSdUaGV0YWtHRiU2I0kiaUdGJS1JKGRfVGhldGFHRiVGRC9GRTsiIiJGO0ZK</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">STd1cGRhdGVkfmZyYW1lOn5jb0ZyYW1lRzYi</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L994" drawlabel="true">
<Input>
<Text-field prompt="coFrame &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="Con;" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEkQ29uRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEiO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGMS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lK2V4ZWN1dGFibGVHRj1GOQ==">QyRJJENvbkc2IiIiIg==</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LUknTWF0cml4RzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiNiMvSSQlaWRHRiciNXVmXSxYQCUpb1c9</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L995" drawlabel="true">
<Input>
<Text-field prompt="coFrame &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="Cur := find_cur(Con):" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEkQ3VyRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEpZmluZF9jdXJGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2JS1GLDYlUSRDb25GJ0YvRjIvJStleGVjdXRhYmxlR0Y9RjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTUZaRjk=">QyQ+SSRDdXJHNiItSSlmaW5kX2N1ckdGJTYjSSRDb25HRiUhIiI=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L996" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal"><Font encoding="UTF-8">Of course, \316\272h = 0 for h\342\211\2440.</Font></Text-field>
<Text-field prompt="coFrame &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="extract_kappa(Con, Cur, -1);" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbWlHRiQ2JVEuZXh0cmFjdF9rYXBwYUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYpLUYsNiVRJENvbkYnRi9GMi1JI21vR0YkNi1RIixGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjEvJSlzdHJldGNoeUdGRS8lKnN5bW1ldHJpY0dGRS8lKGxhcmdlb3BHRkUvJS5tb3ZhYmxlbGltaXRzR0ZFLyUnYWNjZW50R0ZFLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMzMzMzMzM2VtRictRiw2JVEkQ3VyRidGL0YyRj0tRj42LVEqJnVtaW51czA7RidGQUZDL0ZHRkVGSEZKRkxGTkZQL0ZTUSwwLjIyMjIyMjJlbUYnL0ZWRmpuLUkjbW5HRiQ2JFEiMUYnRkFGQUZBLUY+Ni1RIjtGJ0ZBRkNGRkZIRkpGTEZORlBGUi9GVlEsMC4yNzc3Nzc4ZW1GJ0YrLUY2NiQtRiM2KEY6Rj1GWEY9LUZdbzYkUSIwRidGQUZBRkFGYG8vJStleGVjdXRhYmxlR0ZFRkE=">QyYtSS5leHRyYWN0X2thcHBhRzYiNiVJJENvbkdGJUkkQ3VyR0YlISIiIiIiLUYkNiVGJ0YoIiIhRio=</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDZALUYsNigtSSNtbkdGJDYkUSIwRicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLUkjbW9HRiQ2LVExJkludmlzaWJsZVRpbWVzO0YnRjQvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGTC1JI21pR0YkNiVRI2UxRicvJSdpdGFsaWNHUSV0cnVlRicvRjVRJ2l0YWxpY0YnLUY4Ni1RKCZ3ZWRnZTtGJ0Y0RjtGPkZARkJGREZGRkgvRktRLDAuMTY2NjY2N2VtRicvRk5GZm4tRlA2JVEjZTJGJ0ZTRlZGNC1GODYtUSIsRidGNEY7L0Y/RlVGQEZCRkRGRkZIRkovRk5RLDAuMzMzMzMzM2VtRidGLkZbb0YuRltvRi5GW29GLkZbb0YuRltvRi5GW29GLkZbb0YuRltvRi5GW29GLkZbb0YuRltvRi5GW29GLi8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGPUY0RjQvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRic=">NzAtSSRfREdHNiI2IzckNyVRLG11bHRpdmVjdG9yRiVJI2cyRyUqcHJvdGVjdGVkRyIiIzcjNyQ3JCIiIkYsIiIhRiNGI0YjRiNGI0YjRiNGI0YjRiNGI0YjRiM=</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDZALUYsNigtSSNtbkdGJDYkUSIwRicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLUkjbW9HRiQ2LVExJkludmlzaWJsZVRpbWVzO0YnRjQvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGTC1JI21pR0YkNiVRI2UxRicvJSdpdGFsaWNHUSV0cnVlRicvRjVRJ2l0YWxpY0YnLUY4Ni1RKCZ3ZWRnZTtGJ0Y0RjtGPkZARkJGREZGRkgvRktRLDAuMTY2NjY2N2VtRicvRk5GZm4tRlA2JVEjZTJGJ0ZTRlZGNC1GODYtUSIsRidGNEY7L0Y/RlVGQEZCRkRGRkZIRkovRk5RLDAuMzMzMzMzM2VtRidGLkZbb0YuRltvRi5GW29GLkZbb0YuRltvRi5GW29GLkZbb0YuRltvRi5GW29GLkZbb0YuRltvRi5GW29GLi8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGPUY0RjQvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRic=">NzAtSSRfREdHNiI2IzckNyVRLG11bHRpdmVjdG9yRiVJI2cyRyUqcHJvdGVjdGVkRyIiIzcjNyQ3JCIiIkYsIiIhRiNGI0YjRiNGI0YjRiNGI0YjRiNGI0YjRiM=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L1008" drawlabel="true">
<Input>
<Text-field prompt="coFrame &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="Con:" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYrLUkjbWlHRiQ2JVEkQ29uRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEiOkYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRJEN1ckYnRi9GMi1GNjYtUSomY29sb25lcTtGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUYsNiVRKWZpbmRfY3VyRidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNiVGKy8lK2V4ZWN1dGFibGVHRj1GOUY5RjVGZ25GOQ==">QyZJJENvbkc2IiEiIj5JJEN1ckdGJC1JKWZpbmRfY3VyR0YkNiNGI0Yl</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L1003" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal"><Font encoding="UTF-8">Biquartic contains only coefficients of \316\272</Font><Font subscript="true">4</Font>, and they do not change after normalizing the homogeneity 4.</Text-field>
<Text-field prompt="coFrame &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="Con4 := normalize(evalDG(Con), 4):" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYuLUkjbWlHRiQ2JVElQ29uNEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRKm5vcm1hbGl6ZUYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYoLUYsNiVRJ2V2YWxER0YnRi9GMi1GUzYkLUYjNiUtRiw2JVEkQ29uRidGL0YyLyUrZXhlY3V0YWJsZUdGPUY5RjktRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1JI21uR0YkNiRRIjRGJ0Y5RltvRjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1GLDYlUSVDdXI0RidGL0YyRjUtRiw2JVEpZmluZF9jdXJGJ0YvRjItRlM2JC1GIzYkRitGOUY5RmlvRltvRjk=">QyY+SSVDb240RzYiLUkqbm9ybWFsaXplR0YlNiQtSSdldmFsREdHRiU2I0kkQ29uR0YlIiIlISIiPkklQ3VyNEdGJS1JKWZpbmRfY3VyR0YlNiNGJEYu</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L1002" drawlabel="true">
<Input>
<Text-field prompt="coFrame &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="biq1a := find_biquartic(Con4, Cur4):" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEmYmlxMWFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUS9maW5kX2JpcXVhcnRpY0YnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYnLUYsNiVRJUNvbjRGJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GLDYlUSVDdXI0RidGL0YyLyUrZXhlY3V0YWJsZUdGPUY5RjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk1GX29GOQ==">QyQ+SSZiaXExYUc2Ii1JL2ZpbmRfYmlxdWFydGljR0YlNiRJJUNvbjRHRiVJJUN1cjRHRiUhIiI=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L1181" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal">The whole normalization is not necessary for obtaining the biquartic.</Text-field>
<Text-field style="Text" layout="Normal">Remove &quot;#&quot; if you want to compute it (all curvatures will take over 60 MB saved in a file).</Text-field>
<Text-field prompt="coFrame &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYtLUkjbW9HRiQ2LVEiI0YnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGNC8lKXN0cmV0Y2h5R0Y0LyUqc3ltbWV0cmljR0Y0LyUobGFyZ2VvcEdGNC8lLm1vdmFibGVsaW1pdHNHRjQvJSdhY2NlbnRHRjQvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZDLUkjbWlHRiQ2JVE3Q29uTjFhJiM4Nzg4O25vcm1hbGl6ZUYnLyUnaXRhbGljR1EldHJ1ZUYnL0YwUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYoLUZHNiVRJ2V2YWxER0YnRkpGTS1GUDYkLUYjNiUtRkc2JVEkQ29uRidGSkZNLyUrZXhlY3V0YWJsZUdGNEYvRi8tRiw2LVEiLEYnRi9GMi9GNkZMRjdGOUY7Rj1GP0ZBL0ZFUSwwLjMzMzMzMzNlbUYnLUkjbW5HRiQ2JFEiNkYnRi9GaG5GL0YvLUYsNi1RIjpGJ0YvRjJGNUY3RjlGO0Y9Rj8vRkJRLDAuMjc3Nzc3OGVtRicvRkVGaG8tRkc2JVEnQ3VyTjFhRidGSkZNLUYsNi1RKiZjb2xvbmVxO0YnRi9GMkY1RjdGOUY7Rj1GP0Znb0Zpby1GRzYlUSlmaW5kX2N1ckYnRkpGTS1GUDYkLUYjNiQtRkc2JVEnQ29uTjFhRidGSkZNRi9GL0Zkb0ZobkYv">NiI=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L1046" drawlabel="true">
<Input>
<Text-field style="Heading 3" layout="Heading 3">Branch 1b</Text-field>
</Input>
</Group>
<Group labelreference="L1048" drawlabel="true">
<Input>
<Text-field prompt="coFrame &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="basis_ind, C := branch1b[1], branch1b[4]:" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYuLUkjbWlHRiQ2JVEqYmFzaXNfaW5kRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEiLEYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGMS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GLDYlUSJDRidGL0YyLUY2Ni1RKiZjb2xvbmVxO0YnRjlGOy9GP0Y9RkBGQkZERkZGSC9GS1EsMC4yNzc3Nzc4ZW1GJy9GTkZYLUYsNiVRKWJyYW5jaDFiRidGL0YyLUkobWZlbmNlZEdGJDYmLUYjNiQtSSNtbkdGJDYkUSIxRidGOUY5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGNUZaLUZobjYmLUYjNiUtRl1vNiRRIjRGJ0Y5LyUrZXhlY3V0YWJsZUdGPUY5RjlGYG9GY28tRjY2LVEiOkYnRjlGO0ZWRkBGQkZERkZGSEZXRllGXXBGOQ==">QyQ+NiRJKmJhc2lzX2luZEc2IkkiQ0dGJjYkJkkpYnJhbmNoMWJHRiY2IyIiIiZGKjYjIiIlISIi</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L1044" drawlabel="true">
<Input>
<Text-field prompt="coFrame &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="Aak := generate_Aak();" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEkQWFrRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEtZ2VuZXJhdGVfQWFrRidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNiQtRiw2I1EhRidGOUY5LUY2Ni1RIjtGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRidGTS8lK2V4ZWN1dGFibGVHRj1GOQ==">QyQ+SSRBYWtHNiItSS1nZW5lcmF0ZV9BYWtHRiVGJSIiIg==</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEkQWFrRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEjOj1GJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JKG1mZW5jZWRHRiQ2Ji1GIzYmLUZQNiYtRiM2Li1JI21uR0YkNiRRIjBGJ0Y5LUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictRiw2JVEkQTYyRidGL0YyRmZuLUYjNiUtRjY2LVEqJnVtaW51czA7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORmdvLUZZNiRRIjFGJ0Y5RjlGZm5GXm9GZm4tRiw2JVEkQTY1RidGL0YyLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y9RjlGOS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0ZfcEZicEY5RjlGZHBGZ3BGX3BGYnBGOQ==">NyM3JyIiIUkkQTYyRyUqcHJvdGVjdGVkRyEiIkkkQTYyRyUqcHJvdGVjdGVkR0kkQTY1RyUqcHJvdGVjdGVkRw==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L1042" drawlabel="true">
<Input>
<Text-field prompt="coFrame &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="DGsetup(coFrame, [], [d(A62) = d_A(6, 2), d(A65) = d_A(6, 5), seq(d(Thetak[i]) = d_Theta(i), i = 1 .. 5)]);" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEoREdzZXR1cEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYoLUYsNiVRKGNvRnJhbWVGJ0YvRjItSSNtb0dGJDYtUSIsRicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0YxLyUpc3RyZXRjaHlHRkUvJSpzeW1tZXRyaWNHRkUvJShsYXJnZW9wR0ZFLyUubW92YWJsZWxpbWl0c0dGRS8lJ2FjY2VudEdGRS8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUY2NiYtRiM2JC1GLDYjUSFGJ0ZBRkEvJSVvcGVuR1EnJmxzcWI7RicvJSZjbG9zZUdRJyZyc3FiO0YnRj0tRjY2Ji1GIzYyLUYsNiVRImRGJ0YvRjItRjY2JC1GIzYkLUYsNiVRJEE2MkYnRi9GMkZBRkEtRj42LVEiPUYnRkFGQy9GR0ZFRkhGSkZMRk5GUC9GU1EsMC4yNzc3Nzc4ZW1GJy9GVkZicC1GLDYlUSRkX0FGJ0YvRjItRjY2JC1GIzYmLUkjbW5HRiQ2JFEiNkYnRkFGPS1GXHE2JFEiMkYnRkFGQUZBRj1GY28tRjY2JC1GIzYkLUYsNiVRJEE2NUYnRi9GMkZBRkFGXXBGZHAtRjY2JC1GIzYmRltxRj0tRlxxNiRRIjVGJ0ZBRkFGQUY9LUYsNiVRJHNlcUYnRi9GMi1GNjYkLUYjNi5GY28tRjY2JC1GIzYlLUYsNiVRJ1RoZXRha0YnRi9GMi1GNjYmLUYjNiQtRiw2JVEiaUYnRi9GMkZBRkEvRmpuUSJbRicvRl1vUSJdRidGQUZBRl1wLUYsNiVRKGRfVGhldGFGJ0YvRjItRjY2JEZgc0ZBRj1GYnNGXXAtRlxxNiRRIjFGJ0ZBLUY+Ni1RIy4uRidGQUZDRmBwRkhGSkZMRk5GUC9GU1EsMC4yMjIyMjIyZW1GJy9GVkZURl1yRkFGQUZmbkZBRkFGZXNGZ3NGQUZBLUY+Ni1RIjtGJ0ZBRkNGRkZIRkpGTEZORlBGUkZjcC8lK2V4ZWN1dGFibGVHRkVGQQ==">QyQtSShER3NldHVwRzYiNiVJKGNvRnJhbWVHRiU3IjclLy1JImRHRiU2I0kkQTYyRyUqcHJvdGVjdGVkRy1JJGRfQUdGJTYkIiInIiIjLy1GLDYjSSRBNjVHRi8tRjE2JEYzIiImLUkkc2VxR0YvNiQvLUYsNiMmSSdUaGV0YWtHRiU2I0kiaUdGJS1JKGRfVGhldGFHRiVGRC9GRTsiIiJGO0ZK</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">STd1cGRhdGVkfmZyYW1lOn5jb0ZyYW1lRzYi</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L1049" drawlabel="true">
<Input>
<Text-field prompt="coFrame &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="Con:" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYrLUkjbWlHRiQ2JVEkQ29uRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEiOkYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRJEN1ckYnRi9GMi1GNjYtUSomY29sb25lcTtGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUYsNiVRKWZpbmRfY3VyRidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNiRGK0Y5RjlGNS8lK2V4ZWN1dGFibGVHRj1GOQ==">QyZJJENvbkc2IiEiIj5JJEN1ckdGJC1JKWZpbmRfY3VyR0YkNiNGI0Yl</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L1051" drawlabel="true">
<Input>
<Text-field prompt="coFrame &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYrLUkjbW9HRiQ2LVEiI0YnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGNC8lKXN0cmV0Y2h5R0Y0LyUqc3ltbWV0cmljR0Y0LyUobGFyZ2VvcEdGNC8lLm1vdmFibGVsaW1pdHNHRjQvJSdhY2NlbnRHRjQvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZDLUkjbWlHRiQ2JVEuZXh0cmFjdF9rYXBwYUYnLyUnaXRhbGljR1EldHJ1ZUYnL0YwUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYpLUZHNiVRJENvbkYnRkpGTS1GLDYtUSIsRidGL0YyL0Y2RkxGN0Y5RjtGPUY/RkEvRkVRLDAuMzMzMzMzM2VtRictRkc2JVEkQ3VyRidGSkZNRlctRiw2LVEqJnVtaW51czA7RidGL0YyRjVGN0Y5RjtGPUY/L0ZCUSwwLjIyMjIyMjJlbUYnL0ZFRl5vLUkjbW5HRiQ2JFEiMUYnRi9GL0YvLUYsNi1RIjtGJ0YvRjJGWkY3RjlGO0Y9Rj9GQS9GRVEsMC4yNzc3Nzc4ZW1GJ0ZGLUZQNiQtRiM2KEZURldGZ25GVy1GYW82JFEiMEYnRi9GL0YvRmRvLyUrZXhlY3V0YWJsZUdGNEYv">NiI=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L1043" drawlabel="true">
<Input>
<Text-field prompt="coFrame &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="Con4 := normalize(evalDG(Con), 4):" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYuLUkjbWlHRiQ2JVElQ29uNEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRKm5vcm1hbGl6ZUYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYoLUYsNiVRJ2V2YWxER0YnRi9GMi1GUzYkLUYjNiUtRiw2JVEkQ29uRidGL0YyLyUrZXhlY3V0YWJsZUdGPUY5RjktRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1JI21uR0YkNiRRIjRGJ0Y5RltvRjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1GLDYlUSVDdXI0RidGL0YyRjUtRiw2JVEpZmluZF9jdXJGJ0YvRjItRlM2JC1GIzYkRitGOUY5RmlvRltvRjk=">QyY+SSVDb240RzYiLUkqbm9ybWFsaXplR0YlNiQtSSdldmFsREdHRiU2I0kkQ29uR0YlIiIlISIiPkklQ3VyNEdGJS1JKWZpbmRfY3VyR0YlNiNGJEYu</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L1041" drawlabel="true">
<Input>
<Text-field prompt="coFrame &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="biq1b := find_biquartic(Con4, Cur4):" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEmYmlxMWJGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUS9maW5kX2JpcXVhcnRpY0YnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYnLUYsNiVRJUNvbjRGJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GLDYlUSVDdXI0RidGL0YyLyUrZXhlY3V0YWJsZUdGPUY5RjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk1GX29GOQ==">QyQ+SSZiaXExYkc2Ii1JL2ZpbmRfYmlxdWFydGljR0YlNiRJJUNvbjRHRiVJJUN1cjRHRiUhIiI=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L1192" drawlabel="true">
<Input>
<Text-field prompt="coFrame &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYtLUkjbW9HRiQ2LVEiI0YnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGNC8lKXN0cmV0Y2h5R0Y0LyUqc3ltbWV0cmljR0Y0LyUobGFyZ2VvcEdGNC8lLm1vdmFibGVsaW1pdHNHRjQvJSdhY2NlbnRHRjQvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZDLUkjbWlHRiQ2JVE3Q29uTjFiJiM4Nzg4O25vcm1hbGl6ZUYnLyUnaXRhbGljR1EldHJ1ZUYnL0YwUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYoLUZHNiVRJ2V2YWxER0YnRkpGTS1GUDYkLUYjNiUtRkc2JVEkQ29uRidGSkZNLyUrZXhlY3V0YWJsZUdGNEYvRi8tRiw2LVEiLEYnRi9GMi9GNkZMRjdGOUY7Rj1GP0ZBL0ZFUSwwLjMzMzMzMzNlbUYnLUkjbW5HRiQ2JFEiNkYnRi9GaG5GL0YvLUYsNi1RIjpGJ0YvRjJGNUY3RjlGO0Y9Rj8vRkJRLDAuMjc3Nzc3OGVtRicvRkVGaG8tRkc2JVEnQ3VyTjFiRidGSkZNLUYsNi1RKiZjb2xvbmVxO0YnRi9GMkY1RjdGOUY7Rj1GP0Znb0Zpby1GRzYlUSlmaW5kX2N1ckYnRkpGTS1GUDYkLUYjNiQtRkc2JVEnQ29uTjFiRidGSkZNRi9GL0Zkb0ZobkYv">NiI=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L1066" drawlabel="true">
<Input>
<Text-field style="Heading 2" layout="Heading 2">dim 8</Text-field>
</Input>
</Group>
<Group labelreference="L1065" drawlabel="true">
<Input>
<Text-field prompt="coFrame &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="DGsetup(coFrame, [A72 = dgform(0), A75 = dgform(0), A82 = dgform(0), A85 = dgform(0)], []);" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEoREdzZXR1cEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYoLUYsNiVRKGNvRnJhbWVGJ0YvRjItSSNtb0dGJDYtUSIsRicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0YxLyUpc3RyZXRjaHlHRkUvJSpzeW1tZXRyaWNHRkUvJShsYXJnZW9wR0ZFLyUubW92YWJsZWxpbWl0c0dGRS8lJ2FjY2VudEdGRS8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUY2NiYtRiM2Ni1GLDYlUSRBNzJGJ0YvRjItRj42LVEiPUYnRkFGQy9GR0ZFRkhGSkZMRk5GUC9GU1EsMC4yNzc3Nzc4ZW1GJy9GVkZeby1GLDYlUSdkZ2Zvcm1GJ0YvRjItRjY2JC1GIzYkLUkjbW5HRiQ2JFEiMEYnRkFGQUZBRj0tRiw2JVEkQTc1RidGL0YyRmluRmBvRmNvRj0tRiw2JVEkQTgyRidGL0YyRmluRmBvRmNvRj0tRiw2JVEkQTg1RidGL0YyRmluRmBvRmNvRkFGQS8lJW9wZW5HUScmbHNxYjtGJy8lJmNsb3NlR1EnJnJzcWI7RidGPS1GNjYmLUYjNiQtRiw2I1EhRidGQUZBL0ZlcFEiW0YnL0ZocFEiXUYnRkFGQS1GPjYtUSI7RidGQUZDRkZGSEZKRkxGTkZQRlJGX28vJStleGVjdXRhYmxlR0ZFRkE=">QyQtSShER3NldHVwRzYiNiVJKGNvRnJhbWVHRiU3Ji9JJEE3MkdGJS1JJ2RnZm9ybUdGJTYjIiIhL0kkQTc1R0YlRisvSSRBODJHRiVGKy9JJEE4NUdGJUYrNyIiIiI=</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">STd1cGRhdGVkfmZyYW1lOn5jb0ZyYW1lRzYi</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L1064" drawlabel="true">
<Input>
<Text-field prompt="coFrame &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="not_touch_set := {A62, A65, A72, A75, A82, A85, b, coFrame, g2, l1, l3};" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEubm90X3RvdWNoX3NldEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUkobWZlbmNlZEdGJDYmLUYjNjgtRiw2JVEoY29GcmFtZUYnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUYsNiVRI2cyRidGL0YyRlctRiw2JVEjbDFGJ0YvRjJGVy1GLDYlUSNsM0YnRi9GMkZXLUYsNiVRImJGJ0YvRjJGVy1GLDYlUSRBNjJGJ0YvRjJGVy1GLDYlUSRBNjVGJ0YvRjJGVy1GLDYlUSRBNzJGJ0YvRjJGVy1GLDYlUSRBNzVGJ0YvRjJGVy1GLDYlUSRBODJGJ0YvRjJGVy1GLDYlUSRBODVGJ0YvRjJGOUY5LyUlb3BlbkdRInxmckYnLyUmY2xvc2VHUSJ8aHJGJy1GNjYtUSI7RidGOUY7RlpGQEZCRkRGRkZIRmVuRk0vJStleGVjdXRhYmxlR0Y9Rjk=">QyQ+SS5ub3RfdG91Y2hfc2V0RzYiPC1JJEE2MkclKnByb3RlY3RlZEdJJEE2NUdGKEkkQTcyR0YoSSRBNzVHRihJJEE4MkdGKEkkQTg1R0YoSSJiR0YlSShjb0ZyYW1lR0YlSSNnMkdGKEkjbDFHRiVJI2wzR0YlIiIi</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEubm90X3RvdWNoX3NldEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIzo9RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtSShtZmVuY2VkR0YkNiYtRiM2Oi1GLDYlUSRBNjJGJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GLDYlUSRBNjVGJ0YvRjJGVy1GLDYlUSRBNzJGJ0YvRjJGVy1GLDYlUSRBNzVGJ0YvRjJGVy1GLDYlUSRBODJGJ0YvRjJGVy1GLDYlUSRBODVGJ0YvRjJGVy1GLDYlUSJiRidGL0YyRlctRiw2JVEoY29GcmFtZUYnRi9GMkZXLUYsNiVRI2cyRidGL0YyRlctRiw2JVEjbDFGJ0YvRjJGVy1GLDYlUSNsM0YnRi9GMi8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGPUY5RjkvJSVvcGVuR1EifGZyRicvJSZjbG9zZUdRInxockYnRmdwRmpwRjk=">PC1JJEE2MkclKnByb3RlY3RlZEdJJEE2NUdGJEkkQTcyR0YkSSRBNzVHRiRJJEE4MkdGJEkkQTg1R0YkSSJiRzYiSShjb0ZyYW1lR0YrSSNnMkdGJEkjbDFHRitJI2wzR0Yr</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L1057" drawlabel="true">
<Input>
<Text-field style="Heading 3" layout="Heading 3">Branch 2</Text-field>
</Input>
</Group>
<Group labelreference="L1059" drawlabel="true">
<Input>
<Text-field prompt="coFrame &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="basis_ind, C := branch2[1], branch2[4]:" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYuLUkjbWlHRiQ2JVEqYmFzaXNfaW5kRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEiLEYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGMS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GLDYlUSJDRidGL0YyLUY2Ni1RKiZjb2xvbmVxO0YnRjlGOy9GP0Y9RkBGQkZERkZGSC9GS1EsMC4yNzc3Nzc4ZW1GJy9GTkZYLUYsNiVRKGJyYW5jaDJGJ0YvRjItSShtZmVuY2VkR0YkNiYtRiM2JC1JI21uR0YkNiRRIjFGJ0Y5RjlGOS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0Y1RlotRmhuNiYtRiM2JS1GXW82JFEiNEYnRjkvJStleGVjdXRhYmxlR0Y9RjlGOUZgb0Zjby1GNjYtUSI6RidGOUY7RlZGQEZCRkRGRkZIRldGWUZdcEY5">QyQ+NiRJKmJhc2lzX2luZEc2IkkiQ0dGJjYkJkkoYnJhbmNoMkdGJjYjIiIiJkYqNiMiIiUhIiI=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L1055" drawlabel="true">
<Input>
<Text-field prompt="coFrame &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="Aak := generate_Aak();" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEkQWFrRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEtZ2VuZXJhdGVfQWFrRidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNiQtRiw2I1EhRidGOUY5LUY2Ni1RIjtGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRidGTS8lK2V4ZWN1dGFibGVHRj1GOQ==">QyQ+SSRBYWtHNiItSS1nZW5lcmF0ZV9BYWtHRiVGJSIiIg==</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEkQWFrRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEjOj1GJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JKG1mZW5jZWRHRiQ2Ji1GIzYqLUZQNiYtRiM2Li1JI21uR0YkNiRRIjBGJ0Y5LUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictRiw2JVEkQTYyRidGL0YyRmZuLUYjNiUtRjY2LVEqJnVtaW51czA7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORmdvLUZZNiRRIjFGJ0Y5RjlGZm5GXm9GZm4tRiw2JVEkQTY1RidGL0YyLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y9RjlGOS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0Zmbi1GUDYmLUYjNi5GWEZmbi1GLDYlUSRBNzJGJ0YvRjJGZm5GWEZmbi1GIzYmRl5xLUY2Ni1RKCZtaW51cztGJ0Y5RjtGPkZARkJGREZGRkhGZm9GaG9GaW9GOUZmbi1GLDYlUSRBNzVGJ0YvRjJGX3BGYnBGOUY5RmRwRmdwRmZuLUZQNiYtRiM2LkZYRmZuLUYsNiVRJEE4MkYnRi9GMkZmbkZYRmZuRl1yRmZuLUYsNiVRJEE4NUYnRi9GMkZfcEZicEY5RjlGZHBGZ3BGX3BGYnBGOUY5RmRwRmdwRl9wRmJwRjk=">NyU3JyIiIUkkQTYyRyUqcHJvdGVjdGVkRyEiIkYlSSRBNjVHRiY3J0YkSSRBNzJHRiZGJCwmRioiIiJGLEYnSSRBNzVHRiY3J0YkSSRBODJHRiZGJEYvSSRBODVHRiY=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L1053" drawlabel="true">
<Input>
<Text-field prompt="coFrame &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="DGsetup(coFrame, [], [seq(d(cat(A, a, 2)) = d_A(a, 2), a = 6 .. 8), seq(d(cat(A, a, 5)) = d_A(a, 5), a = 6 .. 8), seq(d(Thetak[i]) = d_Theta(i), i = 1 .. 5)]);" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEoREdzZXR1cEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYoLUYsNiVRKGNvRnJhbWVGJ0YvRjItSSNtb0dGJDYtUSIsRicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0YxLyUpc3RyZXRjaHlHRkUvJSpzeW1tZXRyaWNHRkUvJShsYXJnZW9wR0ZFLyUubW92YWJsZWxpbWl0c0dGRS8lJ2FjY2VudEdGRS8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUY2NiYtRiM2JC1GLDYjUSFGJ0ZBRkEvJSVvcGVuR1EnJmxzcWI7RicvJSZjbG9zZUdRJyZyc3FiO0YnRj0tRjY2Ji1GIzYqLUYsNiVRJHNlcUYnRi9GMi1GNjYkLUYjNi4tRiw2JVEiZEYnRi9GMi1GNjYkLUYjNiUtRiw2JVEkY2F0RidGL0YyLUY2NiQtRiM2KC1GLDYlUSJBRidGL0YyRj0tRiw2JVEiYUYnRi9GMkY9LUkjbW5HRiQ2JFEiMkYnRkFGQUZBRkFGQS1GPjYtUSI9RidGQUZDL0ZHRkVGSEZKRkxGTkZQL0ZTUSwwLjI3Nzc3NzhlbUYnL0ZWRmdxLUYsNiVRJGRfQUYnRi9GMi1GNjYkLUYjNiZGW3FGPUZecUZBRkFGPUZbcUZicS1GX3E2JFEiNkYnRkEtRj42LVEjLi5GJ0ZBRkNGZXFGSEZKRkxGTkZQL0ZTUSwwLjIyMjIyMjJlbUYnL0ZWRlQtRl9xNiRRIjhGJ0ZBRkFGQUY9LUYjNiVGY28tRjY2JC1GIzYuRmpvLUY2NiQtRiM2JUZhcC1GNjYkLUYjNihGaHBGPUZbcUY9LUZfcTYkUSI1RidGQUZBRkFGQUZBRmJxRmlxLUY2NiQtRiM2JkZbcUY9RmpzRkFGQUY9RltxRmJxRmByRmNyRmlyRkFGQUZBRj1GY28tRjY2JC1GIzYuRmpvLUY2NiQtRiM2JS1GLDYlUSdUaGV0YWtGJ0YvRjItRjY2Ji1GIzYkLUYsNiVRImlGJ0YvRjJGQUZBL0ZqblEiW0YnL0Zdb1EiXUYnRkFGQUZicS1GLDYlUShkX1RoZXRhRidGL0YyLUY2NiRGXnVGQUY9RmB1RmJxLUZfcTYkUSIxRidGQUZjckZqc0ZBRkFGQUZBRmN1RmV1RkFGQS1GPjYtUSI7RidGQUZDRkZGSEZKRkxGTkZQRlJGaHEvJStleGVjdXRhYmxlR0ZFRkE=">QyQtSShER3NldHVwRzYiNiVJKGNvRnJhbWVHRiU3IjclLUkkc2VxRyUqcHJvdGVjdGVkRzYkLy1JImRHRiU2Iy1JJGNhdEdGLDYlSSJBR0YlSSJhR0YlIiIjLUkkZF9BR0YlNiRGNkY3L0Y2OyIiJyIiKS1GKzYkLy1GMDYjLUYzNiVGNUY2IiImLUY5NiRGNkZGRjstRis2JC8tRjA2IyZJJ1RoZXRha0dGJTYjSSJpR0YlLUkoZF9UaGV0YUdGJUZQL0ZROyIiIkZGRlY=</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">STd1cGRhdGVkfmZyYW1lOn5jb0ZyYW1lRzYi</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L1060" drawlabel="true">
<Input>
<Text-field prompt="coFrame &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="Con:" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYrLUkjbWlHRiQ2JVEkQ29uRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEiOkYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRJEN1ckYnRi9GMi1GNjYtUSomY29sb25lcTtGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUYsNiVRKWZpbmRfY3VyRidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNiRGK0Y5RjlGNS8lK2V4ZWN1dGFibGVHRj1GOQ==">QyZJJENvbkc2IiEiIj5JJEN1ckdGJC1JKWZpbmRfY3VyR0YkNiNGI0Yl</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L1062" drawlabel="true">
<Input>
<Text-field prompt="coFrame &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYrLUkjbW9HRiQ2LVEiI0YnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGNC8lKXN0cmV0Y2h5R0Y0LyUqc3ltbWV0cmljR0Y0LyUobGFyZ2VvcEdGNC8lLm1vdmFibGVsaW1pdHNHRjQvJSdhY2NlbnRHRjQvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZDLUkjbWlHRiQ2JVEuZXh0cmFjdF9rYXBwYUYnLyUnaXRhbGljR1EldHJ1ZUYnL0YwUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYpLUZHNiVRJENvbkYnRkpGTS1GLDYtUSIsRidGL0YyL0Y2RkxGN0Y5RjtGPUY/RkEvRkVRLDAuMzMzMzMzM2VtRictRkc2JVEkQ3VyRidGSkZNRlctRiw2LVEqJnVtaW51czA7RidGL0YyRjVGN0Y5RjtGPUY/L0ZCUSwwLjIyMjIyMjJlbUYnL0ZFRl5vLUkjbW5HRiQ2JFEiMUYnRi9GL0YvLUYsNi1RIjtGJ0YvRjJGWkY3RjlGO0Y9Rj9GQS9GRVEsMC4yNzc3Nzc4ZW1GJ0ZGLUZQNiQtRiM2KEZURldGZ25GVy1GYW82JFEiMEYnRi9GL0YvRmRvLyUrZXhlY3V0YWJsZUdGNEYv">NiI=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L1054" drawlabel="true">
<Input>
<Text-field prompt="coFrame &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="Con4 := normalize(evalDG(Con), 4):" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYuLUkjbWlHRiQ2JVElQ29uNEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRKm5vcm1hbGl6ZUYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYoLUYsNiVRJ2V2YWxER0YnRi9GMi1GUzYkLUYjNiUtRiw2JVEkQ29uRidGL0YyLyUrZXhlY3V0YWJsZUdGPUY5RjktRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1JI21uR0YkNiRRIjRGJ0Y5RltvRjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1GLDYlUSVDdXI0RidGL0YyRjUtRiw2JVEpZmluZF9jdXJGJ0YvRjItRlM2JC1GIzYkRitGOUY5RmlvRltvRjk=">QyY+SSVDb240RzYiLUkqbm9ybWFsaXplR0YlNiQtSSdldmFsREdHRiU2I0kkQ29uR0YlIiIlISIiPkklQ3VyNEdGJS1JKWZpbmRfY3VyR0YlNiNGJEYu</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L1052" drawlabel="true">
<Input>
<Text-field prompt="coFrame &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="biq2 := find_biquartic(Con4, Cur4):" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVElYmlxMkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRL2ZpbmRfYmlxdWFydGljRidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNictRiw2JVElQ29uNEYnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUYsNiVRJUN1cjRGJ0YvRjIvJStleGVjdXRhYmxlR0Y9RjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTUZfb0Y5">QyQ+SSViaXEyRzYiLUkvZmluZF9iaXF1YXJ0aWNHRiU2JEklQ29uNEdGJUklQ3VyNEdGJSEiIg==</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L1195" drawlabel="true">
<Input>
<Text-field prompt="coFrame &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYtLUkjbW9HRiQ2LVEiI0YnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGNC8lKXN0cmV0Y2h5R0Y0LyUqc3ltbWV0cmljR0Y0LyUobGFyZ2VvcEdGNC8lLm1vdmFibGVsaW1pdHNHRjQvJSdhY2NlbnRHRjQvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZDLUkjbWlHRiQ2JVE2Q29uTjImIzg3ODg7bm9ybWFsaXplRicvJSdpdGFsaWNHUSV0cnVlRicvRjBRJ2l0YWxpY0YnLUkobWZlbmNlZEdGJDYkLUYjNigtRkc2JVEnZXZhbERHRidGSkZNLUZQNiQtRiM2JS1GRzYlUSRDb25GJ0ZKRk0vJStleGVjdXRhYmxlR0Y0Ri9GLy1GLDYtUSIsRidGL0YyL0Y2RkxGN0Y5RjtGPUY/RkEvRkVRLDAuMzMzMzMzM2VtRictSSNtbkdGJDYkUSI2RidGL0ZobkYvRi8tRiw2LVEiOkYnRi9GMkY1RjdGOUY7Rj1GPy9GQlEsMC4yNzc3Nzc4ZW1GJy9GRUZoby1GRzYlUSZDdXJOMkYnRkpGTS1GLDYtUSomY29sb25lcTtGJ0YvRjJGNUY3RjlGO0Y9Rj9GZ29GaW8tRkc2JVEpZmluZF9jdXJGJ0ZKRk0tRlA2JC1GIzYkLUZHNiVRJkNvbk4yRidGSkZNRi9GL0Zkb0ZobkYv">NiI=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L1073" drawlabel="true">
<Input>
<Text-field style="Heading 3" layout="Heading 3">Branch 4</Text-field>
</Input>
</Group>
<Group labelreference="L1074" drawlabel="true">
<Input>
<Text-field prompt="coFrame &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="basis_ind, C := branch4[1], branch4[4]:" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYuLUkjbWlHRiQ2JVEqYmFzaXNfaW5kRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEiLEYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGMS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GLDYlUSJDRidGL0YyLUY2Ni1RKiZjb2xvbmVxO0YnRjlGOy9GP0Y9RkBGQkZERkZGSC9GS1EsMC4yNzc3Nzc4ZW1GJy9GTkZYLUYsNiVRKGJyYW5jaDRGJ0YvRjItSShtZmVuY2VkR0YkNiYtRiM2JC1JI21uR0YkNiRRIjFGJ0Y5RjlGOS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0Y1RlotRmhuNiYtRiM2JS1GXW82JFEiNEYnRjkvJStleGVjdXRhYmxlR0Y9RjlGOUZgb0Zjby1GNjYtUSI6RidGOUY7RlZGQEZCRkRGRkZIRldGWUZdcEY5">QyQ+NiRJKmJhc2lzX2luZEc2IkkiQ0dGJjYkJkkoYnJhbmNoNEdGJjYjIiIiJkYqNiMiIiUhIiI=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L1072" drawlabel="true">
<Input>
<Text-field prompt="coFrame &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="Aak := generate_Aak();" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEkQWFrRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEtZ2VuZXJhdGVfQWFrRidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNiQtRiw2I1EhRidGOUY5LUY2Ni1RIjtGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRidGTS8lK2V4ZWN1dGFibGVHRj1GOQ==">QyQ+SSRBYWtHNiItSS1nZW5lcmF0ZV9BYWtHRiVGJSIiIg==</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEkQWFrRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEjOj1GJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JKG1mZW5jZWRHRiQ2Ji1GIzYqLUZQNiYtRiM2Li1JI21uR0YkNiRRIjBGJ0Y5LUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictRiw2JVEkQTYyRidGL0YyRmZuLUYjNiUtRjY2LVEqJnVtaW51czA7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORmdvLUZZNiRRIjFGJ0Y5RjlGZm5GXm9GZm4tRiw2JVEkQTY1RidGL0YyLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y9RjlGOS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0Zmbi1GUDYmLUYjNi5GWEZmbi1GLDYlUSRBNzJGJ0YvRjJGZm5GWEZmbkZecUZmbi1GLDYlUSRBNzVGJ0YvRjJGX3BGYnBGOUY5RmRwRmdwRmZuLUZQNiYtRiM2LkZYRmZuLUYsNiVRJEE4MkYnRi9GMkZmbkZYRmZuRmhxRmZuLUYsNiVRJEE4NUYnRi9GMkZfcEZicEY5RjlGZHBGZ3BGX3BGYnBGOUY5RmRwRmdwRl9wRmJwRjk=">NyU3JyIiIUkkQTYyRyUqcHJvdGVjdGVkRyEiIkYlSSRBNjVHRiY3J0YkSSRBNzJHRiZGJEYqSSRBNzVHRiY3J0YkSSRBODJHRiZGJEYtSSRBODVHRiY=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L1070" drawlabel="true">
<Input>
<Text-field prompt="coFrame &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="DGsetup(coFrame, [], [seq(d(cat(A, a, 2)) = d_A(a, 2), a = 6 .. 8), seq(d(cat(A, a, 5)) = d_A(a, 5), a = 6 .. 8), seq(d(Thetak[i]) = d_Theta(i), i = 1 .. 5)]);" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEoREdzZXR1cEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYoLUYsNiVRKGNvRnJhbWVGJ0YvRjItSSNtb0dGJDYtUSIsRicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0YxLyUpc3RyZXRjaHlHRkUvJSpzeW1tZXRyaWNHRkUvJShsYXJnZW9wR0ZFLyUubW92YWJsZWxpbWl0c0dGRS8lJ2FjY2VudEdGRS8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUY2NiYtRiM2JC1GLDYjUSFGJ0ZBRkEvJSVvcGVuR1EnJmxzcWI7RicvJSZjbG9zZUdRJyZyc3FiO0YnRj0tRjY2Ji1GIzYqLUYsNiVRJHNlcUYnRi9GMi1GNjYkLUYjNi4tRiw2JVEiZEYnRi9GMi1GNjYkLUYjNiUtRiw2JVEkY2F0RidGL0YyLUY2NiQtRiM2KC1GLDYlUSJBRidGL0YyRj0tRiw2JVEiYUYnRi9GMkY9LUkjbW5HRiQ2JFEiMkYnRkFGQUZBRkFGQS1GPjYtUSI9RidGQUZDL0ZHRkVGSEZKRkxGTkZQL0ZTUSwwLjI3Nzc3NzhlbUYnL0ZWRmdxLUYsNiVRJGRfQUYnRi9GMi1GNjYkLUYjNiZGW3FGPUZecUZBRkFGPUZbcUZicS1GX3E2JFEiNkYnRkEtRj42LVEjLi5GJ0ZBRkNGZXFGSEZKRkxGTkZQL0ZTUSwwLjIyMjIyMjJlbUYnL0ZWRlQtRl9xNiRRIjhGJ0ZBRkFGQUY9LUYjNiVGY28tRjY2JC1GIzYuRmpvLUY2NiQtRiM2JUZhcC1GNjYkLUYjNihGaHBGPUZbcUY9LUZfcTYkUSI1RidGQUZBRkFGQUZBRmJxRmlxLUY2NiQtRiM2JkZbcUY9RmpzRkFGQUY9RltxRmJxRmByRmNyRmlyRkFGQUZBRj1GY28tRjY2JC1GIzYuRmpvLUY2NiQtRiM2JS1GLDYlUSdUaGV0YWtGJ0YvRjItRjY2Ji1GIzYkLUYsNiVRImlGJ0YvRjJGQUZBL0ZqblEiW0YnL0Zdb1EiXUYnRkFGQUZicS1GLDYlUShkX1RoZXRhRidGL0YyLUY2NiRGXnVGQUY9RmB1RmJxLUZfcTYkUSIxRidGQUZjckZqc0ZBRkFGQUZBRmN1RmV1RkFGQS1GPjYtUSI7RidGQUZDRkZGSEZKRkxGTkZQRlJGaHEvJStleGVjdXRhYmxlR0ZFRkE=">QyQtSShER3NldHVwRzYiNiVJKGNvRnJhbWVHRiU3IjclLUkkc2VxRyUqcHJvdGVjdGVkRzYkLy1JImRHRiU2Iy1JJGNhdEdGLDYlSSJBR0YlSSJhR0YlIiIjLUkkZF9BR0YlNiRGNkY3L0Y2OyIiJyIiKS1GKzYkLy1GMDYjLUYzNiVGNUY2IiImLUY5NiRGNkZGRjstRis2JC8tRjA2IyZJJ1RoZXRha0dGJTYjSSJpR0YlLUkoZF9UaGV0YUdGJUZQL0ZROyIiIkZGRlY=</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">STd1cGRhdGVkfmZyYW1lOn5jb0ZyYW1lRzYi</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L1068" drawlabel="true">
<Input>
<Text-field prompt="coFrame &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="Con:" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYrLUkjbWlHRiQ2JVEkQ29uRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEiOkYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRJEN1ckYnRi9GMi1GNjYtUSomY29sb25lcTtGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUYsNiVRKWZpbmRfY3VyRidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNiRGK0Y5RjlGNS8lK2V4ZWN1dGFibGVHRj1GOQ==">QyZJJENvbkc2IiEiIj5JJEN1ckdGJC1JKWZpbmRfY3VyR0YkNiNGI0Yl</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L1067" drawlabel="true">
<Input>
<Text-field prompt="coFrame &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYrLUkjbW9HRiQ2LVEiI0YnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGNC8lKXN0cmV0Y2h5R0Y0LyUqc3ltbWV0cmljR0Y0LyUobGFyZ2VvcEdGNC8lLm1vdmFibGVsaW1pdHNHRjQvJSdhY2NlbnRHRjQvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZDLUkjbWlHRiQ2JVEuZXh0cmFjdF9rYXBwYUYnLyUnaXRhbGljR1EldHJ1ZUYnL0YwUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYpLUZHNiVRJENvbkYnRkpGTS1GLDYtUSIsRidGL0YyL0Y2RkxGN0Y5RjtGPUY/RkEvRkVRLDAuMzMzMzMzM2VtRictRkc2JVEkQ3VyRidGSkZNRlctRiw2LVEqJnVtaW51czA7RidGL0YyRjVGN0Y5RjtGPUY/L0ZCUSwwLjIyMjIyMjJlbUYnL0ZFRl5vLUkjbW5HRiQ2JFEiMUYnRi9GL0YvLUYsNi1RIjtGJ0YvRjJGWkY3RjlGO0Y9Rj9GQS9GRVEsMC4yNzc3Nzc4ZW1GJ0ZGLUZQNiQtRiM2KEZURldGZ25GVy1GYW82JFEiMEYnRi9GL0YvRmRvLyUrZXhlY3V0YWJsZUdGNEYv">NiI=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L1071" drawlabel="true">
<Input>
<Text-field prompt="coFrame &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="Con4 := normalize(evalDG(Con), 4):" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYuLUkjbWlHRiQ2JVElQ29uNEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRKm5vcm1hbGl6ZUYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYoLUYsNiVRJ2V2YWxER0YnRi9GMi1GUzYkLUYjNiUtRiw2JVEkQ29uRidGL0YyLyUrZXhlY3V0YWJsZUdGPUY5RjktRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1JI21uR0YkNiRRIjRGJ0Y5RltvRjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1GLDYlUSVDdXI0RidGL0YyRjUtRiw2JVEpZmluZF9jdXJGJ0YvRjItRlM2JC1GIzYkRitGOUY5RmlvRltvRjk=">QyY+SSVDb240RzYiLUkqbm9ybWFsaXplR0YlNiQtSSdldmFsREdHRiU2I0kkQ29uR0YlIiIlISIiPkklQ3VyNEdGJS1JKWZpbmRfY3VyR0YlNiNGJEYu</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L1069" drawlabel="true">
<Input>
<Text-field prompt="coFrame &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="biq4 := find_biquartic(Con4, Cur4):" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVElYmlxNEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRL2ZpbmRfYmlxdWFydGljRidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNictRiw2JVElQ29uNEYnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUYsNiVRJUN1cjRGJ0YvRjIvJStleGVjdXRhYmxlR0Y9RjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTUZfb0Y5">QyQ+SSViaXE0RzYiLUkvZmluZF9iaXF1YXJ0aWNHRiU2JEklQ29uNEdGJUklQ3VyNEdGJSEiIg==</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L1199" drawlabel="true">
<Input>
<Text-field prompt="coFrame &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYtLUkjbW9HRiQ2LVEiI0YnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGNC8lKXN0cmV0Y2h5R0Y0LyUqc3ltbWV0cmljR0Y0LyUobGFyZ2VvcEdGNC8lLm1vdmFibGVsaW1pdHNHRjQvJSdhY2NlbnRHRjQvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZDLUkjbWlHRiQ2JVE2Q29uTjQmIzg3ODg7bm9ybWFsaXplRicvJSdpdGFsaWNHUSV0cnVlRicvRjBRJ2l0YWxpY0YnLUkobWZlbmNlZEdGJDYkLUYjNigtRkc2JVEnZXZhbERHRidGSkZNLUZQNiQtRiM2JS1GRzYlUSRDb25GJ0ZKRk0vJStleGVjdXRhYmxlR0Y0Ri9GLy1GLDYtUSIsRidGL0YyL0Y2RkxGN0Y5RjtGPUY/RkEvRkVRLDAuMzMzMzMzM2VtRictSSNtbkdGJDYkUSI2RidGL0ZobkYvRi8tRiw2LVEiOkYnRi9GMkY1RjdGOUY7Rj1GPy9GQlEsMC4yNzc3Nzc4ZW1GJy9GRUZoby1GRzYlUSZDdXJONEYnRkpGTS1GLDYtUSomY29sb25lcTtGJ0YvRjJGNUY3RjlGO0Y9Rj9GZ29GaW8tRkc2JVEpZmluZF9jdXJGJ0ZKRk0tRlA2JC1GIzYkLUZHNiVRJkNvbk40RidGSkZNRi9GL0Zkb0ZobkYv">NiI=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L1081" drawlabel="true">
<Input>
<Text-field style="Heading 3" layout="Heading 3">Branch 7</Text-field>
</Input>
</Group>
<Group labelreference="L1082" drawlabel="true">
<Input>
<Text-field prompt="coFrame &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="basis_ind, C := branch7[1], branch7[4]:" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYuLUkjbWlHRiQ2JVEqYmFzaXNfaW5kRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEiLEYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGMS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GLDYlUSJDRidGL0YyLUY2Ni1RKiZjb2xvbmVxO0YnRjlGOy9GP0Y9RkBGQkZERkZGSC9GS1EsMC4yNzc3Nzc4ZW1GJy9GTkZYLUYsNiVRKGJyYW5jaDdGJ0YvRjItSShtZmVuY2VkR0YkNiYtRiM2JC1JI21uR0YkNiRRIjFGJ0Y5RjlGOS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0Y1RlotRmhuNiYtRiM2JS1GXW82JFEiNEYnRjkvJStleGVjdXRhYmxlR0Y9RjlGOUZgb0Zjby1GNjYtUSI6RidGOUY7RlZGQEZCRkRGRkZIRldGWUZdcEY5">QyQ+NiRJKmJhc2lzX2luZEc2IkkiQ0dGJjYkJkkoYnJhbmNoN0dGJjYjIiIiJkYqNiMiIiUhIiI=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L1080" drawlabel="true">
<Input>
<Text-field prompt="coFrame &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="Aak := generate_Aak();" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEkQWFrRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEtZ2VuZXJhdGVfQWFrRidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNiQtRiw2I1EhRidGOUY5LUY2Ni1RIjtGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRidGTS8lK2V4ZWN1dGFibGVHRj1GOQ==">QyQ+SSRBYWtHNiItSS1nZW5lcmF0ZV9BYWtHRiVGJSIiIg==</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEkQWFrRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEjOj1GJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JKG1mZW5jZWRHRiQ2Ji1GIzYqLUZQNiYtRiM2Li1JI21uR0YkNiRRIjBGJ0Y5LUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictRiw2JVEkQTYyRidGL0YyRmZuLUYjNiUtRjY2LVEqJnVtaW51czA7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORmdvLUZZNiRRIjFGJ0Y5RjlGZm5GXm9GZm4tRiw2JVEkQTY1RidGL0YyLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y9RjlGOS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0Zmbi1GUDYmLUYjNi5GWEZmbi1GLDYlUSRBNzJGJ0YvRjJGZm5GWEZmbkZecUZmbi1GLDYlUSRBNzVGJ0YvRjJGX3BGYnBGOUY5RmRwRmdwRmZuLUZQNiYtRiM2LkZYRmZuLUYsNiVRJEE4MkYnRi9GMkZmbkZYRmZuLUYjNiZGaHEtRjY2LVEoJm1pbnVzO0YnRjlGO0Y+RkBGQkZERkZGSEZmb0Zob0Zpb0Y5RmZuLUYsNiVRJEE4NUYnRi9GMkZfcEZicEY5RjlGZHBGZ3BGX3BGYnBGOUY5RmRwRmdwRl9wRmJwRjk=">NyU3JyIiIUkkQTYyRyUqcHJvdGVjdGVkRyEiIkYlSSRBNjVHRiY3J0YkSSRBNzJHRiZGJEYqSSRBNzVHRiY3J0YkSSRBODJHRiZGJCwmRi0iIiJGL0YnSSRBODVHRiY=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L1078" drawlabel="true">
<Input>
<Text-field prompt="coFrame &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="DGsetup(coFrame, [], [seq(d(cat(A, a, 2)) = d_A(a, 2), a = 6 .. 8), seq(d(cat(A, a, 5)) = d_A(a, 5), a = 6 .. 8), seq(d(Thetak[i]) = d_Theta(i), i = 1 .. 5)]);" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEoREdzZXR1cEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYoLUYsNiVRKGNvRnJhbWVGJ0YvRjItSSNtb0dGJDYtUSIsRicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0YxLyUpc3RyZXRjaHlHRkUvJSpzeW1tZXRyaWNHRkUvJShsYXJnZW9wR0ZFLyUubW92YWJsZWxpbWl0c0dGRS8lJ2FjY2VudEdGRS8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUY2NiYtRiM2JC1GLDYjUSFGJ0ZBRkEvJSVvcGVuR1EnJmxzcWI7RicvJSZjbG9zZUdRJyZyc3FiO0YnRj0tRjY2Ji1GIzYqLUYsNiVRJHNlcUYnRi9GMi1GNjYkLUYjNi4tRiw2JVEiZEYnRi9GMi1GNjYkLUYjNiUtRiw2JVEkY2F0RidGL0YyLUY2NiQtRiM2KC1GLDYlUSJBRidGL0YyRj0tRiw2JVEiYUYnRi9GMkY9LUkjbW5HRiQ2JFEiMkYnRkFGQUZBRkFGQS1GPjYtUSI9RidGQUZDL0ZHRkVGSEZKRkxGTkZQL0ZTUSwwLjI3Nzc3NzhlbUYnL0ZWRmdxLUYsNiVRJGRfQUYnRi9GMi1GNjYkLUYjNiZGW3FGPUZecUZBRkFGPUZbcUZicS1GX3E2JFEiNkYnRkEtRj42LVEjLi5GJ0ZBRkNGZXFGSEZKRkxGTkZQL0ZTUSwwLjIyMjIyMjJlbUYnL0ZWRlQtRl9xNiRRIjhGJ0ZBRkFGQUY9LUYjNiVGY28tRjY2JC1GIzYuRmpvLUY2NiQtRiM2JUZhcC1GNjYkLUYjNihGaHBGPUZbcUY9LUZfcTYkUSI1RidGQUZBRkFGQUZBRmJxRmlxLUY2NiQtRiM2JkZbcUY9RmpzRkFGQUY9RltxRmJxRmByRmNyRmlyRkFGQUZBRj1GY28tRjY2JC1GIzYuRmpvLUY2NiQtRiM2JS1GLDYlUSdUaGV0YWtGJ0YvRjItRjY2Ji1GIzYkLUYsNiVRImlGJ0YvRjJGQUZBL0ZqblEiW0YnL0Zdb1EiXUYnRkFGQUZicS1GLDYlUShkX1RoZXRhRidGL0YyLUY2NiRGXnVGQUY9RmB1RmJxLUZfcTYkUSIxRidGQUZjckZqc0ZBRkFGQUZBRmN1RmV1RkFGQS1GPjYtUSI7RidGQUZDRkZGSEZKRkxGTkZQRlJGaHEvJStleGVjdXRhYmxlR0ZFRkE=">QyQtSShER3NldHVwRzYiNiVJKGNvRnJhbWVHRiU3IjclLUkkc2VxRyUqcHJvdGVjdGVkRzYkLy1JImRHRiU2Iy1JJGNhdEdGLDYlSSJBR0YlSSJhR0YlIiIjLUkkZF9BR0YlNiRGNkY3L0Y2OyIiJyIiKS1GKzYkLy1GMDYjLUYzNiVGNUY2IiImLUY5NiRGNkZGRjstRis2JC8tRjA2IyZJJ1RoZXRha0dGJTYjSSJpR0YlLUkoZF9UaGV0YUdGJUZQL0ZROyIiIkZGRlY=</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">STd1cGRhdGVkfmZyYW1lOn5jb0ZyYW1lRzYi</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L1076" drawlabel="true">
<Input>
<Text-field prompt="coFrame &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="Con:" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYrLUkjbWlHRiQ2JVEkQ29uRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEiOkYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRJEN1ckYnRi9GMi1GNjYtUSomY29sb25lcTtGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUYsNiVRKWZpbmRfY3VyRidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNiRGK0Y5RjlGNS8lK2V4ZWN1dGFibGVHRj1GOQ==">QyZJJENvbkc2IiEiIj5JJEN1ckdGJC1JKWZpbmRfY3VyR0YkNiNGI0Yl</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L1075" drawlabel="true">
<Input>
<Text-field prompt="coFrame &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYrLUkjbW9HRiQ2LVEiI0YnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGNC8lKXN0cmV0Y2h5R0Y0LyUqc3ltbWV0cmljR0Y0LyUobGFyZ2VvcEdGNC8lLm1vdmFibGVsaW1pdHNHRjQvJSdhY2NlbnRHRjQvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZDLUkjbWlHRiQ2JVEuZXh0cmFjdF9rYXBwYUYnLyUnaXRhbGljR1EldHJ1ZUYnL0YwUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYpLUZHNiVRJENvbkYnRkpGTS1GLDYtUSIsRidGL0YyL0Y2RkxGN0Y5RjtGPUY/RkEvRkVRLDAuMzMzMzMzM2VtRictRkc2JVEkQ3VyRidGSkZNRlctRiw2LVEqJnVtaW51czA7RidGL0YyRjVGN0Y5RjtGPUY/L0ZCUSwwLjIyMjIyMjJlbUYnL0ZFRl5vLUkjbW5HRiQ2JFEiMUYnRi9GL0YvLUYsNi1RIjtGJ0YvRjJGWkY3RjlGO0Y9Rj9GQS9GRVEsMC4yNzc3Nzc4ZW1GJ0ZGLUZQNiQtRiM2KEZURldGZ25GVy1GYW82JFEiMEYnRi9GL0YvRmRvLyUrZXhlY3V0YWJsZUdGNEYv">NiI=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L1079" drawlabel="true">
<Input>
<Text-field prompt="coFrame &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="Con4 := normalize(evalDG(Con), 4):" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYuLUkjbWlHRiQ2JVElQ29uNEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRKm5vcm1hbGl6ZUYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYoLUYsNiVRJ2V2YWxER0YnRi9GMi1GUzYkLUYjNiUtRiw2JVEkQ29uRidGL0YyLyUrZXhlY3V0YWJsZUdGPUY5RjktRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1JI21uR0YkNiRRIjRGJ0Y5RltvRjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1GLDYlUSVDdXI0RidGL0YyRjUtRiw2JVEpZmluZF9jdXJGJ0YvRjItRlM2JC1GIzYkRitGOUY5RmlvRltvRjk=">QyY+SSVDb240RzYiLUkqbm9ybWFsaXplR0YlNiQtSSdldmFsREdHRiU2I0kkQ29uR0YlIiIlISIiPkklQ3VyNEdGJS1JKWZpbmRfY3VyR0YlNiNGJEYu</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L1077" drawlabel="true">
<Input>
<Text-field prompt="coFrame &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="biq7 := find_biquartic(Con4, Cur4):" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVElYmlxN0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRL2ZpbmRfYmlxdWFydGljRidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNictRiw2JVElQ29uNEYnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUYsNiVRJUN1cjRGJ0YvRjIvJStleGVjdXRhYmxlR0Y9RjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTUZfb0Y5">QyQ+SSViaXE3RzYiLUkvZmluZF9iaXF1YXJ0aWNHRiU2JEklQ29uNEdGJUklQ3VyNEdGJSEiIg==</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L1202" drawlabel="true">
<Input>
<Text-field prompt="coFrame &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYtLUkjbW9HRiQ2LVEiI0YnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGNC8lKXN0cmV0Y2h5R0Y0LyUqc3ltbWV0cmljR0Y0LyUobGFyZ2VvcEdGNC8lLm1vdmFibGVsaW1pdHNHRjQvJSdhY2NlbnRHRjQvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZDLUkjbWlHRiQ2JVE2Q29uTjcmIzg3ODg7bm9ybWFsaXplRicvJSdpdGFsaWNHUSV0cnVlRicvRjBRJ2l0YWxpY0YnLUkobWZlbmNlZEdGJDYkLUYjNigtRkc2JVEnZXZhbERHRidGSkZNLUZQNiQtRiM2JS1GRzYlUSRDb25GJ0ZKRk0vJStleGVjdXRhYmxlR0Y0Ri9GLy1GLDYtUSIsRidGL0YyL0Y2RkxGN0Y5RjtGPUY/RkEvRkVRLDAuMzMzMzMzM2VtRictSSNtbkdGJDYkUSI2RidGL0ZobkYvRi8tRiw2LVEiOkYnRi9GMkY1RjdGOUY7Rj1GPy9GQlEsMC4yNzc3Nzc4ZW1GJy9GRUZoby1GRzYlUSZDdXJON0YnRkpGTS1GLDYtUSomY29sb25lcTtGJ0YvRjJGNUY3RjlGO0Y9Rj9GZ29GaW8tRkc2JVEpZmluZF9jdXJGJ0ZKRk0tRlA2JC1GIzYkLUZHNiVRJkNvbk43RidGSkZNRi9GL0Zkb0ZobkYv">NiI=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L1103" drawlabel="true">
<Input>
<Text-field style="Heading 2" layout="Heading 2">dim 9</Text-field>
</Input>
</Group>
<Group labelreference="L1102" drawlabel="true">
<Input>
<Text-field prompt="coFrame &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="DGsetup(coFrame, [A92 = dgform(0), A95 = dgform(0)], []);" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEoREdzZXR1cEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYoLUYsNiVRKGNvRnJhbWVGJ0YvRjItSSNtb0dGJDYtUSIsRicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0YxLyUpc3RyZXRjaHlHRkUvJSpzeW1tZXRyaWNHRkUvJShsYXJnZW9wR0ZFLyUubW92YWJsZWxpbWl0c0dGRS8lJ2FjY2VudEdGRS8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUY2NiYtRiM2LS1GLDYlUSRBOTJGJ0YvRjItRj42LVEiPUYnRkFGQy9GR0ZFRkhGSkZMRk5GUC9GU1EsMC4yNzc3Nzc4ZW1GJy9GVkZeby1GLDYlUSdkZ2Zvcm1GJ0YvRjItRjY2JC1GIzYkLUkjbW5HRiQ2JFEiMEYnRkFGQUZBRj0tRiw2JVEkQTk1RidGL0YyRmluRmBvRmNvLUYsNiNRIUYnRkFGQS8lJW9wZW5HUScmbHNxYjtGJy8lJmNsb3NlR1EnJnJzcWI7RidGPS1GNjYmLUYjNiRGXnBGQUZBL0ZicFEiW0YnL0ZlcFEiXUYnRkFGQS1GPjYtUSI7RidGQUZDRkZGSEZKRkxGTkZQRlJGX28vJStleGVjdXRhYmxlR0ZFRkE=">QyQtSShER3NldHVwRzYiNiVJKGNvRnJhbWVHRiU3JC9JJEE5MkdGJS1JJ2RnZm9ybUdGJTYjIiIhL0kkQTk1R0YlRis3IiIiIg==</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">STd1cGRhdGVkfmZyYW1lOn5jb0ZyYW1lRzYi</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L1105" drawlabel="true">
<Input>
<Text-field prompt="coFrame &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="not_touch_set := {A62, A65, A72, A75, A82, A85, A92, A95, b, coFrame, g2, l1, l3};" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEubm90X3RvdWNoX3NldEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUkobWZlbmNlZEdGJDYmLUYjNjwtRiw2JVEoY29GcmFtZUYnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUYsNiVRI2cyRidGL0YyRlctRiw2JVEjbDFGJ0YvRjJGVy1GLDYlUSNsM0YnRi9GMkZXLUYsNiVRImJGJ0YvRjJGVy1GLDYlUSRBNjJGJ0YvRjJGVy1GLDYlUSRBNjVGJ0YvRjJGVy1GLDYlUSRBNzJGJ0YvRjJGVy1GLDYlUSRBNzVGJ0YvRjJGVy1GLDYlUSRBODJGJ0YvRjJGVy1GLDYlUSRBODVGJ0YvRjJGVy1GLDYlUSRBOTJGJ0YvRjJGVy1GLDYlUSRBOTVGJ0YvRjJGOUY5LyUlb3BlbkdRInxmckYnLyUmY2xvc2VHUSJ8aHJGJy1GNjYtUSI7RidGOUY7RlpGQEZCRkRGRkZIRmVuRk0vJStleGVjdXRhYmxlR0Y9Rjk=">QyQ+SS5ub3RfdG91Y2hfc2V0RzYiPC9JJEE2MkclKnByb3RlY3RlZEdJJEE2NUdGKEkkQTcyR0YoSSRBNzVHRihJJEE4MkdGKEkkQTg1R0YoSSRBOTJHRihJJEE5NUdGKEkiYkdGJUkoY29GcmFtZUdGJUkjZzJHRihJI2wxR0YlSSNsM0dGJSIiIg==</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEubm90X3RvdWNoX3NldEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIzo9RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtSShtZmVuY2VkR0YkNiYtRiM2Pi1GLDYlUSRBNjJGJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GLDYlUSRBNjVGJ0YvRjJGVy1GLDYlUSRBNzJGJ0YvRjJGVy1GLDYlUSRBNzVGJ0YvRjJGVy1GLDYlUSRBODJGJ0YvRjJGVy1GLDYlUSRBODVGJ0YvRjJGVy1GLDYlUSRBOTJGJ0YvRjJGVy1GLDYlUSRBOTVGJ0YvRjJGVy1GLDYlUSJiRidGL0YyRlctRiw2JVEoY29GcmFtZUYnRi9GMkZXLUYsNiVRI2cyRidGL0YyRlctRiw2JVEjbDFGJ0YvRjJGVy1GLDYlUSNsM0YnRi9GMi8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGPUY5RjkvJSVvcGVuR1EifGZyRicvJSZjbG9zZUdRInxockYnRl1xRmBxRjk=">PC9JJEE2MkclKnByb3RlY3RlZEdJJEE2NUdGJEkkQTcyR0YkSSRBNzVHRiRJJEE4MkdGJEkkQTg1R0YkSSRBOTJHRiRJJEE5NUdGJEkiYkc2IkkoY29GcmFtZUdGLUkjZzJHRiRJI2wxR0YtSSNsM0dGLQ==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L1098" drawlabel="true">
<Input>
<Text-field style="Heading 3" layout="Heading 3">Branch 3</Text-field>
</Input>
</Group>
<Group labelreference="L1099" drawlabel="true">
<Input>
<Text-field prompt="coFrame &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="basis_ind, C := branch3[1], branch3[4]:" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYuLUkjbWlHRiQ2JVEqYmFzaXNfaW5kRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEiLEYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGMS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GLDYlUSJDRidGL0YyLUY2Ni1RKiZjb2xvbmVxO0YnRjlGOy9GP0Y9RkBGQkZERkZGSC9GS1EsMC4yNzc3Nzc4ZW1GJy9GTkZYLUYsNiVRKGJyYW5jaDNGJ0YvRjItSShtZmVuY2VkR0YkNiYtRiM2JC1JI21uR0YkNiRRIjFGJ0Y5RjlGOS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0Y1RlotRmhuNiYtRiM2JS1GXW82JFEiNEYnRjkvJStleGVjdXRhYmxlR0Y9RjlGOUZgb0Zjby1GNjYtUSI6RidGOUY7RlZGQEZCRkRGRkZIRldGWUZdcEY5">QyQ+NiRJKmJhc2lzX2luZEc2IkkiQ0dGJjYkJkkoYnJhbmNoM0dGJjYjIiIiJkYqNiMiIiUhIiI=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L1096" drawlabel="true">
<Input>
<Text-field prompt="coFrame &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="Aak := generate_Aak();" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEkQWFrRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEtZ2VuZXJhdGVfQWFrRidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNiQtRiw2I1EhRidGOUY5LUY2Ni1RIjtGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRidGTS8lK2V4ZWN1dGFibGVHRj1GOQ==">QyQ+SSRBYWtHNiItSS1nZW5lcmF0ZV9BYWtHRiVGJSIiIg==</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEkQWFrRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEjOj1GJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JKG1mZW5jZWRHRiQ2Ji1GIzYsLUZQNiYtRiM2Li1JI21uR0YkNiRRIjBGJ0Y5LUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictRiw2JVEkQTYyRidGL0YyRmZuLUYjNiUtRjY2LVEqJnVtaW51czA7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORmdvLUZZNiRRIjFGJ0Y5RjlGZm5GXm9GZm4tRiw2JVEkQTY1RidGL0YyLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y9RjlGOS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0Zmbi1GUDYmLUYjNi5GWEZmbi1GLDYlUSRBNzJGJ0YvRjJGZm5GWEZmbi1GIzYmRl5xLUY2Ni1RKCZtaW51cztGJ0Y5RjtGPkZARkJGREZGRkhGZm9GaG9GaW9GOUZmbi1GLDYlUSRBNzVGJ0YvRjJGX3BGYnBGOUY5RmRwRmdwRmZuLUZQNiYtRiM2LkZYRmZuLUYsNiVRJEE4MkYnRi9GMkZmbkZYRmZuRl1yRmZuLUYsNiVRJEE4NUYnRi9GMkZfcEZicEY5RjlGZHBGZ3BGZm4tRlA2Ji1GIzYuRlhGZm4tRiw2JVEkQTkyRidGL0YyRmZuRmlvRmZuRmdyRmZuLUYsNiVRJEE5NUYnRi9GMkZfcEZicEY5RjlGZHBGZ3BGX3BGYnBGOUY5RmRwRmdwRl9wRmJwRjk=">NyY3JyIiIUkkQTYyRyUqcHJvdGVjdGVkRyEiIkYlSSRBNjVHRiY3J0YkSSRBNzJHRiZGJCwmRioiIiJGLEYnSSRBNzVHRiY3J0YkSSRBODJHRiZGJEYvSSRBODVHRiY3J0YkSSRBOTJHRiZGLEYySSRBOTVHRiY=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L1092" drawlabel="true">
<Input>
<Text-field prompt="coFrame &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="DGsetup(coFrame, [], [seq(d(cat(A, a, 2)) = d_A(a, 2), a = 6 .. 9), seq(d(cat(A, a, 5)) = d_A(a, 5), a = 6 .. 9), seq(d(Thetak[i]) = d_Theta(i), i = 1 .. 5)]);" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEoREdzZXR1cEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYoLUYsNiVRKGNvRnJhbWVGJ0YvRjItSSNtb0dGJDYtUSIsRicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0YxLyUpc3RyZXRjaHlHRkUvJSpzeW1tZXRyaWNHRkUvJShsYXJnZW9wR0ZFLyUubW92YWJsZWxpbWl0c0dGRS8lJ2FjY2VudEdGRS8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUY2NiYtRiM2JC1GLDYjUSFGJ0ZBRkEvJSVvcGVuR1EnJmxzcWI7RicvJSZjbG9zZUdRJyZyc3FiO0YnRj0tRjY2Ji1GIzYqLUYsNiVRJHNlcUYnRi9GMi1GNjYkLUYjNi4tRiw2JVEiZEYnRi9GMi1GNjYkLUYjNiUtRiw2JVEkY2F0RidGL0YyLUY2NiQtRiM2KC1GLDYlUSJBRidGL0YyRj0tRiw2JVEiYUYnRi9GMkY9LUkjbW5HRiQ2JFEiMkYnRkFGQUZBRkFGQS1GPjYtUSI9RidGQUZDL0ZHRkVGSEZKRkxGTkZQL0ZTUSwwLjI3Nzc3NzhlbUYnL0ZWRmdxLUYsNiVRJGRfQUYnRi9GMi1GNjYkLUYjNiZGW3FGPUZecUZBRkFGPUZbcUZicS1GX3E2JFEiNkYnRkEtRj42LVEjLi5GJ0ZBRkNGZXFGSEZKRkxGTkZQL0ZTUSwwLjIyMjIyMjJlbUYnL0ZWRlQtRl9xNiRRIjlGJ0ZBRkFGQUY9LUYjNiVGY28tRjY2JC1GIzYuRmpvLUY2NiQtRiM2JUZhcC1GNjYkLUYjNihGaHBGPUZbcUY9LUZfcTYkUSI1RidGQUZBRkFGQUZBRmJxRmlxLUY2NiQtRiM2JkZbcUY9RmpzRkFGQUY9RltxRmJxRmByRmNyRmlyRkFGQUZBRj1GY28tRjY2JC1GIzYuRmpvLUY2NiQtRiM2JS1GLDYlUSdUaGV0YWtGJ0YvRjItRjY2Ji1GIzYkLUYsNiVRImlGJ0YvRjJGQUZBL0ZqblEiW0YnL0Zdb1EiXUYnRkFGQUZicS1GLDYlUShkX1RoZXRhRidGL0YyLUY2NiRGXnVGQUY9RmB1RmJxLUZfcTYkUSIxRidGQUZjckZqc0ZBRkFGQUZBRmN1RmV1RkFGQS1GPjYtUSI7RidGQUZDRkZGSEZKRkxGTkZQRlJGaHEvJStleGVjdXRhYmxlR0ZFRkE=">QyQtSShER3NldHVwRzYiNiVJKGNvRnJhbWVHRiU3IjclLUkkc2VxRyUqcHJvdGVjdGVkRzYkLy1JImRHRiU2Iy1JJGNhdEdGLDYlSSJBR0YlSSJhR0YlIiIjLUkkZF9BR0YlNiRGNkY3L0Y2OyIiJyIiKi1GKzYkLy1GMDYjLUYzNiVGNUY2IiImLUY5NiRGNkZGRjstRis2JC8tRjA2IyZJJ1RoZXRha0dGJTYjSSJpR0YlLUkoZF9UaGV0YUdGJUZQL0ZROyIiIkZGRlY=</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">STd1cGRhdGVkfmZyYW1lOn5jb0ZyYW1lRzYi</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L1101" drawlabel="true">
<Input>
<Text-field prompt="coFrame &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="Con:" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYrLUkjbWlHRiQ2JVEkQ29uRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEiOkYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRJEN1ckYnRi9GMi1GNjYtUSomY29sb25lcTtGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUYsNiVRKWZpbmRfY3VyRidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNiRGK0Y5RjlGNS8lK2V4ZWN1dGFibGVHRj1GOQ==">QyZJJENvbkc2IiEiIj5JJEN1ckdGJC1JKWZpbmRfY3VyR0YkNiNGI0Yl</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L1100" drawlabel="true">
<Input>
<Text-field prompt="coFrame &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYrLUkjbW9HRiQ2LVEiI0YnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGNC8lKXN0cmV0Y2h5R0Y0LyUqc3ltbWV0cmljR0Y0LyUobGFyZ2VvcEdGNC8lLm1vdmFibGVsaW1pdHNHRjQvJSdhY2NlbnRHRjQvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZDLUkjbWlHRiQ2JVEuZXh0cmFjdF9rYXBwYUYnLyUnaXRhbGljR1EldHJ1ZUYnL0YwUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYpLUZHNiVRJENvbkYnRkpGTS1GLDYtUSIsRidGL0YyL0Y2RkxGN0Y5RjtGPUY/RkEvRkVRLDAuMzMzMzMzM2VtRictRkc2JVEkQ3VyRidGSkZNRlctRiw2LVEqJnVtaW51czA7RidGL0YyRjVGN0Y5RjtGPUY/L0ZCUSwwLjIyMjIyMjJlbUYnL0ZFRl5vLUkjbW5HRiQ2JFEiMUYnRi9GL0YvLUYsNi1RIjtGJ0YvRjJGWkY3RjlGO0Y9Rj9GQS9GRVEsMC4yNzc3Nzc4ZW1GJ0ZGLUZQNiQtRiM2KEZURldGZ25GVy1GYW82JFEiMEYnRi9GL0YvRmRvLyUrZXhlY3V0YWJsZUdGNEYv">NiI=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L1095" drawlabel="true">
<Input>
<Text-field prompt="coFrame &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="Con4 := normalize(evalDG(Con), 4):" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYuLUkjbWlHRiQ2JVElQ29uNEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRKm5vcm1hbGl6ZUYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYoLUYsNiVRJ2V2YWxER0YnRi9GMi1GUzYkLUYjNiUtRiw2JVEkQ29uRidGL0YyLyUrZXhlY3V0YWJsZUdGPUY5RjktRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1JI21uR0YkNiRRIjRGJ0Y5RltvRjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1GLDYlUSVDdXI0RidGL0YyRjUtRiw2JVEpZmluZF9jdXJGJ0YvRjItRlM2JC1GIzYkRitGOUY5RmlvRltvRjk=">QyY+SSVDb240RzYiLUkqbm9ybWFsaXplR0YlNiQtSSdldmFsREdHRiU2I0kkQ29uR0YlIiIlISIiPkklQ3VyNEdGJS1JKWZpbmRfY3VyR0YlNiNGJEYu</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L1090" drawlabel="true">
<Input>
<Text-field prompt="coFrame &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="biq3 := find_biquartic(Con4, Cur4):" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVElYmlxM0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRL2ZpbmRfYmlxdWFydGljRidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNictRiw2JVElQ29uNEYnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUYsNiVRJUN1cjRGJ0YvRjIvJStleGVjdXRhYmxlR0Y9RjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTUZfb0Y5">QyQ+SSViaXEzRzYiLUkvZmluZF9iaXF1YXJ0aWNHRiU2JEklQ29uNEdGJUklQ3VyNEdGJSEiIg==</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L1205" drawlabel="true">
<Input>
<Text-field prompt="coFrame &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYtLUkjbW9HRiQ2LVEiI0YnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGNC8lKXN0cmV0Y2h5R0Y0LyUqc3ltbWV0cmljR0Y0LyUobGFyZ2VvcEdGNC8lLm1vdmFibGVsaW1pdHNHRjQvJSdhY2NlbnRHRjQvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZDLUkjbWlHRiQ2JVE2Q29uTjMmIzg3ODg7bm9ybWFsaXplRicvJSdpdGFsaWNHUSV0cnVlRicvRjBRJ2l0YWxpY0YnLUkobWZlbmNlZEdGJDYkLUYjNigtRkc2JVEnZXZhbERHRidGSkZNLUZQNiQtRiM2JS1GRzYlUSRDb25GJ0ZKRk0vJStleGVjdXRhYmxlR0Y0Ri9GLy1GLDYtUSIsRidGL0YyL0Y2RkxGN0Y5RjtGPUY/RkEvRkVRLDAuMzMzMzMzM2VtRictSSNtbkdGJDYkUSI2RidGL0ZobkYvRi8tRiw2LVEiOkYnRi9GMkY1RjdGOUY7Rj1GPy9GQlEsMC4yNzc3Nzc4ZW1GJy9GRUZoby1GRzYlUSZDdXJOM0YnRkpGTS1GLDYtUSomY29sb25lcTtGJ0YvRjJGNUY3RjlGO0Y9Rj9GZ29GaW8tRkc2JVEpZmluZF9jdXJGJ0ZKRk0tRlA2JC1GIzYkLUZHNiVRJkNvbk4zRidGSkZNRi9GL0Zkb0ZobkYv">NiI=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L1094" drawlabel="true">
<Input>
<Text-field style="Heading 3" layout="Heading 3">Branch 5</Text-field>
</Input>
</Group>
<Group labelreference="L1087" drawlabel="true">
<Input>
<Text-field prompt="coFrame &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="basis_ind, C := branch5[1], branch5[4]:" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYuLUkjbWlHRiQ2JVEqYmFzaXNfaW5kRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEiLEYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGMS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GLDYlUSJDRidGL0YyLUY2Ni1RKiZjb2xvbmVxO0YnRjlGOy9GP0Y9RkBGQkZERkZGSC9GS1EsMC4yNzc3Nzc4ZW1GJy9GTkZYLUYsNiVRKGJyYW5jaDVGJ0YvRjItSShtZmVuY2VkR0YkNiYtRiM2JC1JI21uR0YkNiRRIjFGJ0Y5RjlGOS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0Y1RlotRmhuNiYtRiM2JS1GXW82JFEiNEYnRjkvJStleGVjdXRhYmxlR0Y9RjlGOUZgb0Zjby1GNjYtUSI6RidGOUY7RlZGQEZCRkRGRkZIRldGWUZdcEY5">QyQ+NiRJKmJhc2lzX2luZEc2IkkiQ0dGJjYkJkkoYnJhbmNoNUdGJjYjIiIiJkYqNiMiIiUhIiI=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L1097" drawlabel="true">
<Input>
<Text-field prompt="coFrame &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="Aak := generate_Aak();" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEkQWFrRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEtZ2VuZXJhdGVfQWFrRidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNiQtRiw2I1EhRidGOUY5LUY2Ni1RIjtGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRidGTS8lK2V4ZWN1dGFibGVHRj1GOQ==">QyQ+SSRBYWtHNiItSS1nZW5lcmF0ZV9BYWtHRiVGJSIiIg==</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEkQWFrRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEjOj1GJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JKG1mZW5jZWRHRiQ2Ji1GIzYsLUZQNiYtRiM2Li1JI21uR0YkNiRRIjBGJ0Y5LUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictRiw2JVEkQTYyRidGL0YyRmZuLUYjNiUtRjY2LVEqJnVtaW51czA7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORmdvLUZZNiRRIjFGJ0Y5RjlGZm5GXm9GZm4tRiw2JVEkQTY1RidGL0YyLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y9RjlGOS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0Zmbi1GUDYmLUYjNi5GWEZmbi1GLDYlUSRBNzJGJ0YvRjJGZm5GWEZmbkZecUZmbi1GLDYlUSRBNzVGJ0YvRjJGX3BGYnBGOUY5RmRwRmdwRmZuLUZQNiYtRiM2LkZYRmZuLUYsNiVRJEE4MkYnRi9GMkZmbkZYRmZuRmhxRmZuLUYsNiVRJEE4NUYnRi9GMkZfcEZicEY5RjlGZHBGZ3BGZm4tRlA2Ji1GIzYuRlhGZm4tRiw2JVEkQTkyRidGL0YyRmZuRlhGZm5GYnJGZm4tRiw2JVEkQTk1RidGL0YyRl9wRmJwRjlGOUZkcEZncEZfcEZicEY5RjlGZHBGZ3BGX3BGYnBGOQ==">NyY3JyIiIUkkQTYyRyUqcHJvdGVjdGVkRyEiIkYlSSRBNjVHRiY3J0YkSSRBNzJHRiZGJEYqSSRBNzVHRiY3J0YkSSRBODJHRiZGJEYtSSRBODVHRiY3J0YkSSRBOTJHRiZGJEYwSSRBOTVHRiY=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L1093" drawlabel="true">
<Input>
<Text-field prompt="coFrame &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="DGsetup(coFrame, [], [seq(d(cat(A, a, 2)) = d_A(a, 2), a = 6 .. 9), seq(d(cat(A, a, 5)) = d_A(a, 5), a = 6 .. 9), seq(d(Thetak[i]) = d_Theta(i), i = 1 .. 5)]);" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEoREdzZXR1cEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYoLUYsNiVRKGNvRnJhbWVGJ0YvRjItSSNtb0dGJDYtUSIsRicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0YxLyUpc3RyZXRjaHlHRkUvJSpzeW1tZXRyaWNHRkUvJShsYXJnZW9wR0ZFLyUubW92YWJsZWxpbWl0c0dGRS8lJ2FjY2VudEdGRS8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUY2NiYtRiM2JC1GLDYjUSFGJ0ZBRkEvJSVvcGVuR1EnJmxzcWI7RicvJSZjbG9zZUdRJyZyc3FiO0YnRj0tRjY2Ji1GIzYqLUYsNiVRJHNlcUYnRi9GMi1GNjYkLUYjNi4tRiw2JVEiZEYnRi9GMi1GNjYkLUYjNiUtRiw2JVEkY2F0RidGL0YyLUY2NiQtRiM2KC1GLDYlUSJBRidGL0YyRj0tRiw2JVEiYUYnRi9GMkY9LUkjbW5HRiQ2JFEiMkYnRkFGQUZBRkFGQS1GPjYtUSI9RidGQUZDL0ZHRkVGSEZKRkxGTkZQL0ZTUSwwLjI3Nzc3NzhlbUYnL0ZWRmdxLUYsNiVRJGRfQUYnRi9GMi1GNjYkLUYjNiZGW3FGPUZecUZBRkFGPUZbcUZicS1GX3E2JFEiNkYnRkEtRj42LVEjLi5GJ0ZBRkNGZXFGSEZKRkxGTkZQL0ZTUSwwLjIyMjIyMjJlbUYnL0ZWRlQtRl9xNiRRIjlGJ0ZBRkFGQUY9LUYjNiVGY28tRjY2JC1GIzYuRmpvLUY2NiQtRiM2JUZhcC1GNjYkLUYjNihGaHBGPUZbcUY9LUZfcTYkUSI1RidGQUZBRkFGQUZBRmJxRmlxLUY2NiQtRiM2JkZbcUY9RmpzRkFGQUY9RltxRmJxRmByRmNyRmlyRkFGQUZBRj1GY28tRjY2JC1GIzYuRmpvLUY2NiQtRiM2JS1GLDYlUSdUaGV0YWtGJ0YvRjItRjY2Ji1GIzYkLUYsNiVRImlGJ0YvRjJGQUZBL0ZqblEiW0YnL0Zdb1EiXUYnRkFGQUZicS1GLDYlUShkX1RoZXRhRidGL0YyLUY2NiRGXnVGQUY9RmB1RmJxLUZfcTYkUSIxRidGQUZjckZqc0ZBRkFGQUZBRmN1RmV1RkFGQS1GPjYtUSI7RidGQUZDRkZGSEZKRkxGTkZQRlJGaHEvJStleGVjdXRhYmxlR0ZFRkE=">QyQtSShER3NldHVwRzYiNiVJKGNvRnJhbWVHRiU3IjclLUkkc2VxRyUqcHJvdGVjdGVkRzYkLy1JImRHRiU2Iy1JJGNhdEdGLDYlSSJBR0YlSSJhR0YlIiIjLUkkZF9BR0YlNiRGNkY3L0Y2OyIiJyIiKi1GKzYkLy1GMDYjLUYzNiVGNUY2IiImLUY5NiRGNkZGRjstRis2JC8tRjA2IyZJJ1RoZXRha0dGJTYjSSJpR0YlLUkoZF9UaGV0YUdGJUZQL0ZROyIiIkZGRlY=</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">STd1cGRhdGVkfmZyYW1lOn5jb0ZyYW1lRzYi</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L1110" drawlabel="true">
<Input>
<Text-field prompt="coFrame &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="Con:" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYrLUkjbWlHRiQ2JVEkQ29uRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEiOkYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRJEN1ckYnRi9GMi1GNjYtUSomY29sb25lcTtGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUYsNiVRKWZpbmRfY3VyRidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNiRGK0Y5RjlGNS8lK2V4ZWN1dGFibGVHRj1GOQ==">QyZJJENvbkc2IiEiIj5JJEN1ckdGJC1JKWZpbmRfY3VyR0YkNiNGI0Yl</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L1109" drawlabel="true">
<Input>
<Text-field prompt="coFrame &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYrLUkjbW9HRiQ2LVEiI0YnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGNC8lKXN0cmV0Y2h5R0Y0LyUqc3ltbWV0cmljR0Y0LyUobGFyZ2VvcEdGNC8lLm1vdmFibGVsaW1pdHNHRjQvJSdhY2NlbnRHRjQvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZDLUkjbWlHRiQ2JVEuZXh0cmFjdF9rYXBwYUYnLyUnaXRhbGljR1EldHJ1ZUYnL0YwUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYpLUZHNiVRJENvbkYnRkpGTS1GLDYtUSIsRidGL0YyL0Y2RkxGN0Y5RjtGPUY/RkEvRkVRLDAuMzMzMzMzM2VtRictRkc2JVEkQ3VyRidGSkZNRlctRiw2LVEqJnVtaW51czA7RidGL0YyRjVGN0Y5RjtGPUY/L0ZCUSwwLjIyMjIyMjJlbUYnL0ZFRl5vLUkjbW5HRiQ2JFEiMUYnRi9GL0YvLUYsNi1RIjtGJ0YvRjJGWkY3RjlGO0Y9Rj9GQS9GRVEsMC4yNzc3Nzc4ZW1GJ0ZGLUZQNiQtRiM2KEZURldGZ25GVy1GYW82JFEiMEYnRi9GL0YvRmRvLyUrZXhlY3V0YWJsZUdGNEYv">NiI=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L1091" drawlabel="true">
<Input>
<Text-field prompt="coFrame &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="Con4 := normalize(evalDG(Con), 4):" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYuLUkjbWlHRiQ2JVElQ29uNEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRKm5vcm1hbGl6ZUYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYoLUYsNiVRJ2V2YWxER0YnRi9GMi1GUzYkLUYjNiUtRiw2JVEkQ29uRidGL0YyLyUrZXhlY3V0YWJsZUdGPUY5RjktRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1JI21uR0YkNiRRIjRGJ0Y5RltvRjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1GLDYlUSVDdXI0RidGL0YyRjUtRiw2JVEpZmluZF9jdXJGJ0YvRjItRlM2JC1GIzYkRitGOUY5RmlvRltvRjk=">QyY+SSVDb240RzYiLUkqbm9ybWFsaXplR0YlNiQtSSdldmFsREdHRiU2I0kkQ29uR0YlIiIlISIiPkklQ3VyNEdGJS1JKWZpbmRfY3VyR0YlNiNGJEYu</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L1107" drawlabel="true">
<Input>
<Text-field prompt="coFrame &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="biq5 := find_biquartic(Con4, Cur4):" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVElYmlxNUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRL2ZpbmRfYmlxdWFydGljRidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNictRiw2JVElQ29uNEYnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUYsNiVRJUN1cjRGJ0YvRjIvJStleGVjdXRhYmxlR0Y9RjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTUZfb0Y5">QyQ+SSViaXE1RzYiLUkvZmluZF9iaXF1YXJ0aWNHRiU2JEklQ29uNEdGJUklQ3VyNEdGJSEiIg==</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L1208" drawlabel="true">
<Input>
<Text-field prompt="coFrame &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYtLUkjbW9HRiQ2LVEiI0YnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGNC8lKXN0cmV0Y2h5R0Y0LyUqc3ltbWV0cmljR0Y0LyUobGFyZ2VvcEdGNC8lLm1vdmFibGVsaW1pdHNHRjQvJSdhY2NlbnRHRjQvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZDLUkjbWlHRiQ2JVE2Q29uTjUmIzg3ODg7bm9ybWFsaXplRicvJSdpdGFsaWNHUSV0cnVlRicvRjBRJ2l0YWxpY0YnLUkobWZlbmNlZEdGJDYkLUYjNigtRkc2JVEnZXZhbERHRidGSkZNLUZQNiQtRiM2JS1GRzYlUSRDb25GJ0ZKRk0vJStleGVjdXRhYmxlR0Y0Ri9GLy1GLDYtUSIsRidGL0YyL0Y2RkxGN0Y5RjtGPUY/RkEvRkVRLDAuMzMzMzMzM2VtRictSSNtbkdGJDYkUSI2RidGL0ZobkYvRi8tRiw2LVEiOkYnRi9GMkY1RjdGOUY7Rj1GPy9GQlEsMC4yNzc3Nzc4ZW1GJy9GRUZoby1GRzYlUSZDdXJONUYnRkpGTS1GLDYtUSomY29sb25lcTtGJ0YvRjJGNUY3RjlGO0Y9Rj9GZ29GaW8tRkc2JVEpZmluZF9jdXJGJ0ZKRk0tRlA2JC1GIzYkLUZHNiVRJkNvbk41RidGSkZNRi9GL0Zkb0ZobkYv">NiI=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L1106" drawlabel="true">
<Input>
<Text-field style="Heading 3" layout="Heading 3">Branch 6</Text-field>
</Input>
</Group>
<Group labelreference="L1104" drawlabel="true">
<Input>
<Text-field prompt="coFrame &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="basis_ind, C := branch6[1], branch6[4]:" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYuLUkjbWlHRiQ2JVEqYmFzaXNfaW5kRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEiLEYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGMS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GLDYlUSJDRidGL0YyLUY2Ni1RKiZjb2xvbmVxO0YnRjlGOy9GP0Y9RkBGQkZERkZGSC9GS1EsMC4yNzc3Nzc4ZW1GJy9GTkZYLUYsNiVRKGJyYW5jaDZGJ0YvRjItSShtZmVuY2VkR0YkNiYtRiM2JC1JI21uR0YkNiRRIjFGJ0Y5RjlGOS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0Y1RlotRmhuNiYtRiM2JS1GXW82JFEiNEYnRjkvJStleGVjdXRhYmxlR0Y9RjlGOUZgb0Zjby1GNjYtUSI6RidGOUY7RlZGQEZCRkRGRkZIRldGWUZdcEY5">QyQ+NiRJKmJhc2lzX2luZEc2IkkiQ0dGJjYkJkkoYnJhbmNoNkdGJjYjIiIiJkYqNiMiIiUhIiI=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L1108" drawlabel="true">
<Input>
<Text-field prompt="coFrame &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="Aak := generate_Aak();" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEkQWFrRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEtZ2VuZXJhdGVfQWFrRidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNiQtRiw2I1EhRidGOUY5LUY2Ni1RIjtGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRidGTS8lK2V4ZWN1dGFibGVHRj1GOQ==">QyQ+SSRBYWtHNiItSS1nZW5lcmF0ZV9BYWtHRiVGJSIiIg==</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEkQWFrRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEjOj1GJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JKG1mZW5jZWRHRiQ2Ji1GIzYsLUZQNiYtRiM2Li1JI21uR0YkNiRRIjBGJ0Y5LUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictRiw2JVEkQTYyRidGL0YyRmZuLUYjNiUtRjY2LVEqJnVtaW51czA7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORmdvLUZZNiRRIjFGJ0Y5RjlGZm5GXm9GZm4tRiw2JVEkQTY1RidGL0YyLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y9RjlGOS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0Zmbi1GUDYmLUYjNi5GWEZmbi1GLDYlUSRBNzJGJ0YvRjJGZm5GWEZmbkZecUZmbi1GLDYlUSRBNzVGJ0YvRjJGX3BGYnBGOUY5RmRwRmdwRmZuLUZQNiYtRiM2LkZYRmZuLUYsNiVRJEE4MkYnRi9GMkZmbkZYRmZuRmhxRmZuLUYsNiVRJEE4NUYnRi9GMkZfcEZicEY5RjlGZHBGZ3BGZm4tRlA2Ji1GIzYuRlhGZm4tRiw2JVEkQTkyRidGL0YyRmZuRlhGZm5GYnJGZm4tRiw2JVEkQTk1RidGL0YyRl9wRmJwRjlGOUZkcEZncEZfcEZicEY5RjlGZHBGZ3BGX3BGYnBGOQ==">NyY3JyIiIUkkQTYyRyUqcHJvdGVjdGVkRyEiIkYlSSRBNjVHRiY3J0YkSSRBNzJHRiZGJEYqSSRBNzVHRiY3J0YkSSRBODJHRiZGJEYtSSRBODVHRiY3J0YkSSRBOTJHRiZGJEYwSSRBOTVHRiY=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L1085" drawlabel="true">
<Input>
<Text-field prompt="coFrame &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="DGsetup(coFrame, [], [seq(d(cat(A, a, 2)) = d_A(a, 2), a = 6 .. 9), seq(d(cat(A, a, 5)) = d_A(a, 5), a = 6 .. 9), seq(d(Thetak[i]) = d_Theta(i), i = 1 .. 5)]);" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEoREdzZXR1cEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYoLUYsNiVRKGNvRnJhbWVGJ0YvRjItSSNtb0dGJDYtUSIsRicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0YxLyUpc3RyZXRjaHlHRkUvJSpzeW1tZXRyaWNHRkUvJShsYXJnZW9wR0ZFLyUubW92YWJsZWxpbWl0c0dGRS8lJ2FjY2VudEdGRS8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUY2NiYtRiM2JC1GLDYjUSFGJ0ZBRkEvJSVvcGVuR1EnJmxzcWI7RicvJSZjbG9zZUdRJyZyc3FiO0YnRj0tRjY2Ji1GIzYqLUYsNiVRJHNlcUYnRi9GMi1GNjYkLUYjNi4tRiw2JVEiZEYnRi9GMi1GNjYkLUYjNiUtRiw2JVEkY2F0RidGL0YyLUY2NiQtRiM2KC1GLDYlUSJBRidGL0YyRj0tRiw2JVEiYUYnRi9GMkY9LUkjbW5HRiQ2JFEiMkYnRkFGQUZBRkFGQS1GPjYtUSI9RidGQUZDL0ZHRkVGSEZKRkxGTkZQL0ZTUSwwLjI3Nzc3NzhlbUYnL0ZWRmdxLUYsNiVRJGRfQUYnRi9GMi1GNjYkLUYjNiZGW3FGPUZecUZBRkFGPUZbcUZicS1GX3E2JFEiNkYnRkEtRj42LVEjLi5GJ0ZBRkNGZXFGSEZKRkxGTkZQL0ZTUSwwLjIyMjIyMjJlbUYnL0ZWRlQtRl9xNiRRIjlGJ0ZBRkFGQUY9LUYjNiVGY28tRjY2JC1GIzYuRmpvLUY2NiQtRiM2JUZhcC1GNjYkLUYjNihGaHBGPUZbcUY9LUZfcTYkUSI1RidGQUZBRkFGQUZBRmJxRmlxLUY2NiQtRiM2JkZbcUY9RmpzRkFGQUY9RltxRmJxRmByRmNyRmlyRkFGQUZBRj1GY28tRjY2JC1GIzYuRmpvLUY2NiQtRiM2JS1GLDYlUSdUaGV0YWtGJ0YvRjItRjY2Ji1GIzYkLUYsNiVRImlGJ0YvRjJGQUZBL0ZqblEiW0YnL0Zdb1EiXUYnRkFGQUZicS1GLDYlUShkX1RoZXRhRidGL0YyLUY2NiRGXnVGQUY9RmB1RmJxLUZfcTYkUSIxRidGQUZjckZqc0ZBRkFGQUZBRmN1RmV1RkFGQS1GPjYtUSI7RidGQUZDRkZGSEZKRkxGTkZQRlJGaHEvJStleGVjdXRhYmxlR0ZFRkE=">QyQtSShER3NldHVwRzYiNiVJKGNvRnJhbWVHRiU3IjclLUkkc2VxRyUqcHJvdGVjdGVkRzYkLy1JImRHRiU2Iy1JJGNhdEdGLDYlSSJBR0YlSSJhR0YlIiIjLUkkZF9BR0YlNiRGNkY3L0Y2OyIiJyIiKi1GKzYkLy1GMDYjLUYzNiVGNUY2IiImLUY5NiRGNkZGRjstRis2JC8tRjA2IyZJJ1RoZXRha0dGJTYjSSJpR0YlLUkoZF9UaGV0YUdGJUZQL0ZROyIiIkZGRlY=</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">STd1cGRhdGVkfmZyYW1lOn5jb0ZyYW1lRzYi</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L1089" drawlabel="true">
<Input>
<Text-field prompt="coFrame &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="Con:" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYrLUkjbWlHRiQ2JVEkQ29uRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEiOkYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRJEN1ckYnRi9GMi1GNjYtUSomY29sb25lcTtGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUYsNiVRKWZpbmRfY3VyRidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNiRGK0Y5RjlGNS8lK2V4ZWN1dGFibGVHRj1GOQ==">QyZJJENvbkc2IiEiIj5JJEN1ckdGJC1JKWZpbmRfY3VyR0YkNiNGI0Yl</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L1086" drawlabel="true">
<Input>
<Text-field prompt="coFrame &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYrLUkjbW9HRiQ2LVEiI0YnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGNC8lKXN0cmV0Y2h5R0Y0LyUqc3ltbWV0cmljR0Y0LyUobGFyZ2VvcEdGNC8lLm1vdmFibGVsaW1pdHNHRjQvJSdhY2NlbnRHRjQvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZDLUkjbWlHRiQ2JVEuZXh0cmFjdF9rYXBwYUYnLyUnaXRhbGljR1EldHJ1ZUYnL0YwUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYpLUZHNiVRJENvbkYnRkpGTS1GLDYtUSIsRidGL0YyL0Y2RkxGN0Y5RjtGPUY/RkEvRkVRLDAuMzMzMzMzM2VtRictRkc2JVEkQ3VyRidGSkZNRlctRiw2LVEqJnVtaW51czA7RidGL0YyRjVGN0Y5RjtGPUY/L0ZCUSwwLjIyMjIyMjJlbUYnL0ZFRl5vLUkjbW5HRiQ2JFEiMUYnRi9GL0YvLUYsNi1RIjtGJ0YvRjJGWkY3RjlGO0Y9Rj9GQS9GRVEsMC4yNzc3Nzc4ZW1GJ0ZGLUZQNiQtRiM2KEZURldGZ25GVy1GYW82JFEiMEYnRi9GL0YvRmRvLyUrZXhlY3V0YWJsZUdGNEYv">NiI=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L1084" drawlabel="true">
<Input>
<Text-field prompt="coFrame &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="Con4 := normalize(evalDG(Con), 4):" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYuLUkjbWlHRiQ2JVElQ29uNEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRKm5vcm1hbGl6ZUYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYoLUYsNiVRJ2V2YWxER0YnRi9GMi1GUzYkLUYjNiUtRiw2JVEkQ29uRidGL0YyLyUrZXhlY3V0YWJsZUdGPUY5RjktRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1JI21uR0YkNiRRIjRGJ0Y5RltvRjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1GLDYlUSVDdXI0RidGL0YyRjUtRiw2JVEpZmluZF9jdXJGJ0YvRjItRlM2JC1GIzYkRitGOUY5RmlvRltvRjk=">QyY+SSVDb240RzYiLUkqbm9ybWFsaXplR0YlNiQtSSdldmFsREdHRiU2I0kkQ29uR0YlIiIlISIiPkklQ3VyNEdGJS1JKWZpbmRfY3VyR0YlNiNGJEYu</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L1088" drawlabel="true">
<Input>
<Text-field prompt="coFrame &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="biq6 := find_biquartic(Con4, Cur4):" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVElYmlxNkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRL2ZpbmRfYmlxdWFydGljRidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNictRiw2JVElQ29uNEYnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUYsNiVRJUN1cjRGJ0YvRjIvJStleGVjdXRhYmxlR0Y9RjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTUZfb0Y5">QyQ+SSViaXE2RzYiLUkvZmluZF9iaXF1YXJ0aWNHRiU2JEklQ29uNEdGJUklQ3VyNEdGJSEiIg==</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L1211" drawlabel="true">
<Input>
<Text-field prompt="coFrame &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYtLUkjbW9HRiQ2LVEiI0YnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGNC8lKXN0cmV0Y2h5R0Y0LyUqc3ltbWV0cmljR0Y0LyUobGFyZ2VvcEdGNC8lLm1vdmFibGVsaW1pdHNHRjQvJSdhY2NlbnRHRjQvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZDLUkjbWlHRiQ2JVE2Q29uTjYmIzg3ODg7bm9ybWFsaXplRicvJSdpdGFsaWNHUSV0cnVlRicvRjBRJ2l0YWxpY0YnLUkobWZlbmNlZEdGJDYkLUYjNigtRkc2JVEnZXZhbERHRidGSkZNLUZQNiQtRiM2JS1GRzYlUSRDb25GJ0ZKRk0vJStleGVjdXRhYmxlR0Y0Ri9GLy1GLDYtUSIsRidGL0YyL0Y2RkxGN0Y5RjtGPUY/RkEvRkVRLDAuMzMzMzMzM2VtRictSSNtbkdGJDYkUSI2RidGL0ZobkYvRi8tRiw2LVEiOkYnRi9GMkY1RjdGOUY7Rj1GPy9GQlEsMC4yNzc3Nzc4ZW1GJy9GRUZoby1GRzYlUSZDdXJONkYnRkpGTS1GLDYtUSomY29sb25lcTtGJ0YvRjJGNUY3RjlGO0Y9Rj9GZ29GaW8tRkc2JVEpZmluZF9jdXJGJ0ZKRk0tRlA2JC1GIzYkLUZHNiVRJkNvbk42RidGSkZNRi9GL0Zkb0ZobkYv">NiI=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L1117" drawlabel="true">
<Input>
<Text-field style="Heading 3" layout="Heading 3">Branch 8</Text-field>
</Input>
</Group>
<Group labelreference="L1116" drawlabel="true">
<Input>
<Text-field prompt="coFrame &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="basis_ind, C := branch8[1], branch8[4]:" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYuLUkjbWlHRiQ2JVEqYmFzaXNfaW5kRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEiLEYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGMS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GLDYlUSJDRidGL0YyLUY2Ni1RKiZjb2xvbmVxO0YnRjlGOy9GP0Y9RkBGQkZERkZGSC9GS1EsMC4yNzc3Nzc4ZW1GJy9GTkZYLUYsNiVRKGJyYW5jaDhGJ0YvRjItSShtZmVuY2VkR0YkNiYtRiM2JC1JI21uR0YkNiRRIjFGJ0Y5RjlGOS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0Y1RlotRmhuNiYtRiM2JS1GXW82JFEiNEYnRjkvJStleGVjdXRhYmxlR0Y9RjlGOUZgb0Zjby1GNjYtUSI6RidGOUY7RlZGQEZCRkRGRkZIRldGWUZdcEY5">QyQ+NiRJKmJhc2lzX2luZEc2IkkiQ0dGJjYkJkkoYnJhbmNoOEdGJjYjIiIiJkYqNiMiIiUhIiI=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L1118" drawlabel="true">
<Input>
<Text-field prompt="coFrame &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="Aak := generate_Aak();" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEkQWFrRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEtZ2VuZXJhdGVfQWFrRidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNiQtRiw2I1EhRidGOUY5LUY2Ni1RIjtGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRidGTS8lK2V4ZWN1dGFibGVHRj1GOQ==">QyQ+SSRBYWtHNiItSS1nZW5lcmF0ZV9BYWtHRiVGJSIiIg==</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEkQWFrRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEjOj1GJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JKG1mZW5jZWRHRiQ2Ji1GIzYsLUZQNiYtRiM2Li1JI21uR0YkNiRRIjBGJ0Y5LUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictRiw2JVEkQTYyRidGL0YyRmZuLUYjNiUtRjY2LVEqJnVtaW51czA7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORmdvLUZZNiRRIjFGJ0Y5RjlGZm5GXm9GZm4tRiw2JVEkQTY1RidGL0YyLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y9RjlGOS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0Zmbi1GUDYmLUYjNi5GWEZmbi1GLDYlUSRBNzJGJ0YvRjJGZm5GWEZmbkZecUZmbi1GLDYlUSRBNzVGJ0YvRjJGX3BGYnBGOUY5RmRwRmdwRmZuLUZQNiYtRiM2LkZYRmZuLUYsNiVRJEE4MkYnRi9GMkZmbkZYRmZuLUYjNiZGaHEtRjY2LVEoJm1pbnVzO0YnRjlGO0Y+RkBGQkZERkZGSEZmb0Zob0Zpb0Y5RmZuLUYsNiVRJEE4NUYnRi9GMkZfcEZicEY5RjlGZHBGZ3BGZm4tRlA2Ji1GIzYuRlhGZm4tRiw2JVEkQTkyRidGL0YyRmZuRlhGZm5GZ3JGZm4tRiw2JVEkQTk1RidGL0YyRl9wRmJwRjlGOUZkcEZncEZfcEZicEY5RjlGZHBGZ3BGX3BGYnBGOQ==">NyY3JyIiIUkkQTYyRyUqcHJvdGVjdGVkRyEiIkYlSSRBNjVHRiY3J0YkSSRBNzJHRiZGJEYqSSRBNzVHRiY3J0YkSSRBODJHRiZGJCwmRi0iIiJGJ0YvSSRBODVHRiY3J0YkSSRBOTJHRiZGJEYySSRBOTVHRiY=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L1114" drawlabel="true">
<Input>
<Text-field prompt="coFrame &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="DGsetup(coFrame, [], [seq(d(cat(A, a, 2)) = d_A(a, 2), a = 6 .. 9), seq(d(cat(A, a, 5)) = d_A(a, 5), a = 6 .. 9), seq(d(Thetak[i]) = d_Theta(i), i = 1 .. 5)]);" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEoREdzZXR1cEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYoLUYsNiVRKGNvRnJhbWVGJ0YvRjItSSNtb0dGJDYtUSIsRicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0YxLyUpc3RyZXRjaHlHRkUvJSpzeW1tZXRyaWNHRkUvJShsYXJnZW9wR0ZFLyUubW92YWJsZWxpbWl0c0dGRS8lJ2FjY2VudEdGRS8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUY2NiYtRiM2JC1GLDYjUSFGJ0ZBRkEvJSVvcGVuR1EnJmxzcWI7RicvJSZjbG9zZUdRJyZyc3FiO0YnRj0tRjY2Ji1GIzYqLUYsNiVRJHNlcUYnRi9GMi1GNjYkLUYjNi4tRiw2JVEiZEYnRi9GMi1GNjYkLUYjNiUtRiw2JVEkY2F0RidGL0YyLUY2NiQtRiM2KC1GLDYlUSJBRidGL0YyRj0tRiw2JVEiYUYnRi9GMkY9LUkjbW5HRiQ2JFEiMkYnRkFGQUZBRkFGQS1GPjYtUSI9RidGQUZDL0ZHRkVGSEZKRkxGTkZQL0ZTUSwwLjI3Nzc3NzhlbUYnL0ZWRmdxLUYsNiVRJGRfQUYnRi9GMi1GNjYkLUYjNiZGW3FGPUZecUZBRkFGPUZbcUZicS1GX3E2JFEiNkYnRkEtRj42LVEjLi5GJ0ZBRkNGZXFGSEZKRkxGTkZQL0ZTUSwwLjIyMjIyMjJlbUYnL0ZWRlQtRl9xNiRRIjlGJ0ZBRkFGQUY9LUYjNiVGY28tRjY2JC1GIzYuRmpvLUY2NiQtRiM2JUZhcC1GNjYkLUYjNihGaHBGPUZbcUY9LUZfcTYkUSI1RidGQUZBRkFGQUZBRmJxRmlxLUY2NiQtRiM2JkZbcUY9RmpzRkFGQUY9RltxRmJxRmByRmNyRmlyRkFGQUZBRj1GY28tRjY2JC1GIzYuRmpvLUY2NiQtRiM2JS1GLDYlUSdUaGV0YWtGJ0YvRjItRjY2Ji1GIzYkLUYsNiVRImlGJ0YvRjJGQUZBL0ZqblEiW0YnL0Zdb1EiXUYnRkFGQUZicS1GLDYlUShkX1RoZXRhRidGL0YyLUY2NiRGXnVGQUY9RmB1RmJxLUZfcTYkUSIxRidGQUZjckZqc0ZBRkFGQUZBRmN1RmV1RkFGQS1GPjYtUSI7RidGQUZDRkZGSEZKRkxGTkZQRlJGaHEvJStleGVjdXRhYmxlR0ZFRkE=">QyQtSShER3NldHVwRzYiNiVJKGNvRnJhbWVHRiU3IjclLUkkc2VxRyUqcHJvdGVjdGVkRzYkLy1JImRHRiU2Iy1JJGNhdEdGLDYlSSJBR0YlSSJhR0YlIiIjLUkkZF9BR0YlNiRGNkY3L0Y2OyIiJyIiKi1GKzYkLy1GMDYjLUYzNiVGNUY2IiImLUY5NiRGNkZGRjstRis2JC8tRjA2IyZJJ1RoZXRha0dGJTYjSSJpR0YlLUkoZF9UaGV0YUdGJUZQL0ZROyIiIkZGRlY=</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">STd1cGRhdGVkfmZyYW1lOn5jb0ZyYW1lRzYi</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L1111" drawlabel="true">
<Input>
<Text-field prompt="coFrame &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="Con:" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYrLUkjbWlHRiQ2JVEkQ29uRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEiOkYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRJEN1ckYnRi9GMi1GNjYtUSomY29sb25lcTtGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUYsNiVRKWZpbmRfY3VyRidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNiRGK0Y5RjlGNS8lK2V4ZWN1dGFibGVHRj1GOQ==">QyZJJENvbkc2IiEiIj5JJEN1ckdGJC1JKWZpbmRfY3VyR0YkNiNGI0Yl</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L1113" drawlabel="true">
<Input>
<Text-field prompt="coFrame &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYrLUkjbW9HRiQ2LVEiI0YnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGNC8lKXN0cmV0Y2h5R0Y0LyUqc3ltbWV0cmljR0Y0LyUobGFyZ2VvcEdGNC8lLm1vdmFibGVsaW1pdHNHRjQvJSdhY2NlbnRHRjQvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZDLUkjbWlHRiQ2JVEuZXh0cmFjdF9rYXBwYUYnLyUnaXRhbGljR1EldHJ1ZUYnL0YwUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYpLUZHNiVRJENvbkYnRkpGTS1GLDYtUSIsRidGL0YyL0Y2RkxGN0Y5RjtGPUY/RkEvRkVRLDAuMzMzMzMzM2VtRictRkc2JVEkQ3VyRidGSkZNRlctRiw2LVEqJnVtaW51czA7RidGL0YyRjVGN0Y5RjtGPUY/L0ZCUSwwLjIyMjIyMjJlbUYnL0ZFRl5vLUkjbW5HRiQ2JFEiMUYnRi9GL0YvLUYsNi1RIjtGJ0YvRjJGWkY3RjlGO0Y9Rj9GQS9GRVEsMC4yNzc3Nzc4ZW1GJ0ZGLUZQNiQtRiM2KEZURldGZ25GVy1GYW82JFEiMEYnRi9GL0YvRmRvLyUrZXhlY3V0YWJsZUdGNEYv">NiI=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L1115" drawlabel="true">
<Input>
<Text-field prompt="coFrame &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="Con4 := normalize(evalDG(Con), 4):" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYuLUkjbWlHRiQ2JVElQ29uNEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRKm5vcm1hbGl6ZUYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYoLUYsNiVRJ2V2YWxER0YnRi9GMi1GUzYkLUYjNiUtRiw2JVEkQ29uRidGL0YyLyUrZXhlY3V0YWJsZUdGPUY5RjktRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1JI21uR0YkNiRRIjRGJ0Y5RltvRjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1GLDYlUSVDdXI0RidGL0YyRjUtRiw2JVEpZmluZF9jdXJGJ0YvRjItRlM2JC1GIzYkRitGOUY5RmlvRltvRjk=">QyY+SSVDb240RzYiLUkqbm9ybWFsaXplR0YlNiQtSSdldmFsREdHRiU2I0kkQ29uR0YlIiIlISIiPkklQ3VyNEdGJS1JKWZpbmRfY3VyR0YlNiNGJEYu</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L1112" drawlabel="true">
<Input>
<Text-field prompt="coFrame &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="biq8 := find_biquartic(Con4, Cur4):" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVElYmlxOEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRL2ZpbmRfYmlxdWFydGljRidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNictRiw2JVElQ29uNEYnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUYsNiVRJUN1cjRGJ0YvRjIvJStleGVjdXRhYmxlR0Y9RjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTUZfb0Y5">QyQ+SSViaXE4RzYiLUkvZmluZF9iaXF1YXJ0aWNHRiU2JEklQ29uNEdGJUklQ3VyNEdGJSEiIg==</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L1214" drawlabel="true">
<Input>
<Text-field prompt="coFrame &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYtLUkjbW9HRiQ2LVEiI0YnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGNC8lKXN0cmV0Y2h5R0Y0LyUqc3ltbWV0cmljR0Y0LyUobGFyZ2VvcEdGNC8lLm1vdmFibGVsaW1pdHNHRjQvJSdhY2NlbnRHRjQvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZDLUkjbWlHRiQ2JVE2Q29uTjgmIzg3ODg7bm9ybWFsaXplRicvJSdpdGFsaWNHUSV0cnVlRicvRjBRJ2l0YWxpY0YnLUkobWZlbmNlZEdGJDYkLUYjNigtRkc2JVEnZXZhbERHRidGSkZNLUZQNiQtRiM2JS1GRzYlUSRDb25GJ0ZKRk0vJStleGVjdXRhYmxlR0Y0Ri9GLy1GLDYtUSIsRidGL0YyL0Y2RkxGN0Y5RjtGPUY/RkEvRkVRLDAuMzMzMzMzM2VtRictSSNtbkdGJDYkUSI2RidGL0ZobkYvRi8tRiw2LVEiOkYnRi9GMkY1RjdGOUY7Rj1GPy9GQlEsMC4yNzc3Nzc4ZW1GJy9GRUZoby1GRzYlUSZDdXJOOEYnRkpGTS1GLDYtUSomY29sb25lcTtGJ0YvRjJGNUY3RjlGO0Y9Rj9GZ29GaW8tRkc2JVEpZmluZF9jdXJGJ0ZKRk0tRlA2JC1GIzYkLUZHNiVRJkNvbk44RidGSkZNRi9GL0Zkb0ZobkYv">NiI=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L1040" drawlabel="true">
<Input>
<Text-field prompt="g2 &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">JSFH</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L1119" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal">Check that the variables are as expected.</Text-field>
<Text-field prompt="coFrame &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="indets([biq1a, biq1b, biq || (2 .. 8)], name);" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYzLUkjbWlHRiQ2JVEnaW5kZXRzRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEiKEYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR0YxLyUqc2VwYXJhdG9yR1EmZmFsc2VGJy8lKXN0cmV0Y2h5R0YxLyUqc3ltbWV0cmljR0Y/LyUobGFyZ2VvcEdGPy8lLm1vdmFibGVsaW1pdHNHRj8vJSdhY2NlbnRHRj8vJSdsc3BhY2VHUSwwLjE2NjY2NjdlbUYnLyUncnNwYWNlR0ZMLUY2Ni1RIltGJ0Y5RjtGPUZARkJGREZGRkhGSkZNLUYsNiVRJmJpcTFhRidGL0YyLUY2Ni1RIixGJ0Y5L0Y8Rj8vRj5GMS9GQUY/RkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictRiw2JVEmYmlxMWJGJ0YvRjJGVS1GLDYlUSRiaXFGJ0YvRjItRjY2LVEnJnNwYXI7RidGOUZYRj1GWkZCRkRGRkZIL0ZLUSwwLjI3Nzc3NzhlbUYnL0ZORmNvLUkobWZlbmNlZEdGJDYkLUYjNictSSNtbkdGJDYkUSIyRidGOS1GNjYtUSMuLkYnRjlGWEY9RlpGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZmbi1GW3A2JFEiOEYnRjkvJStleGVjdXRhYmxlR0Y/RjlGOS1GNjYtUSJdRidGOUY7Rj1GQEZCRkRGRkZIRkovRk5RLDAuMTExMTExMWVtRidGVS1GLDYlUSVuYW1lRidGL0YyLUY2Ni1RIilGJ0Y5RjtGPUZARkJGREZGRkhGSkZNLUY2Ni1RIjtGJ0Y5RlhGWUZaRkJGREZGRkhGZW5GZG9GZ3BGOQ==">QyQtSSdpbmRldHNHJSpwcm90ZWN0ZWRHNiQ3JUkmYmlxMWFHNiJJJmJpcTFiR0YpKEkkYmlxR0YpOyIiIyIiKUklbmFtZUdGJSIiIg==</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">PC1JJEE2MkclKnByb3RlY3RlZEdJJEE2NUdGJEkkQTcyR0YkSSRBNzVHRiRJJEE4MkdGJEkkQTg1R0YkSSRBOTJHRiRJJEE5NUdGJEkiYkc2IkkjbDFHRi1JI2wzR0Yt</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L1123" drawlabel="true">
<Input>
<Text-field prompt="g2 &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="biq := simplify([biq1a, biq1b, biq || (2 .. 8)]):" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEkYmlxRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEpc2ltcGxpZnlGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2LS1GNjYtUSJbRidGOS9GPEYxRj4vRkFGMUZCRkRGRkZIL0ZLUSwwLjE2NjY2NjdlbUYnL0ZORmduLUYsNiVRJmJpcTFhRidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictRiw2JVEmYmlxMWJGJ0YvRjJGXG9GKy1GNjYtUScmc3BhcjtGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUZTNiQtRiM2Ji1JI21uR0YkNiRRIjJGJ0Y5LUY2Ni1RIy4uRidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORmFvLUZfcDYkUSI4RidGOUY5RjktRjY2LVEiXUYnRjlGWkY+RmVuRkJGREZGRkhGZm4vRk5RLDAuMTExMTExMWVtRicvJStleGVjdXRhYmxlR0Y9RjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTUZgcUY5">QyQ+SSRiaXFHNiItSSlzaW1wbGlmeUc2JCUqcHJvdGVjdGVkR0koX3N5c2xpYkdGJTYjNyVJJmJpcTFhR0YlSSZiaXExYkdGJShGJDsiIiMiIikhIiI=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L1124" drawlabel="true">
<Input>
<Text-field prompt="coFrame &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="biq := map(collect, biq, [A62, A65, A72, A75, A82, A85, A92, A95], 'distributed'):" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEkYmlxRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEkbWFwRidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNi0tRiw2JVEoY29sbGVjdEYnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnRitGWi1GUzYmLUYjNjMtRiw2JVEkQTYyRidGL0YyRlotRiw2JVEkQTY1RidGL0YyRlotRiw2JVEkQTcyRidGL0YyRlotRiw2JVEkQTc1RidGL0YyRlotRiw2JVEkQTgyRidGL0YyRlotRiw2JVEkQTg1RidGL0YyRlotRiw2JVEkQTkyRidGL0YyRlotRiw2JVEkQTk1RidGL0YyLyUrZXhlY3V0YWJsZUdGPUY5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGWi1GNjYtUSInRidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjExMTExMTFlbUYnL0ZORmluLUYsNiVRLGRpc3RyaWJ1dGVkRidGL0YyRmBxRmhwRjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTUZocEY5">QyQ+SSRiaXFHNiItSSRtYXBHJSpwcm90ZWN0ZWRHNiZJKGNvbGxlY3RHNiRGKEkoX3N5c2xpYkdGJUYkNypJJEE2MkdGKEkkQTY1R0YoSSRBNzJHRihJJEE3NUdGKEkkQTgyR0YoSSRBODVHRihJJEE5MkdGKEkkQTk1R0YoLkksZGlzdHJpYnV0ZWRHRiUhIiI=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L1218" drawlabel="true">
<Input>
<Text-field prompt="coFrame &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="map(length, biq);" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEkbWFwRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkobWZlbmNlZEdGJDYkLUYjNiYtRiw2JVEnbGVuZ3RoRidGL0YyLUkjbW9HRiQ2LVEiLEYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGMS8lKXN0cmV0Y2h5R0ZFLyUqc3ltbWV0cmljR0ZFLyUobGFyZ2VvcEdGRS8lLm1vdmFibGVsaW1pdHNHRkUvJSdhY2NlbnRHRkUvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GLDYlUSRiaXFGJ0YvRjJGQUZBLUY+Ni1RIjtGJ0ZBRkNGRkZIRkpGTEZORlBGUi9GVlEsMC4yNzc3Nzc4ZW1GJy8lK2V4ZWN1dGFibGVHRkVGQQ==">QyQtSSRtYXBHJSpwcm90ZWN0ZWRHNiRJJ2xlbmd0aEdGJUkkYmlxRzYiIiIi</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">NysiJGcoIiU/RSIldkUiJShwIyIlSEkiJVcpKSIlRmAiJi5SJSInLjw2</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L1127" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal">All of the biquartics coefficients are polynomials in A<Font subscript="true">a</Font><Font superscript="true">k</Font> of degree <Equation executable="false" style="2D Math" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2I1EhRictSSNtb0dGJDYtUSYmbGVxO0YnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGOC8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZHLyUrZXhlY3V0YWJsZUdRJXRydWVGJy8lMGZvbnRfc3R5bGVfbmFtZUdRKTJEfklucHV0RidGMw==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2I1EhRictSSNtb0dGJDYtUSYmbGVxO0YnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGOC8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZHLyUrZXhlY3V0YWJsZUdRJXRydWVGJy8lMGZvbnRfc3R5bGVfbmFtZUdRKTJEfklucHV0RidGMw==</Equation> 4.</Text-field>
<Text-field prompt="coFrame &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="map(proc (X) options operator, arrow; map(degree, X, [A62, A65, A72, A75, A82, A85, A92, A95]) end proc, biq);" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEkbWFwRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkobWZlbmNlZEdGJDYkLUYjNiotRiw2JVEiWEYnRi9GMi1JI21vR0YkNi1RKCZzcmFycjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRkUvJSlzdHJldGNoeUdGRS8lKnN5bW1ldHJpY0dGRS8lKGxhcmdlb3BHRkUvJS5tb3ZhYmxlbGltaXRzR0ZFLyUnYWNjZW50R0ZFLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGVEYrLUY2NiQtRiM2KS1GLDYlUSdkZWdyZWVGJ0YvRjItRj42LVEiLEYnRkFGQy9GR0YxRkhGSkZMRk5GUEZSL0ZWUSwwLjMzMzMzMzNlbUYnRjpGaG4tRjY2Ji1GIzYyLUYsNiVRJEE2MkYnRi9GMkZobi1GLDYlUSRBNjVGJ0YvRjJGaG4tRiw2JVEkQTcyRidGL0YyRmhuLUYsNiVRJEE3NUYnRi9GMkZobi1GLDYlUSRBODJGJ0YvRjJGaG4tRiw2JVEkQTg1RidGL0YyRmhuLUYsNiVRJEE5MkYnRi9GMkZobi1GLDYlUSRBOTVGJ0YvRjJGQUZBLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnLyUrZXhlY3V0YWJsZUdGRUZBRkFGaG4tRiw2JVEkYmlxRidGL0YyRmBxRkFGQS1GPjYtUSI7RidGQUZDRltvRkhGSkZMRk5GUEZSL0ZWUSwwLjI3Nzc3NzhlbUYnRmBxRkE=">QyQtSSRtYXBHJSpwcm90ZWN0ZWRHNiRmKjYjSSJYRzYiRio2JEkpb3BlcmF0b3JHRipJJmFycm93R0YqRiotRiQ2JUknZGVncmVlR0YlOSQ3KkkkQTYyR0YlSSRBNjVHRiVJJEE3MkdGJUkkQTc1R0YlSSRBODJHRiVJJEE4NUdGJUkkQTkyR0YlSSRBOTVHRiVGKkYqRipJJGJpcUdGKiIiIg==</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">Nys3JyIiJUYkRiRGJEYkRiNGI0YjNydGJEYkRiQiIiRGJEYjRiNGJUYj</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L1129" drawlabel="true">
<Input>
<Text-field prompt="coFrame &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="save biq1a, biq1b, biq2, biq3, biq4, biq5, biq6, biq7, biq8, &quot;biquartics.m&quot;;" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY8LUkjbW9HRiQ2L1Elc2F2ZUYnLyUlYm9sZEdRJXRydWVGJy8lLG1hdGh2YXJpYW50R1ElYm9sZEYnLyUrZm9udHdlaWdodEdGNC8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGOS8lKXN0cmV0Y2h5R0Y5LyUqc3ltbWV0cmljR0Y5LyUobGFyZ2VvcEdGOS8lLm1vdmFibGVsaW1pdHNHRjkvJSdhY2NlbnRHRjkvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZILUYsNi1RIn5GJy9GM1Enbm9ybWFsRidGN0Y6RjxGPkZARkJGREZGRkktSSNtaUdGJDYlUSZiaXExYUYnLyUnaXRhbGljR0YxL0YzUSdpdGFsaWNGJy1GLDYtUSIsRidGTkY3L0Y7RjFGPEY+RkBGQkZERkYvRkpRLDAuMzMzMzMzM2VtRidGSy1GUTYlUSZiaXExYkYnRlRGVkZYLUZRNiVRJWJpcTJGJ0ZURlZGWC1GUTYlUSViaXEzRidGVEZWRlgtRlE2JVElYmlxNEYnRlRGVkZYLUZRNiVRJWJpcTVGJ0ZURlZGWC1GUTYlUSViaXE2RidGVEZWRlgtRlE2JVElYmlxN0YnRlRGVkZYLUZRNiVRJWJpcThGJ0ZURlZGWEZLLUkjbXNHRiQ2I1EtYmlxdWFydGljcy5tRictRiw2LVEiO0YnRk5GN0ZlbkY8Rj5GQEZCRkRGRi9GSlEsMC4yNzc3Nzc4ZW1GJy8lK2V4ZWN1dGFibGVHRjlGTg==">QyRCNixJJmJpcTFhRzYiSSZiaXExYkdGJkklYmlxMkdGJkklYmlxM0dGJkklYmlxNEdGJkklYmlxNUdGJkklYmlxNkdGJkklYmlxN0dGJkklYmlxOEdGJlEtYmlxdWFydGljcy5tRiYiIiI=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L1130" drawlabel="true">
<Input>
<Text-field prompt="coFrame &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbW9HRiQ2LVEiI0YnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGNC8lKXN0cmV0Y2h5R0Y0LyUqc3ltbWV0cmljR0Y0LyUobGFyZ2VvcEdGNC8lLm1vdmFibGVsaW1pdHNHRjQvJSdhY2NlbnRHRjQvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZDLUkjbWlHRiQ2JVFpc3NhdmV+Q29uTjFhLH5Db25OMWIsfkNvbk4yLENvbk4zLENvbk40LENvbk41LENvbk42LENvbk43LENvbk44LEN1ck4xYSx+Q3VyTjFiLH5DdXJOMixDdXJOMyxDdXJONCxDdXJONSxDdXJONixDdXJONyxDdXJOOCwibm9ybWFsY3VydmF0dXJlcy5tIjtGJy8lJ2l0YWxpY0dRJXRydWVGJy9GMFEnaXRhbGljRicvJStleGVjdXRhYmxlR0Y0Ri8=">NiI=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L1221" drawlabel="true">
<Input>
<Text-field prompt="coFrame &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbW9HRiQ2LVEiI0YnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGNC8lKXN0cmV0Y2h5R0Y0LyUqc3ltbWV0cmljR0Y0LyUobGFyZ2VvcEdGNC8lLm1vdmFibGVsaW1pdHNHRjQvJSdhY2NlbnRHRjQvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZDLUkjbWlHRiQ2JVFgcHNhdmV+Q29uTjFhLH5Db25OMWIsfkNvbk4yLENvbk4zLENvbk40LENvbk41LENvbk42LENvbk43LENvbk44LCJub3JtYWxjb25uZWN0aW9ucy5tIjtGJy8lJ2l0YWxpY0dRJXRydWVGJy9GMFEnaXRhbGljRicvJStleGVjdXRhYmxlR0Y0Ri8=">NiI=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L1223" drawlabel="true">
<Input>
<Text-field prompt="coFrame &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">JSFH</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L1228" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal">The curvature matrix is too big and the polynomials (with variables A<Font subscript="true">a</Font><Font superscript="true">k</Font>) on positions [1,1], [2,1], [3,1], [4,2], [4,3] are equal zero.</Text-field>
<Text-field prompt="coFrame &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="map(length, CurN8);" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEkbWFwRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkobWZlbmNlZEdGJDYkLUYjNictRiw2JVEnbGVuZ3RoRidGL0YyLUkjbW9HRiQ2LVEiLEYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGMS8lKXN0cmV0Y2h5R0ZFLyUqc3ltbWV0cmljR0ZFLyUobGFyZ2VvcEdGRS8lLm1vdmFibGVsaW1pdHNHRkUvJSdhY2NlbnRHRkUvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GLDYlUSZDdXJOOEYnRi9GMi8lK2V4ZWN1dGFibGVHRkVGQUZBLUY+Ni1RIjtGJ0ZBRkNGRkZIRkpGTEZORlBGUi9GVlEsMC4yNzc3Nzc4ZW1GJ0ZlbkZB">QyQtSSRtYXBHJSpwcm90ZWN0ZWRHNiRJJ2xlbmd0aEdGJUkmQ3VyTjhHNiIiIiI=</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">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</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L1136" drawlabel="true">
<Input>
<Text-field prompt="coFrame &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="map(length, [CurN1a, CurN1b, CurN2, CurN3, CurN4, CurN5, CurN6, CurN7, CurN8]);" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEkbWFwRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkobWZlbmNlZEdGJDYkLUYjNictRiw2JVEnbGVuZ3RoRidGL0YyLUkjbW9HRiQ2LVEiLEYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGMS8lKXN0cmV0Y2h5R0ZFLyUqc3ltbWV0cmljR0ZFLyUobGFyZ2VvcEdGRS8lLm1vdmFibGVsaW1pdHNHRkUvJSdhY2NlbnRHRkUvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GNjYmLUYjNjctRiw2JVEnQ3VyTjFhRidGL0YyRj0tRj42LVEifkYnRkFGQy9GR0ZFRkhGSkZMRk5GUEZSL0ZWRlQtRiw2JVEnQ3VyTjFiRidGL0YyRj1GaW4tRiw2JVEmQ3VyTjJGJ0YvRjJGPS1GLDYlUSZDdXJOM0YnRi9GMkY9LUYsNiVRJkN1ck40RidGL0YyRj0tRiw2JVEmQ3VyTjVGJ0YvRjJGPS1GLDYlUSZDdXJONkYnRi9GMkY9LUYsNiVRJkN1ck43RidGL0YyRj0tRiw2JVEmQ3VyTjhGJ0YvRjIvJStleGVjdXRhYmxlR0ZFRkFGQS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0ZmcEZBRkEtRj42LVEiO0YnRkFGQ0ZGRkhGSkZMRk5GUEZSL0ZWUSwwLjI3Nzc3NzhlbUYnRmZwRkE=">QyQtSSRtYXBHJSpwcm90ZWN0ZWRHNiRJJ2xlbmd0aEdGJTcrSSdDdXJOMWFHNiJJJ0N1ck4xYkdGKkkmQ3VyTjJHRipJJkN1ck4zR0YqSSZDdXJONEdGKkkmQ3VyTjVHRipJJkN1ck42R0YqSSZDdXJON0dGKkkmQ3VyTjhHRioiIiI=</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">NysiJiFlXyInRzM9IiclW1kmIic/aXYiJzF5bCIoQ25jJCIoZzQlPSIpc0E+QiIqIT4zQjg=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L1224" drawlabel="true">
<Input>
<Text-field prompt="coFrame &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">JSFH</Equation></Text-field>
</Input>
</Group><RTable handle="8446884214507848398">TTdSMApJQVJUQUJMRV9TQVZFLzE4NDQ2ODg0MjE0NTA3ODQ4Mzk4WCwlKWFueXRoaW5nRzYiRiVbZ2whIiUhISEjUiIoIigsJiUjejFHIiIjJSN6MkciIiIlJGExMEclJGExMUcqJkYoI0YqRiglJGEyMUdGKiUkYTMxRyUkYTMyRyIiISUkYjEwRywmRidGKkYpRiolJGEwMUcqJkYoRi5GLEYqLCRGLyEiIkYyLCRGMUY4JSRiMTFHJSRiMDFHRicsJComRihGLkYrRipGOEYyRi8sJEYwRjgqJkYoRi4lJGIyMUdGKiomRihGLkY6RiosJComRihGLkYzRipGOEYyRj0sJEY2RjgsJEYtRjglJGIzMUcsJEZARjhGMkZDLCRGJ0Y4LCRGNUY4LCRGLEY4JSRiMzJHRjJGQCwkRkFGOCwkRjtGOCwmRidGOEYpRjgsJEYrRjhGMiwkRktGOCwkRkZGOCwkRj9GOCwkRjpGOCwkRjNGOCwmRichIiNGKUY4RiU=</RTable><RTable handle="8446884214501504534">TTdSMApJQVJUQUJMRV9TQVZFLzE4NDQ2ODg0MjE0NTAxNTA0NTM0WCwlKWFueXRoaW5nRzYiRiVbZ2whIiUhISEjUiIoIigtJSRfREdHNiM3JDclUSVmb3JtRiUlKGNvRnJhbWVHIiIjNyM3JDckIiIiRi0iIiFGJkYmRiZGJkYmRiZGJkYmRiZGJkYmRiZGJkYmRiZGJkYmRiZGJkYmRiZGJkYmRiZGJkYmRiZGJkYmRiZGJkYmRiZGJkYmRiZGJkYmRiZGJkYmRiZGJkYmRiZGJkYmRiZGJQ==</RTable><RTable handle="8446884214501505974">TTdSMApJQVJUQUJMRV9TQVZFLzE4NDQ2ODg0MjE0NTAxNTA1OTc0WCwlKWFueXRoaW5nRzYiRiVbZ2whIiUhISEjUiIoIigtJSRfREdHNiM3JDclUSVmb3JtRiUlKGNvRnJhbWVHIiIiNyM3JDcjRi0iIiEtRic2IzckRio3IzckRjBGLS1GJzYjNyRGKjcjNyQ3IyIiI0YtLUYnNiM3JEYqNyM3JDcjIiIkLCQqJEY9I0YtRj0hIiMtRic2IzckRio3IzckNyMiIiUhIictRic2IzckRio3IzckNyMiIiYiIidGJkYmRiZGJi1GJzYjNyRGKjcjNyRGPEZGLUYnNiM3JEYqNyM3JEZDRj1GJi1GJzYjNyRGKjcjNyRGVkZQRiZGJkYmLUYnNiM3JEYqNyM3JEYwLCRGRiEiIkYmLUYnNiM3JEYqNyM3JEZDRkgtRic2IzckRio3IzckRk5GWEYmRiZGJkYmLUYnNiM3JEYqNyM3JEYwRkYtRic2IzckRio3IzckRjxGZ28tRic2IzckRio3IzckRkMsJEZGRj1GJkYmRiZGJkYmRiYtRic2IzckRio3IzckRjxGaG9GJkYmRiZGJkYmRiYtRic2IzckRio3IzckRjBGaG9GJkYmRiZGJkYmRiZGJkYl</RTable><RTable handle="8446884214491226110">TTdSMApJQVJUQUJMRV9TQVZFLzE4NDQ2ODg0MjE0NDkxMjI2MTEwWCwlKWFueXRoaW5nRzYiRiVbZ2whIiUhISEjUiIoIigtJSRfREdHNiM3JDclUSVmb3JtRiUlKGNvRnJhbWVHIiIjNyM3JDckIiIiRi0iIiFGJkYmLUYnNiM3JEYqNyM3JDckRjEiIiUsJComJSNmZUdGLUYtI0YxRi0hIiMtRic2IzckRio3IzckRjgsJEY8IiM9LUYnNiM3JEYqNyQ3JDckRjEiIiYsJEY8ISInNyQ3JEYtRjlGTUYmRiZGJkYmRiYtRic2IzckRio3IzckRjgsJCokRjxGLUYtRiYtRic2IzckRio3JDckRkssJEY8IiInNyRGUEZnbkYmRiZGJkYmRiYtRic2IzckRio3IzckRjgsJEZXRj4tRic2IzckRio3IzckRjgsJEY8ISM9RiZGJkYmRiZGJkYmLUYnNiM3JEYqNyM3JEY4LCRGO0YtRiZGJkYmRiZGJkYmRiZGJkYmRiZGJkYmRiZGJkYmRiZGJkYmRiZGJkYmRiU=</RTable><RTable handle="8446884214491249590">TTdSMApJQVJUQUJMRV9TQVZFLzE4NDQ2ODg0MjE0NDkxMjQ5NTkwWCwlKWFueXRoaW5nRzYiRiVbZ2whIiUhISEjOiImIiYiIiFGJkYmRiYiIiJGJkYmRiZGJ0YmRiZGJiEiI0YmRiZGJiEiJ0YmRiZGJiIiJ0YmRiZGJkYmRiU=</RTable><RTable handle="8446884214482128278">TTdSMApJQVJUQUJMRV9TQVZFLzE4NDQ2ODg0MjE0NDgyMTI4Mjc4WCwlKWFueXRoaW5nRzYiRiVbZ2whIiUhISEjUiIoIigtJSRfREdHNiM3JDclUSxtdWx0aXZlY3RvckYlJSNnMkciIiM3IzckNyQiIiJGLSIiIUYmRiYtRic2IzckRio3IzckNyRGLSIiJiwkKiYlI2ZlR0YtRi0jRjFGLSMhIiIiIiQtRic2IzckRio3IzckRjgsJEY8RkAtRic2IzckRio3JDckNyRGMUY5Rjw3JDckRi0iIiUsJEY8Rj9GJkYmRiZGJkYmLUYnNiM3JEYqNyM3JEY4LCQqJEY8Ri0jRjFGQEYmLUYnNiM3JEYqNyQ3JEZMRlA3JEZORjxGJkYmRiZGJkYmLUYnNiM3JEYqNyM3JEY4LCRGV0Y+LUYnNiM3JEYqNyM3JEY4LCRGPCEiJEYmRiZGJkYmRiZGJi1GJzYjNyRGKjcjNyRGOCwkRjtGWEYmRiZGJkYmRiZGJkYmRiZGJkYmRiZGJkYmRiZGJkYmRiZGJkYmRiZGJkYl</RTable><RTable handle="8446884214506215294">TTdSMApJQVJUQUJMRV9TQVZFLzE4NDQ2ODg0MjE0NTA2MjE1Mjk0WCwlKWFueXRoaW5nRzYiRiVbZ2whIiUhISEjUiIoIigtJSRfREdHNiM3JDclUSVmb3JtRiUlKGNvRnJhbWVHIiIiNyM3JDcjRi0iIiFGJkYmRiZGJkYmRiZGJkYmRiZGJkYmRiZGJkYmRiZGJkYmRiZGJkYmLUYnNiM3JEYqNyQ3JDcjIiIlKiYiIiMjRi1GOiUmYTQ1MTJHRi03JDcjIiImKiZGOkY7JSZhNTUxMkdGLUYmRiZGJkYmRiZGJi1GJzYjNyRGKjcjNyQ3IyIiJCUmYTM1MTNHLUYnNiM3JEYqNyQ3JEY3LCRGPCEiIjckRj4sJEZBRlBGJkYmRiZGJkYmLUYnNiM3JEYqNyM3JEZHJSZhMzUxNEdGJi1GJzYjNyRGKjckNyRGN0Y8NyRGPkZBRiZGJkYmRiZGJi1GJzYjNyRGKjcjNyRGRywkRlhGUC1GJzYjNyRGKjcjNyRGRywkRklGUC1GJzYjNyRGKjckNyRGNywkRjlGUDckRj4sJEZARlBGJkYmRiZGJQ==</RTable><RTable handle="8446884214491159718">TTdSMApJQVJUQUJMRV9TQVZFLzE4NDQ2ODg0MjE0NDkxMTU5NzE4WCwlKWFueXRoaW5nRzYiRiVbZ2whIiUhISEjUiIoIigtJSRfREdHNiM3JDclUSVmb3JtRiUlKGNvRnJhbWVHIiIiNyQ3JDcjRi0sJiUlYTExN0dGLSUlYTExOEciIiM3JDcjRjQsJiUlYTIxN0dGLSUlYTIxOEdGNC1GJzYjNyRGKjckNyRGMEYtNyQ3IyIiJCUlYTMxNUctRic2IzckRio3JDckRjZGLTckRkAlJWEzMTRHLUYnNiM3JEYqNyU3JEZALCQqJEY0I0YtRjQhIiM3JDcjIiIlKiZGNEZRJSVhNDEzR0YtNyQ3IyIiJiomRjRGUSUlYTUxM0dGLS1GJzYjNyRGKjcjNyRGVCEiJy1GJzYjNyRGKjcjNyRGWSIiJy1GJzYjNyRGKjcjNyRGMCIiIUZjby1GJzYjNyRGKjckNyRGMCwmRjJGLUYzRi03JEY2LCZGOEYtRjlGLS1GJzYjNyRGKjckNyRGMCUlYTExNkc3JEY2JSVhMjE2Ry1GJzYjNyRGKjckNyRGNkZQNyRGQComRjRGUUZJRi0tRic2IzckRio3JTckRkBGNDckRlQsJEZXISIiNyRGWSwkRmZuRmdxRmNvLUYnNiM3JEYqNyM3JEZZRlxvRmNvLUYnNiM3JEYqNyQ3JEYwJSVhMTE5RzckRjYlJWEyMTlHLUYnNiM3JEYqNyQ3JEYwRjM3JEY2RjktRic2IzckRio3JDckRjAsJEZQRmdxNyRGQCwkKiZGNEZRRkJGLUZncUZjby1GJzYjNyRGKjclNyRGQEZSNyRGVEZXNyRGWUZmbi1GJzYjNyRGKjcjNyRGVEZib0Zjb0Zjb0Zjb0Zjby1GJzYjNyRGKjckNyRGMEZQNyRGQEZlcy1GJzYjNyRGKjckNyRGNkZiczckRkAsJEZfcUZncS1GJzYjNyRGKjclNyRGQCwkRlBGNDckRlQsJEZWRmdxNyRGWSwkRmVuRmdxRmNvRmNvRmNvRmNvLUYnNiM3JEYqNyQ3JEYwLCRGM0ZncTckRjYsJEY5RmdxLUYnNiM3JEYqNyQ3JEYwLCRGZnBGZ3E3JEY2LCRGaHBGZ3EtRic2IzckRio3JDckRjZGZ3E3JEZALCRGSUZncUZjb0Zjb0Zjb0Zjby1GJzYjNyRGKjckNyRGMCwkRmRyRmdxNyRGNiwkRmZyRmdxLUYnNiM3JEYqNyQ3JEYwLCZGMkZncUYzRmdxNyRGNiwmRjhGZ3FGOUZncS1GJzYjNyRGKjckNyRGMEZncTckRkAsJEZCRmdxRmNvRmNvRmNvRmNvRmNvRmNvLUYnNiM3JEYqNyQ3JEYwLCZGMkZncUYzRlI3JEY2LCZGOEZncUY5RlJGJQ==</RTable><RTable handle="8446884214460769214">TTdSMApJQVJUQUJMRV9TQVZFLzE4NDQ2ODg0MjE0NDYwNzY5MjE0WCwlKWFueXRoaW5nRzYiRiVbZ2whIiUhISEjUiIoIigtJSRfREdHNiM3JDclUSVmb3JtRiUlKGNvRnJhbWVHIiIiNyM3JDcjRi0sJCUjZmVHIyEiIiIiIy1GJzYjNyRGKjcjNyRGMEYtLUYnNiM3JEYqNyU3JDcjRjVGLTckNyMiIiQsJEYyRjU3JDcjIiIlLCQqJEYyRjUjIiIoRjUtRic2IzckRio3JDckRkIsJCokRjUjRi1GNSEiIzckRkYsJComRjVGU0YyRi0hIiYtRic2IzckRio3IzckRkYhIictRic2IzckRio3IzckNyMiIiYiIictRic2IzckRio3IzckRjAiIiEtRic2IzckRio3IzckRjAsJEZJI0Y0RkdGJi1GJzYjNyRGKjclNyRGQCwkRjIjISIkRjU3JEZCLCRGSUZkcDckRkYsJCokRjJGQyMhIipGRy1GJzYjNyRGKjclNyRGQEZSNyRGQiwkRldGNTckRkYsJComRjJGNUY1RlNGSi1GJzYjNyRGKjckNyRGQkY1NyRGRiwkRjJGX29GYW8tRic2IzckRio3IzckRl5vRmhuRmFvRmFvRmFvLUYnNiM3JEYqNyM3JEYwLCRGUkY0RmFvLUYnNiM3JEYqNyQ3JEZCRlQ3JEZGLCRGMkZYLUYnNiM3JEYqNyM3JEZGRmBvRmFvRmFvLUYnNiM3JEYqNyM3JEYwLCRGZnEjRi1GR0Zhby1GJzYjNyRGKjcjNyRGMEZSLUYnNiM3JEYqNyU3JEZARmhyNyRGQiwkRldGVDckRkYsJEZmcSMhIihGNS1GJzYjNyRGKjckNyRGQiwkRlJGNTckRkYsJEZXRl9vRmFvRmFvRmFvLUYnNiM3JEYqNyM3JEYwLCRGZnFGXXBGYW8tRic2IzckRio3JTckRkAsJEYyI0ZDRjU3JEZCLCRGSUZgdjckRkYsJEZqcCMiIipGRy1GJzYjNyRGKjclNyRGQEY0NyRGQiwkRjJGVDckRkYsJEZJRmp0RmFvRmFvRmFvRmFvRmFvLUYnNiM3JEYqNyM3JEYwLCRGMkZTLUYnNiM3JEYqNyM3JEYwRjRGYW9GYW9GYW9GYW9GYW8tRic2IzckRio3IzckRjAsJEZJRlt0RmB3RiU=</RTable><RTable handle="8446884214456609478">TTdSMApJQVJUQUJMRV9TQVZFLzE4NDQ2ODg0MjE0NDU2NjA5NDc4WCwlKWFueXRoaW5nRzYiRiVbZ2whIiUhISEjUiIoIigtJSRfREdHNiM3JDclUSVmb3JtRiUlKGNvRnJhbWVHIiIjNyM3JDckIiIiRi0iIiFGJkYmRiZGJkYmRiZGJkYmRiZGJkYmRiZGJkYmRiZGJkYmRiZGJkYmRiZGJkYmRiZGJkYmRiZGJkYmRiZGJkYmRiZGJkYmRiZGJkYmRiZGJkYmRiZGJkYmRiZGJkYmRiZGJQ==</RTable>
</Worksheet>

==> anc/parameter_depended_basis.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "id": "a2a892d1",
   "metadata": {},
   "outputs": [],
   "source": [
    "import sympy as sp"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "id": "290c0971",
   "metadata": {
    "scrolled": false
   },
   "outputs": [
    {
     "data": {
      "text/latex": [
       "$\\displaystyle \\left[\\begin{array}{ccccccccccccccccccc}\\frac{b}{l_{1}} & 0 & - \\frac{1}{l_{1}} & 0 & - \\frac{b}{l_{1}^{3}} & \\frac{- b^{2} + l_{1}^{2}}{l_{1}^{3}} & - \\frac{1}{l_{1}^{3}} & 0 & - \\frac{b \\left(b^{2} - l_{1}^{2}\\right)}{l_{1}^{5}} & 0 & - \\frac{b}{l_{1}^{5}} & \\frac{- b^{4} + 2 b^{2} l_{1}^{2} - l_{1}^{4}}{l_{1}^{5}} & \\frac{- b^{2} + l_{1}^{2}}{l_{1}^{5}} & \\frac{- b^{2} + l_{1}^{2}}{l_{1}^{5}} & - \\frac{1}{l_{1}^{5}} & 0 & - \\frac{b \\left(b^{4} - 2 b^{2} l_{1}^{2} + l_{1}^{4}\\right)}{l_{1}^{7}} & \\frac{- b^{6} + 3 b^{4} l_{1}^{2} - 3 b^{2} l_{1}^{4} + l_{1}^{6}}{l_{1}^{7}} & \\frac{- b^{4} + 2 b^{2} l_{1}^{2} - l_{1}^{4}}{l_{1}^{7}}\\\\0 & - \\frac{1}{l_{1}} & 0 & \\frac{- b^{2} + l_{1}^{2}}{l_{1}^{3}} & 0 & 0 & 0 & \\frac{- b^{4} + 2 b^{2} l_{1}^{2} - l_{1}^{4}}{l_{1}^{5}} & 0 & \\frac{- b^{2} + l_{1}^{2}}{l_{1}^{5}} & 0 & 0 & 0 & 0 & 0 & \\frac{- b^{6} + 3 b^{4} l_{1}^{2} - 3 b^{2} l_{1}^{4} + l_{1}^{6}}{l_{1}^{7}} & 0 & 0 & 0\\\\1 & 0 & - \\frac{b}{l_{1}^{2}} & 0 & - \\frac{1}{l_{1}^{2}} & - \\frac{b \\left(b^{2} - l_{1}^{2}\\right)}{l_{1}^{4}} & - \\frac{b}{l_{1}^{4}} & 0 & \\frac{- b^{2} + l_{1}^{2}}{l_{1}^{4}} & 0 & - \\frac{1}{l_{1}^{4}} & - \\frac{b \\left(b^{4} - 2 b^{2} l_{1}^{2} + l_{1}^{4}\\right)}{l_{1}^{6}} & - \\frac{b \\left(b^{2} - l_{1}^{2}\\right)}{l_{1}^{6}} & - \\frac{b \\left(b^{2} - l_{1}^{2}\\right)}{l_{1}^{6}} & - \\frac{b}{l_{1}^{6}} & 0 & \\frac{- b^{4} + 2 b^{2} l_{1}^{2} - l_{1}^{4}}{l_{1}^{6}} & - \\frac{b \\left(b^{6} - 3 b^{4} l_{1}^{2} + 3 b^{2} l_{1}^{4} - l_{1}^{6}\\right)}{l_{1}^{8}} & - \\frac{b \\left(b^{4} - 2 b^{2} l_{1}^{2} + l_{1}^{4}\\right)}{l_{1}^{8}}\\\\-1 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0\\\\\\frac{1 - b}{l_{3}} & 0 & \\frac{1}{l_{3}} & 0 & \\frac{b - 1}{l_{3}^{3}} & \\frac{b^{2} - 2 b - l_{3}^{2} + 1}{l_{3}^{3}} & \\frac{1}{l_{3}^{3}} & 0 & \\frac{b^{3} - 3 b^{2} - b l_{3}^{2} + 3 b + l_{3}^{2} - 1}{l_{3}^{5}} & 0 & \\frac{b - 1}{l_{3}^{5}} & \\frac{b^{4} - 4 b^{3} - 2 b^{2} l_{3}^{2} + 6 b^{2} + 4 b l_{3}^{2} - 4 b + l_{3}^{4} - 2 l_{3}^{2} + 1}{l_{3}^{5}} & \\frac{b^{2} - 2 b - l_{3}^{2} + 1}{l_{3}^{5}} & \\frac{b^{2} - 2 b - l_{3}^{2} + 1}{l_{3}^{5}} & \\frac{1}{l_{3}^{5}} & 0 & \\frac{b^{5} - 5 b^{4} - 2 b^{3} l_{3}^{2} + 10 b^{3} + 6 b^{2} l_{3}^{2} - 10 b^{2} + b l_{3}^{4} - 6 b l_{3}^{2} + 5 b - l_{3}^{4} + 2 l_{3}^{2} - 1}{l_{3}^{7}} & \\frac{b^{6} - 6 b^{5} - 3 b^{4} l_{3}^{2} + 15 b^{4} + 12 b^{3} l_{3}^{2} - 20 b^{3} + 3 b^{2} l_{3}^{4} - 18 b^{2} l_{3}^{2} + 15 b^{2} - 6 b l_{3}^{4} + 12 b l_{3}^{2} - 6 b - l_{3}^{6} + 3 l_{3}^{4} - 3 l_{3}^{2} + 1}{l_{3}^{7}} & \\frac{b^{4} - 4 b^{3} - 2 b^{2} l_{3}^{2} + 6 b^{2} + 4 b l_{3}^{2} - 4 b + l_{3}^{4} - 2 l_{3}^{2} + 1}{l_{3}^{7}}\\\\0 & \\frac{1}{l_{3}} & 0 & \\frac{b^{2} - 2 b - l_{3}^{2} + 1}{l_{3}^{3}} & 0 & 0 & 0 & \\frac{b^{4} - 4 b^{3} - 2 b^{2} l_{3}^{2} + 6 b^{2} + 4 b l_{3}^{2} - 4 b + l_{3}^{4} - 2 l_{3}^{2} + 1}{l_{3}^{5}} & 0 & \\frac{b^{2} - 2 b - l_{3}^{2} + 1}{l_{3}^{5}} & 0 & 0 & 0 & 0 & 0 & \\frac{b^{6} - 6 b^{5} - 3 b^{4} l_{3}^{2} + 15 b^{4} + 12 b^{3} l_{3}^{2} - 20 b^{3} + 3 b^{2} l_{3}^{4} - 18 b^{2} l_{3}^{2} + 15 b^{2} - 6 b l_{3}^{4} + 12 b l_{3}^{2} - 6 b - l_{3}^{6} + 3 l_{3}^{4} - 3 l_{3}^{2} + 1}{l_{3}^{7}} & 0 & 0 & 0\\\\1 & 0 & \\frac{1 - b}{l_{3}^{2}} & 0 & - \\frac{1}{l_{3}^{2}} & \\frac{- b^{3} + 3 b^{2} + b l_{3}^{2} - 3 b - l_{3}^{2} + 1}{l_{3}^{4}} & \\frac{1 - b}{l_{3}^{4}} & 0 & \\frac{- b^{2} + 2 b + l_{3}^{2} - 1}{l_{3}^{4}} & 0 & - \\frac{1}{l_{3}^{4}} & \\frac{- b^{5} + 5 b^{4} + 2 b^{3} l_{3}^{2} - 10 b^{3} - 6 b^{2} l_{3}^{2} + 10 b^{2} - b l_{3}^{4} + 6 b l_{3}^{2} - 5 b + l_{3}^{4} - 2 l_{3}^{2} + 1}{l_{3}^{6}} & \\frac{- b^{3} + 3 b^{2} + b l_{3}^{2} - 3 b - l_{3}^{2} + 1}{l_{3}^{6}} & \\frac{- b^{3} + 3 b^{2} + b l_{3}^{2} - 3 b - l_{3}^{2} + 1}{l_{3}^{6}} & \\frac{1 - b}{l_{3}^{6}} & 0 & \\frac{- b^{4} + 4 b^{3} + 2 b^{2} l_{3}^{2} - 6 b^{2} - 4 b l_{3}^{2} + 4 b - l_{3}^{4} + 2 l_{3}^{2} - 1}{l_{3}^{6}} & \\frac{- b^{7} + 7 b^{6} + 3 b^{5} l_{3}^{2} - 21 b^{5} - 15 b^{4} l_{3}^{2} + 35 b^{4} - 3 b^{3} l_{3}^{4} + 30 b^{3} l_{3}^{2} - 35 b^{3} + 9 b^{2} l_{3}^{4} - 30 b^{2} l_{3}^{2} + 21 b^{2} + b l_{3}^{6} - 9 b l_{3}^{4} + 15 b l_{3}^{2} - 7 b - l_{3}^{6} + 3 l_{3}^{4} - 3 l_{3}^{2} + 1}{l_{3}^{8}} & \\frac{- b^{5} + 5 b^{4} + 2 b^{3} l_{3}^{2} - 10 b^{3} - 6 b^{2} l_{3}^{2} + 10 b^{2} - b l_{3}^{4} + 6 b l_{3}^{2} - 5 b + l_{3}^{4} - 2 l_{3}^{2} + 1}{l_{3}^{8}}\\\\0 & 1 & 0 & -1 & 0 & 0 & 0 & 1 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & -1 & 0 & 0 & 0\\\\0 & 0 & 1 & 0 & 0 & -1 & 0 & 0 & 0 & 0 & 0 & 1 & 0 & 0 & 0 & 0 & 0 & -1 & 0\\\\0 & 0 & -1 & 0 & 0 & 1 & 0 & 0 & 0 & 0 & 0 & -1 & 0 & 0 & 0 & 0 & 0 & 1 & 0\\\\0 & 1 & 0 & -1 & 0 & 0 & 0 & 1 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & -1 & 0 & 0 & 0\\end{array}\\right]$"
      ],
      "text/plain": [
       "Matrix([\n",
       "[      b/l1,     0,         -1/l1,                              0,      -b/l1**3,                              (-b**2 + l1**2)/l1**3,      -1/l1**3,                                                                                     0,                           -b*(b**2 - l1**2)/l1**5,                              0,      -b/l1**5,                                                                                       (-b**4 + 2*b**2*l1**2 - l1**4)/l1**5,                              (-b**2 + l1**2)/l1**5,                              (-b**2 + l1**2)/l1**5,      -1/l1**5,                                                                                                                                                                                0,                                                                                    -b*(b**4 - 2*b**2*l1**2 + l1**4)/l1**7,                                                                                                                                                                                  (-b**6 + 3*b**4*l1**2 - 3*b**2*l1**4 + l1**6)/l1**7,                                                                                       (-b**4 + 2*b**2*l1**2 - l1**4)/l1**7],\n",
       "[         0, -1/l1,             0,          (-b**2 + l1**2)/l1**3,             0,                                                  0,             0,                                                  (-b**4 + 2*b**2*l1**2 - l1**4)/l1**5,                                                 0,          (-b**2 + l1**2)/l1**5,             0,                                                                                                                          0,                                                  0,                                                  0,             0,                                                                                                                              (-b**6 + 3*b**4*l1**2 - 3*b**2*l1**4 + l1**6)/l1**7,                                                                                                                         0,                                                                                                                                                                                                                                    0,                                                                                                                          0],\n",
       "[         1,     0,      -b/l1**2,                              0,      -1/l1**2,                            -b*(b**2 - l1**2)/l1**4,      -b/l1**4,                                                                                     0,                             (-b**2 + l1**2)/l1**4,                              0,      -1/l1**4,                                                                                     -b*(b**4 - 2*b**2*l1**2 + l1**4)/l1**6,                            -b*(b**2 - l1**2)/l1**6,                            -b*(b**2 - l1**2)/l1**6,      -b/l1**6,                                                                                                                                                                                0,                                                                                      (-b**4 + 2*b**2*l1**2 - l1**4)/l1**6,                                                                                                                                                                                -b*(b**6 - 3*b**4*l1**2 + 3*b**2*l1**4 - l1**6)/l1**8,                                                                                     -b*(b**4 - 2*b**2*l1**2 + l1**4)/l1**8],\n",
       "[        -1,     0,             0,                              0,             0,                                                  0,             0,                                                                                     0,                                                 0,                              0,             0,                                                                                                                          0,                                                  0,                                                  0,             0,                                                                                                                                                                                0,                                                                                                                         0,                                                                                                                                                                                                                                    0,                                                                                                                          0],\n",
       "[(1 - b)/l3,     0,          1/l3,                              0, (b - 1)/l3**3,                     (b**2 - 2*b - l3**2 + 1)/l3**3,      l3**(-3),                                                                                     0, (b**3 - 3*b**2 - b*l3**2 + 3*b + l3**2 - 1)/l3**5,                              0, (b - 1)/l3**5,                                      (b**4 - 4*b**3 - 2*b**2*l3**2 + 6*b**2 + 4*b*l3**2 - 4*b + l3**4 - 2*l3**2 + 1)/l3**5,                     (b**2 - 2*b - l3**2 + 1)/l3**5,                     (b**2 - 2*b - l3**2 + 1)/l3**5,      l3**(-5),                                                                                                                                                                                0, (b**5 - 5*b**4 - 2*b**3*l3**2 + 10*b**3 + 6*b**2*l3**2 - 10*b**2 + b*l3**4 - 6*b*l3**2 + 5*b - l3**4 + 2*l3**2 - 1)/l3**7,                                                     (b**6 - 6*b**5 - 3*b**4*l3**2 + 15*b**4 + 12*b**3*l3**2 - 20*b**3 + 3*b**2*l3**4 - 18*b**2*l3**2 + 15*b**2 - 6*b*l3**4 + 12*b*l3**2 - 6*b - l3**6 + 3*l3**4 - 3*l3**2 + 1)/l3**7,                                      (b**4 - 4*b**3 - 2*b**2*l3**2 + 6*b**2 + 4*b*l3**2 - 4*b + l3**4 - 2*l3**2 + 1)/l3**7],\n",
       "[         0,  1/l3,             0, (b**2 - 2*b - l3**2 + 1)/l3**3,             0,                                                  0,             0, (b**4 - 4*b**3 - 2*b**2*l3**2 + 6*b**2 + 4*b*l3**2 - 4*b + l3**4 - 2*l3**2 + 1)/l3**5,                                                 0, (b**2 - 2*b - l3**2 + 1)/l3**5,             0,                                                                                                                          0,                                                  0,                                                  0,             0, (b**6 - 6*b**5 - 3*b**4*l3**2 + 15*b**4 + 12*b**3*l3**2 - 20*b**3 + 3*b**2*l3**4 - 18*b**2*l3**2 + 15*b**2 - 6*b*l3**4 + 12*b*l3**2 - 6*b - l3**6 + 3*l3**4 - 3*l3**2 + 1)/l3**7,                                                                                                                         0,                                                                                                                                                                                                                                    0,                                                                                                                          0],\n",
       "[         1,     0, (1 - b)/l3**2,                              0,      -1/l3**2, (-b**3 + 3*b**2 + b*l3**2 - 3*b - l3**2 + 1)/l3**4, (1 - b)/l3**4,                                                                                     0,                   (-b**2 + 2*b + l3**2 - 1)/l3**4,                              0,      -1/l3**4, (-b**5 + 5*b**4 + 2*b**3*l3**2 - 10*b**3 - 6*b**2*l3**2 + 10*b**2 - b*l3**4 + 6*b*l3**2 - 5*b + l3**4 - 2*l3**2 + 1)/l3**6, (-b**3 + 3*b**2 + b*l3**2 - 3*b - l3**2 + 1)/l3**6, (-b**3 + 3*b**2 + b*l3**2 - 3*b - l3**2 + 1)/l3**6, (1 - b)/l3**6,                                                                                                                                                                                0,                                    (-b**4 + 4*b**3 + 2*b**2*l3**2 - 6*b**2 - 4*b*l3**2 + 4*b - l3**4 + 2*l3**2 - 1)/l3**6, (-b**7 + 7*b**6 + 3*b**5*l3**2 - 21*b**5 - 15*b**4*l3**2 + 35*b**4 - 3*b**3*l3**4 + 30*b**3*l3**2 - 35*b**3 + 9*b**2*l3**4 - 30*b**2*l3**2 + 21*b**2 + b*l3**6 - 9*b*l3**4 + 15*b*l3**2 - 7*b - l3**6 + 3*l3**4 - 3*l3**2 + 1)/l3**8, (-b**5 + 5*b**4 + 2*b**3*l3**2 - 10*b**3 - 6*b**2*l3**2 + 10*b**2 - b*l3**4 + 6*b*l3**2 - 5*b + l3**4 - 2*l3**2 + 1)/l3**8],\n",
       "[         0,     1,             0,                             -1,             0,                                                  0,             0,                                                                                     1,                                                 0,                              0,             0,                                                                                                                          0,                                                  0,                                                  0,             0,                                                                                                                                                                               -1,                                                                                                                         0,                                                                                                                                                                                                                                    0,                                                                                                                          0],\n",
       "[         0,     0,             1,                              0,             0,                                                 -1,             0,                                                                                     0,                                                 0,                              0,             0,                                                                                                                          1,                                                  0,                                                  0,             0,                                                                                                                                                                                0,                                                                                                                         0,                                                                                                                                                                                                                                   -1,                                                                                                                          0],\n",
       "[         0,     0,            -1,                              0,             0,                                                  1,             0,                                                                                     0,                                                 0,                              0,             0,                                                                                                                         -1,                                                  0,                                                  0,             0,                                                                                                                                                                                0,                                                                                                                         0,                                                                                                                                                                                                                                    1,                                                                                                                          0],\n",
       "[         0,     1,             0,                             -1,             0,                                                  0,             0,                                                                                     1,                                                 0,                              0,             0,                                                                                                                          0,                                                  0,                                                  0,             0,                                                                                                                                                                               -1,                                                                                                                         0,                                                                                                                                                                                                                                    0,                                                                                                                          0]])"
      ]
     },
     "execution_count": 2,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "# Variables for SymPy\n",
    "l1, l3, b = sp.symbols('l1 l3 b')\n",
    "\n",
    "import snake_coefficient_matrix as snake\n",
    "snake.coef_matrix"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "id": "9827a0f6",
   "metadata": {},
   "outputs": [],
   "source": [
    "def eliminate_fractions(matrix):\n",
    "    '''\n",
    "    Multiply each row by LCM of its elements' numarators.\n",
    "    Transform matrix of fractions to equivalent matrix of polynomials.\n",
    "    \n",
    "    Parameters:\n",
    "    matrix ... matrix of rational functions\n",
    "\n",
    "    Returns:\n",
    "    matrix ... equivalent matrix of polynomial functions\n",
    "    '''\n",
    "    \n",
    "    matrix = matrix.copy()\n",
    "    \n",
    "    for i, row in enumerate(matrix.tolist()):\n",
    "        # For each denominator in the row, find LCM\n",
    "        denominators = [sp.denom(element) for element in row]\n",
    "        lcm = 1\n",
    "        for denom in denominators:\n",
    "            lcm = sp.lcm(lcm,denom)\n",
    "\n",
    "        # Multiply the row by this LCM\n",
    "        matrix[i, :] = sp.Matrix([[element * lcm for element in row]])\n",
    "\n",
    "    return matrix"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "id": "15bfea8e",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "(5, 7, 11, 15, 17)"
      ]
     },
     "execution_count": 4,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "X = snake.X_index\n",
    "X[14], X[114], X[1114], X[11114], X[111114]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "id": "a7327808",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/latex": [
       "$\\displaystyle \\left[\\begin{array}{ccccccccccccccccccc}b l_{1}^{6} & 0 & - l_{1}^{6} & 0 & - b l_{1}^{4} & l_{1}^{4} \\left(- b^{2} + l_{1}^{2}\\right) & - l_{1}^{4} & 0 & - b l_{1}^{2} \\left(b^{2} - l_{1}^{2}\\right) & 0 & - b l_{1}^{2} & l_{1}^{2} \\left(- b^{4} + 2 b^{2} l_{1}^{2} - l_{1}^{4}\\right) & l_{1}^{2} \\left(- b^{2} + l_{1}^{2}\\right) & l_{1}^{2} \\left(- b^{2} + l_{1}^{2}\\right) & - l_{1}^{2} & 0 & - b \\left(b^{4} - 2 b^{2} l_{1}^{2} + l_{1}^{4}\\right) & - b^{6} + 3 b^{4} l_{1}^{2} - 3 b^{2} l_{1}^{4} + l_{1}^{6} & - b^{4} + 2 b^{2} l_{1}^{2} - l_{1}^{4}\\\\0 & - l_{1}^{6} & 0 & l_{1}^{4} \\left(- b^{2} + l_{1}^{2}\\right) & 0 & 0 & 0 & l_{1}^{2} \\left(- b^{4} + 2 b^{2} l_{1}^{2} - l_{1}^{4}\\right) & 0 & l_{1}^{2} \\left(- b^{2} + l_{1}^{2}\\right) & 0 & 0 & 0 & 0 & 0 & - b^{6} + 3 b^{4} l_{1}^{2} - 3 b^{2} l_{1}^{4} + l_{1}^{6} & 0 & 0 & 0\\\\l_{1}^{8} & 0 & - b l_{1}^{6} & 0 & - l_{1}^{6} & - b l_{1}^{4} \\left(b^{2} - l_{1}^{2}\\right) & - b l_{1}^{4} & 0 & l_{1}^{4} \\left(- b^{2} + l_{1}^{2}\\right) & 0 & - l_{1}^{4} & - b l_{1}^{2} \\left(b^{4} - 2 b^{2} l_{1}^{2} + l_{1}^{4}\\right) & - b l_{1}^{2} \\left(b^{2} - l_{1}^{2}\\right) & - b l_{1}^{2} \\left(b^{2} - l_{1}^{2}\\right) & - b l_{1}^{2} & 0 & l_{1}^{2} \\left(- b^{4} + 2 b^{2} l_{1}^{2} - l_{1}^{4}\\right) & - b \\left(b^{6} - 3 b^{4} l_{1}^{2} + 3 b^{2} l_{1}^{4} - l_{1}^{6}\\right) & - b \\left(b^{4} - 2 b^{2} l_{1}^{2} + l_{1}^{4}\\right)\\\\-1 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0\\\\l_{3}^{6} \\cdot \\left(1 - b\\right) & 0 & l_{3}^{6} & 0 & l_{3}^{4} \\left(b - 1\\right) & l_{3}^{4} \\left(b^{2} - 2 b - l_{3}^{2} + 1\\right) & l_{3}^{4} & 0 & l_{3}^{2} \\left(b^{3} - 3 b^{2} - b l_{3}^{2} + 3 b + l_{3}^{2} - 1\\right) & 0 & l_{3}^{2} \\left(b - 1\\right) & l_{3}^{2} \\left(b^{4} - 4 b^{3} - 2 b^{2} l_{3}^{2} + 6 b^{2} + 4 b l_{3}^{2} - 4 b + l_{3}^{4} - 2 l_{3}^{2} + 1\\right) & l_{3}^{2} \\left(b^{2} - 2 b - l_{3}^{2} + 1\\right) & l_{3}^{2} \\left(b^{2} - 2 b - l_{3}^{2} + 1\\right) & l_{3}^{2} & 0 & b^{5} - 5 b^{4} - 2 b^{3} l_{3}^{2} + 10 b^{3} + 6 b^{2} l_{3}^{2} - 10 b^{2} + b l_{3}^{4} - 6 b l_{3}^{2} + 5 b - l_{3}^{4} + 2 l_{3}^{2} - 1 & b^{6} - 6 b^{5} - 3 b^{4} l_{3}^{2} + 15 b^{4} + 12 b^{3} l_{3}^{2} - 20 b^{3} + 3 b^{2} l_{3}^{4} - 18 b^{2} l_{3}^{2} + 15 b^{2} - 6 b l_{3}^{4} + 12 b l_{3}^{2} - 6 b - l_{3}^{6} + 3 l_{3}^{4} - 3 l_{3}^{2} + 1 & b^{4} - 4 b^{3} - 2 b^{2} l_{3}^{2} + 6 b^{2} + 4 b l_{3}^{2} - 4 b + l_{3}^{4} - 2 l_{3}^{2} + 1\\\\0 & l_{3}^{6} & 0 & l_{3}^{4} \\left(b^{2} - 2 b - l_{3}^{2} + 1\\right) & 0 & 0 & 0 & l_{3}^{2} \\left(b^{4} - 4 b^{3} - 2 b^{2} l_{3}^{2} + 6 b^{2} + 4 b l_{3}^{2} - 4 b + l_{3}^{4} - 2 l_{3}^{2} + 1\\right) & 0 & l_{3}^{2} \\left(b^{2} - 2 b - l_{3}^{2} + 1\\right) & 0 & 0 & 0 & 0 & 0 & b^{6} - 6 b^{5} - 3 b^{4} l_{3}^{2} + 15 b^{4} + 12 b^{3} l_{3}^{2} - 20 b^{3} + 3 b^{2} l_{3}^{4} - 18 b^{2} l_{3}^{2} + 15 b^{2} - 6 b l_{3}^{4} + 12 b l_{3}^{2} - 6 b - l_{3}^{6} + 3 l_{3}^{4} - 3 l_{3}^{2} + 1 & 0 & 0 & 0\\\\l_{3}^{8} & 0 & l_{3}^{6} \\cdot \\left(1 - b\\right) & 0 & - l_{3}^{6} & l_{3}^{4} \\left(- b^{3} + 3 b^{2} + b l_{3}^{2} - 3 b - l_{3}^{2} + 1\\right) & l_{3}^{4} \\cdot \\left(1 - b\\right) & 0 & l_{3}^{4} \\left(- b^{2} + 2 b + l_{3}^{2} - 1\\right) & 0 & - l_{3}^{4} & l_{3}^{2} \\left(- b^{5} + 5 b^{4} + 2 b^{3} l_{3}^{2} - 10 b^{3} - 6 b^{2} l_{3}^{2} + 10 b^{2} - b l_{3}^{4} + 6 b l_{3}^{2} - 5 b + l_{3}^{4} - 2 l_{3}^{2} + 1\\right) & l_{3}^{2} \\left(- b^{3} + 3 b^{2} + b l_{3}^{2} - 3 b - l_{3}^{2} + 1\\right) & l_{3}^{2} \\left(- b^{3} + 3 b^{2} + b l_{3}^{2} - 3 b - l_{3}^{2} + 1\\right) & l_{3}^{2} \\cdot \\left(1 - b\\right) & 0 & l_{3}^{2} \\left(- b^{4} + 4 b^{3} + 2 b^{2} l_{3}^{2} - 6 b^{2} - 4 b l_{3}^{2} + 4 b - l_{3}^{4} + 2 l_{3}^{2} - 1\\right) & - b^{7} + 7 b^{6} + 3 b^{5} l_{3}^{2} - 21 b^{5} - 15 b^{4} l_{3}^{2} + 35 b^{4} - 3 b^{3} l_{3}^{4} + 30 b^{3} l_{3}^{2} - 35 b^{3} + 9 b^{2} l_{3}^{4} - 30 b^{2} l_{3}^{2} + 21 b^{2} + b l_{3}^{6} - 9 b l_{3}^{4} + 15 b l_{3}^{2} - 7 b - l_{3}^{6} + 3 l_{3}^{4} - 3 l_{3}^{2} + 1 & - b^{5} + 5 b^{4} + 2 b^{3} l_{3}^{2} - 10 b^{3} - 6 b^{2} l_{3}^{2} + 10 b^{2} - b l_{3}^{4} + 6 b l_{3}^{2} - 5 b + l_{3}^{4} - 2 l_{3}^{2} + 1\\\\0 & 1 & 0 & -1 & 0 & 0 & 0 & 1 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & -1 & 0 & 0 & 0\\\\0 & 0 & 1 & 0 & 0 & -1 & 0 & 0 & 0 & 0 & 0 & 1 & 0 & 0 & 0 & 0 & 0 & -1 & 0\\\\0 & 0 & -1 & 0 & 0 & 1 & 0 & 0 & 0 & 0 & 0 & -1 & 0 & 0 & 0 & 0 & 0 & 1 & 0\\\\0 & 1 & 0 & -1 & 0 & 0 & 0 & 1 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & -1 & 0 & 0 & 0\\end{array}\\right]$"
      ],
      "text/plain": [
       "Matrix([\n",
       "[      b*l1**6,      0,        -l1**6,                              0,      -b*l1**4,                              l1**4*(-b**2 + l1**2),        -l1**4,                                                                                     0,                           -b*l1**2*(b**2 - l1**2),                              0,      -b*l1**2,                                                                                       l1**2*(-b**4 + 2*b**2*l1**2 - l1**4),                              l1**2*(-b**2 + l1**2),                              l1**2*(-b**2 + l1**2),        -l1**2,                                                                                                                                                                        0,                                                                                  -b*(b**4 - 2*b**2*l1**2 + l1**4),                                                                                                                                                                                  -b**6 + 3*b**4*l1**2 - 3*b**2*l1**4 + l1**6,                                                                                       -b**4 + 2*b**2*l1**2 - l1**4],\n",
       "[            0, -l1**6,             0,          l1**4*(-b**2 + l1**2),             0,                                                  0,             0,                                                  l1**2*(-b**4 + 2*b**2*l1**2 - l1**4),                                                 0,          l1**2*(-b**2 + l1**2),             0,                                                                                                                          0,                                                  0,                                                  0,             0,                                                                                                                              -b**6 + 3*b**4*l1**2 - 3*b**2*l1**4 + l1**6,                                                                                                                 0,                                                                                                                                                                                                                            0,                                                                                                                  0],\n",
       "[        l1**8,      0,      -b*l1**6,                              0,        -l1**6,                            -b*l1**4*(b**2 - l1**2),      -b*l1**4,                                                                                     0,                             l1**4*(-b**2 + l1**2),                              0,        -l1**4,                                                                                     -b*l1**2*(b**4 - 2*b**2*l1**2 + l1**4),                            -b*l1**2*(b**2 - l1**2),                            -b*l1**2*(b**2 - l1**2),      -b*l1**2,                                                                                                                                                                        0,                                                                              l1**2*(-b**4 + 2*b**2*l1**2 - l1**4),                                                                                                                                                                              -b*(b**6 - 3*b**4*l1**2 + 3*b**2*l1**4 - l1**6),                                                                                   -b*(b**4 - 2*b**2*l1**2 + l1**4)],\n",
       "[           -1,      0,             0,                              0,             0,                                                  0,             0,                                                                                     0,                                                 0,                              0,             0,                                                                                                                          0,                                                  0,                                                  0,             0,                                                                                                                                                                        0,                                                                                                                 0,                                                                                                                                                                                                                            0,                                                                                                                  0],\n",
       "[l3**6*(1 - b),      0,         l3**6,                              0, l3**4*(b - 1),                     l3**4*(b**2 - 2*b - l3**2 + 1),         l3**4,                                                                                     0, l3**2*(b**3 - 3*b**2 - b*l3**2 + 3*b + l3**2 - 1),                              0, l3**2*(b - 1),                                      l3**2*(b**4 - 4*b**3 - 2*b**2*l3**2 + 6*b**2 + 4*b*l3**2 - 4*b + l3**4 - 2*l3**2 + 1),                     l3**2*(b**2 - 2*b - l3**2 + 1),                     l3**2*(b**2 - 2*b - l3**2 + 1),         l3**2,                                                                                                                                                                        0, b**5 - 5*b**4 - 2*b**3*l3**2 + 10*b**3 + 6*b**2*l3**2 - 10*b**2 + b*l3**4 - 6*b*l3**2 + 5*b - l3**4 + 2*l3**2 - 1,                                                     b**6 - 6*b**5 - 3*b**4*l3**2 + 15*b**4 + 12*b**3*l3**2 - 20*b**3 + 3*b**2*l3**4 - 18*b**2*l3**2 + 15*b**2 - 6*b*l3**4 + 12*b*l3**2 - 6*b - l3**6 + 3*l3**4 - 3*l3**2 + 1,                                      b**4 - 4*b**3 - 2*b**2*l3**2 + 6*b**2 + 4*b*l3**2 - 4*b + l3**4 - 2*l3**2 + 1],\n",
       "[            0,  l3**6,             0, l3**4*(b**2 - 2*b - l3**2 + 1),             0,                                                  0,             0, l3**2*(b**4 - 4*b**3 - 2*b**2*l3**2 + 6*b**2 + 4*b*l3**2 - 4*b + l3**4 - 2*l3**2 + 1),                                                 0, l3**2*(b**2 - 2*b - l3**2 + 1),             0,                                                                                                                          0,                                                  0,                                                  0,             0, b**6 - 6*b**5 - 3*b**4*l3**2 + 15*b**4 + 12*b**3*l3**2 - 20*b**3 + 3*b**2*l3**4 - 18*b**2*l3**2 + 15*b**2 - 6*b*l3**4 + 12*b*l3**2 - 6*b - l3**6 + 3*l3**4 - 3*l3**2 + 1,                                                                                                                 0,                                                                                                                                                                                                                            0,                                                                                                                  0],\n",
       "[        l3**8,      0, l3**6*(1 - b),                              0,        -l3**6, l3**4*(-b**3 + 3*b**2 + b*l3**2 - 3*b - l3**2 + 1), l3**4*(1 - b),                                                                                     0,                   l3**4*(-b**2 + 2*b + l3**2 - 1),                              0,        -l3**4, l3**2*(-b**5 + 5*b**4 + 2*b**3*l3**2 - 10*b**3 - 6*b**2*l3**2 + 10*b**2 - b*l3**4 + 6*b*l3**2 - 5*b + l3**4 - 2*l3**2 + 1), l3**2*(-b**3 + 3*b**2 + b*l3**2 - 3*b - l3**2 + 1), l3**2*(-b**3 + 3*b**2 + b*l3**2 - 3*b - l3**2 + 1), l3**2*(1 - b),                                                                                                                                                                        0,                            l3**2*(-b**4 + 4*b**3 + 2*b**2*l3**2 - 6*b**2 - 4*b*l3**2 + 4*b - l3**4 + 2*l3**2 - 1), -b**7 + 7*b**6 + 3*b**5*l3**2 - 21*b**5 - 15*b**4*l3**2 + 35*b**4 - 3*b**3*l3**4 + 30*b**3*l3**2 - 35*b**3 + 9*b**2*l3**4 - 30*b**2*l3**2 + 21*b**2 + b*l3**6 - 9*b*l3**4 + 15*b*l3**2 - 7*b - l3**6 + 3*l3**4 - 3*l3**2 + 1, -b**5 + 5*b**4 + 2*b**3*l3**2 - 10*b**3 - 6*b**2*l3**2 + 10*b**2 - b*l3**4 + 6*b*l3**2 - 5*b + l3**4 - 2*l3**2 + 1],\n",
       "[            0,      1,             0,                             -1,             0,                                                  0,             0,                                                                                     1,                                                 0,                              0,             0,                                                                                                                          0,                                                  0,                                                  0,             0,                                                                                                                                                                       -1,                                                                                                                 0,                                                                                                                                                                                                                            0,                                                                                                                  0],\n",
       "[            0,      0,             1,                              0,             0,                                                 -1,             0,                                                                                     0,                                                 0,                              0,             0,                                                                                                                          1,                                                  0,                                                  0,             0,                                                                                                                                                                        0,                                                                                                                 0,                                                                                                                                                                                                                           -1,                                                                                                                  0],\n",
       "[            0,      0,            -1,                              0,             0,                                                  1,             0,                                                                                     0,                                                 0,                              0,             0,                                                                                                                         -1,                                                  0,                                                  0,             0,                                                                                                                                                                        0,                                                                                                                 0,                                                                                                                                                                                                                            1,                                                                                                                  0],\n",
       "[            0,      1,             0,                             -1,             0,                                                  0,             0,                                                                                     1,                                                 0,                              0,             0,                                                                                                                          0,                                                  0,                                                  0,             0,                                                                                                                                                                       -1,                                                                                                                 0,                                                                                                                                                                                                                            0,                                                                                                                  0]])"
      ]
     },
     "execution_count": 5,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "coef_matrix = (snake.coef_matrix).copy()\n",
    "\n",
    "# To have polynomials of lower degree on begining, let's work with a smaller part whenever possible\n",
    "D3p = eliminate_fractions(coef_matrix[:,:5])\n",
    "D4p = eliminate_fractions(coef_matrix[:,:7])\n",
    "D5p = eliminate_fractions(coef_matrix[:,:11])\n",
    "D6p = eliminate_fractions(coef_matrix[:,:15])\n",
    "D7p = eliminate_fractions(coef_matrix[:,:17])\n",
    "D8p = eliminate_fractions(coef_matrix)\n",
    "D8p"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "id": "f53676ab",
   "metadata": {},
   "outputs": [],
   "source": [
    "def divide_by_factors(P, S, variables=[l1,l3,b]):\n",
    "    \"\"\"\n",
    "    Divide polynomial V as much as possible by factors from S.\n",
    "\n",
    "    Parameters:\n",
    "    P ... polynomial expressions\n",
    "    S ... set of candidate polynomial divisors\n",
    "    variables ... list of used variables\n",
    "\n",
    "    Returns:\n",
    "    result ... reduced polynomial\n",
    "    \"\"\"\n",
    "    \n",
    "    result = P\n",
    "    \n",
    "    if result == 0:\n",
    "        return result\n",
    "    \n",
    "    for divisor in S:\n",
    "        while True:\n",
    "            quotient, remainder = sp.div(result, divisor, *variables)\n",
    "            \n",
    "            # Divide as long as the remainder equal zero\n",
    "            if remainder == 0:\n",
    "                result = quotient\n",
    "            else:\n",
    "                break\n",
    "\n",
    "    return result"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "id": "8ea211ec",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/latex": [
       "$\\displaystyle l_{3}$"
      ],
      "text/plain": [
       "l3"
      ]
     },
     "execution_count": 7,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "# Example\n",
    "divide_by_factors(b**2*l3-b*l1*l3,{b-l1,b})"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "id": "7a9262ee",
   "metadata": {},
   "outputs": [],
   "source": [
    "def divide_vector_by_factors(V, S, variables=[l1,l3,b]):\n",
    "    \"\"\"\n",
    "    Divide all components of vector V as much as possible by factors from S.\n",
    "\n",
    "    Parameters:\n",
    "    V ... vector of polynomial expressions\n",
    "    S ... set of candidate polynomial divisors\n",
    "    *variables ... list of used variables\n",
    "\n",
    "    Returns:\n",
    "    V ... Reduced vector\n",
    "    \"\"\"\n",
    "    \n",
    "    vect = V.copy()\n",
    "    shape = vect.shape\n",
    "    \n",
    "    if all(entry == 0 for entry in vect):\n",
    "        return vect\n",
    "\n",
    "    for divisor in S:\n",
    "        \n",
    "        while True:\n",
    "            divisions = [sp.div(entry, divisor, *variables) for entry in vect]\n",
    "            \n",
    "            # Divisor must divide all elements in the vector\n",
    "            if not all(remainder == 0 for quotient, remainder in divisions):\n",
    "                break\n",
    "            \n",
    "            vect = sp.Matrix([quotient for quotient, remainder in divisions])\n",
    "    \n",
    "    # Return resulting vector into the original dimension\n",
    "    if vect.shape != shape:\n",
    "        vect = vect.transpose()\n",
    "    \n",
    "    return vect"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "id": "71fd0d9c",
   "metadata": {
    "scrolled": true
   },
   "outputs": [
    {
     "data": {
      "text/latex": [
       "$\\displaystyle \\left[\\begin{matrix}0 & 0 & 0 & b & l_{1}\\end{matrix}\\right]$"
      ],
      "text/plain": [
       "Matrix([[0, 0, 0, b, l1]])"
      ]
     },
     "execution_count": 9,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "# Example\n",
    "divide_vector_by_factors(sp.Matrix([0,0,0,b*l3-b,l1*l3-l1]).transpose(),{b,l3-1})"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "id": "bdc7ddf7",
   "metadata": {},
   "outputs": [],
   "source": [
    "def choose_pivot_eliminate_column(M,col,pivot_row,nonzeros,zeros=set()):\n",
    "    \"\"\"\n",
    "    Choose the entry in the column and use it as the pivot to eliminate entries below\n",
    "    and add the pivot to the set of expresions that must be nonzero\n",
    "\n",
    "    Parameters:\n",
    "    M ... matrix\n",
    "    col ... column index where we choose a pivot to eliminate other entries\n",
    "    pivot_row ... row index of the choosen pivot\n",
    "    nonzeros ... set of factors that we assume to be nonzero\n",
    "    zeros ... set of factors that we assume to be zero\n",
    "\n",
    "    Returns:\n",
    "    M ... equivalent matrix to M with \n",
    "    \n",
    "    Modification of original inputs:\n",
    "    M ... is not modified; a new matrix is returned\n",
    "    nonzeros ... is modified; the pivot is added into this set\n",
    "    \"\"\"\n",
    "    \n",
    "    M = M.copy()\n",
    "    \n",
    "    # Raise 'ValueError' if the pivot is zero or divisible by 'zeros' set\n",
    "    is_reminder_zero = [sp.rem(M[pivot_row,col], divisor, *[l1,l3,b]) == 0 for divisor in zeros]\n",
    "    if M[pivot_row,col] == 0 or any(is_reminder_zero):\n",
    "        raise ValueError(\"Chosen pivot is zero.\")\n",
    "    \n",
    "    # Move the choosen pivot on the diagonal of the matrix\n",
    "    M.row_swap(col, pivot_row)\n",
    "    \n",
    "    # Divide the whole row by factors that are assumed to be nonzero\n",
    "    # without making fractions\n",
    "    M[col,:] = divide_vector_by_factors(M[col,:],nonzeros)\n",
    "    \n",
    "    pivot = M[col, col]\n",
    "    \n",
    "    # Before adding the pivot into the set 'nonzeros', reduce it\n",
    "    # by already nonzero expressions\n",
    "    pivot_to_nonzero = divide_by_factors(pivot,nonzeros)\n",
    "    \n",
    "    # If the reduced pivot is not constant, factorize \n",
    "    # it and add its factors into the set 'nonzeros'\n",
    "    if pivot_to_nonzero.free_symbols:\n",
    "        \n",
    "        coeff, factors = sp.factor_list(pivot_to_nonzero)\n",
    "        factor_set = {factor for factor, power in factors}\n",
    "        \n",
    "        for expr in factor_set:\n",
    "            nonzeros.add(expr)\n",
    "    \n",
    "    # Eliminate all rows under the pivot, avoid creating\n",
    "    # large polynomials\n",
    "    for r in range(col+1, M.rows):\n",
    "        \n",
    "        value = M[r,col]\n",
    "        common = sp.gcd(pivot,value)\n",
    "        \n",
    "        # 'pivot is assumed as nonzero, hence 'common' as well,\n",
    "        # we can divide by it\n",
    "        M[r,:] = pivot/common * M[r,:] - value/common * M[col,:]\n",
    "    \n",
    "    # Simplify possible fractions\n",
    "    # (all denumerators are already in the set 'nonzeros')\n",
    "    M = M.applyfunc(sp.cancel)\n",
    "    \n",
    "    M.simplify()\n",
    "    \n",
    "    return M"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "id": "45b0706e",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/latex": [
       "$\\displaystyle \\left[\\begin{matrix}b l_{1} & -1 & - l_{3}\\\\b l_{3} & b \\left(b - 1\\right) & b l_{3}\\\\l_{1}^{2} & - b l_{3} & b l_{1}\\end{matrix}\\right]$"
      ],
      "text/plain": [
       "Matrix([\n",
       "[ b*l1,        -1,  -l3],\n",
       "[ b*l3, b*(b - 1), b*l3],\n",
       "[l1**2,     -b*l3, b*l1]])"
      ]
     },
     "execution_count": 11,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "# Example 1/3\n",
    "P = sp.Matrix([[l1*b,-1,-l3],[b*l3,(b-1)*b,b*l3],[l1**2,-l3*b,b*l1]])\n",
    "P_nonzeros = {l3}\n",
    "P"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 12,
   "id": "8bfd89e7",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "{l3, b}\n"
     ]
    },
    {
     "data": {
      "text/latex": [
       "$\\displaystyle \\left[\\begin{matrix}b l_{3} & b \\left(b - 1\\right) & b l_{3}\\\\0 & - b^{2} l_{1} + b l_{1} - l_{3} & l_{3} \\left(- b l_{1} - l_{3}\\right)\\\\0 & b \\left(- b l_{1}^{2} - b l_{3}^{2} + l_{1}^{2}\\right) & b l_{1} l_{3} \\left(b - l_{1}\\right)\\end{matrix}\\right]$"
      ],
      "text/plain": [
       "Matrix([\n",
       "[b*l3,                      b*(b - 1),             b*l3],\n",
       "[   0,           -b**2*l1 + b*l1 - l3,  l3*(-b*l1 - l3)],\n",
       "[   0, b*(-b*l1**2 - b*l3**2 + l1**2), b*l1*l3*(b - l1)]])"
      ]
     },
     "execution_count": 12,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "# Example 2/3\n",
    "Pe = choose_pivot_eliminate_column(P,0,1,P_nonzeros)\n",
    "print(P_nonzeros)\n",
    "Pe"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 13,
   "id": "95efde7a",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "{b*l1**2 + b*l3**2 - l1**2, l3, b}\n"
     ]
    },
    {
     "data": {
      "text/latex": [
       "$\\displaystyle \\left[\\begin{matrix}b l_{3} & b \\left(b - 1\\right) & b l_{3}\\\\0 & - b l_{1}^{2} - b l_{3}^{2} + l_{1}^{2} & l_{1} l_{3} \\left(b - l_{1}\\right)\\\\0 & 0 & l_{3} \\left(b^{3} l_{1}^{2} - b^{2} l_{1}^{2} + b^{2} l_{1} l_{3}^{2} + b l_{1}^{2} l_{3} + b l_{1} l_{3} + b l_{3}^{3} - 2 l_{1}^{2} l_{3}\\right)\\end{matrix}\\right]$"
      ],
      "text/plain": [
       "Matrix([\n",
       "[b*l3,                  b*(b - 1),                                                                                       b*l3],\n",
       "[   0, -b*l1**2 - b*l3**2 + l1**2,                                                                             l1*l3*(b - l1)],\n",
       "[   0,                          0, l3*(b**3*l1**2 - b**2*l1**2 + b**2*l1*l3**2 + b*l1**2*l3 + b*l1*l3 + b*l3**3 - 2*l1**2*l3)]])"
      ]
     },
     "execution_count": 13,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "# Example 3/3\n",
    "Pe = choose_pivot_eliminate_column(Pe,1,2,P_nonzeros)\n",
    "print(P_nonzeros)\n",
    "Pe"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 14,
   "id": "0e90df03",
   "metadata": {},
   "outputs": [],
   "source": [
    "def find_candidates_for_pivot(vect,nonzeros,zeros=set()):\n",
    "    \"\"\"\n",
    "    Find indices of possibly nonzero entries.\n",
    "    If there is a truly nonzero entry (i.e. constant or multiple\n",
    "    of elements in 'nonzero'), return only this.\n",
    "\n",
    "    Parameters:\n",
    "    vect ... vector\n",
    "    nonzeros ... set of all factors that we assume to be nonzero\n",
    "    zeros ... set of all factors that we assume to be zero\n",
    "\n",
    "    Returns:\n",
    "    not_in_zeros ... list of indices\n",
    "    \n",
    "    (No original variable is modified)\n",
    "    \"\"\"\n",
    "    \n",
    "    possible_nonzeros = [r for r in range(vect.rows) if vect[r] != 0]\n",
    "    not_in_zeros = []\n",
    "    \n",
    "    for ind in possible_nonzeros:\n",
    "        check = divide_by_factors(vect[ind],nonzeros)\n",
    "        \n",
    "        if not check.free_symbols:\n",
    "            # Happens when vect[ind] cannot vanish and we can use it\n",
    "            # as a pivot without any new assumption\n",
    "            return [ind]\n",
    "        \n",
    "        check = divide_by_factors(vect[ind],zeros)\n",
    "        if vect[ind] == check:\n",
    "            # happens when 'zeros' elements do not divide 'vect[ind]'\n",
    "            not_in_zeros.append(ind)\n",
    "    \n",
    "    return not_in_zeros"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 15,
   "id": "68352f53",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "[1, 3, 4]"
      ]
     },
     "execution_count": 15,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "# Example\n",
    "P = sp.Matrix([l1*b,b**2-1,0,l1*l3+b,l3-l1])\n",
    "find_candidates_for_pivot(P,{l1,l3},{b})"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 16,
   "id": "ab2ea69a",
   "metadata": {},
   "outputs": [],
   "source": [
    "def make_dependent(M,nonzeros,zeros):\n",
    "    \"\"\"\n",
    "    Add all entries of given matrix into 'zeros' set.\n",
    "    Return False, if it is not possible.\n",
    "\n",
    "    Parameters:\n",
    "    M ... matrix\n",
    "    nonzero ... set of all factors that we assume to be nonzero\n",
    "    zeros ... set of all factors that we assume to be zero\n",
    "\n",
    "    Returns:\n",
    "    True/False\n",
    "    \n",
    "    Modification of original inputs:\n",
    "    zeros ... is modified; reduced entries are added in\n",
    "    \"\"\"\n",
    "    \n",
    "    new_zeros = [expr for expr in M if expr != 0]\n",
    "    \n",
    "    for expr in new_zeros:\n",
    "        expr = divide_by_factors(expr,nonzeros)\n",
    "        if not expr.free_symbols:\n",
    "            return False\n",
    "        new_expr = divide_by_factors(expr,zeros)\n",
    "        if expr == new_expr:\n",
    "            zeros.add(sp.factor(new_expr))\n",
    "    \n",
    "    return True"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 17,
   "id": "d9c7dde0",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "{l3, b}\n"
     ]
    }
   ],
   "source": [
    "# Example\n",
    "p_zeros = set()\n",
    "if make_dependent(sp.Matrix([[0,b],[b*l1,l3]]),{l1},p_zeros):\n",
    "    print(p_zeros)\n",
    "else:\n",
    "    print(False)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 18,
   "id": "e3ec78b6",
   "metadata": {},
   "outputs": [],
   "source": [
    "def conditions_for_basis(M,dependent_last_columns=1,nonzeros={l1,l3}):\n",
    "    \"\"\"\n",
    "    Find couples (nonzeros, zeros) - conditions necessary for\n",
    "    the independence of all column vectors (except the last columns)\n",
    "\n",
    "    Parameters:\n",
    "    M ... matrix of polynomials\n",
    "    dependent_last_columns ... integral; number of last columns that are dependent\n",
    "    nonzeros ... set of expressions that we assume to be nonzero\n",
    "\n",
    "    Returns:\n",
    "    conditions ... set of '(nonzeros, zeros)' couples\n",
    "    \n",
    "    (No original variable is modified)\n",
    "    \"\"\"\n",
    "    \n",
    "    # During the algorithm, stack middle steps as triples\n",
    "    # (M,column,nonzeros)\n",
    "    stack = [(M.copy(), 0, nonzeros.copy())]\n",
    "    conditions = set()\n",
    "    \n",
    "    # In each step of this 'while' cycle,\n",
    "    # remove column and row of the matrix that are done\n",
    "    # and add the resulting matrices on the stack\n",
    "    while stack:\n",
    "        M, col, nonzeros = stack.pop()\n",
    "        \n",
    "        if M.cols == dependent_last_columns:\n",
    "            \n",
    "            zeros = set()\n",
    "            \n",
    "            # If M.cols==0, 'make_dependent' is automatically True\n",
    "            is_possible = make_dependent(M[:,:],nonzeros,zeros)\n",
    "            \n",
    "            # If 'make_dependent' returns 'False' throw this branch away\n",
    "            if not is_possible:\n",
    "                continue\n",
    "            \n",
    "            conditions.add((tuple(nonzeros),tuple(zeros)))\n",
    "        \n",
    "        else:\n",
    "            candidates = find_candidates_for_pivot(M[:,0],nonzeros)\n",
    "            \n",
    "            # If the first column is zero vector, cut off the column\n",
    "            # and add the matrix on stack\n",
    "            if not candidates:\n",
    "                stack.append((new_M[:,1:], col+1, nonzeros.copy()))\n",
    "            \n",
    "            # Add all possible middle steps on 'stack'\n",
    "            for ind in candidates:\n",
    "                nonzeros_new = nonzeros.copy()\n",
    "                new_M = choose_pivot_eliminate_column(M,0,ind,nonzeros_new)\n",
    "                \n",
    "#                 if new_M != False:\n",
    "                \n",
    "                stack.append((new_M[1:,1:], col+1, nonzeros_new.copy()))\n",
    "    \n",
    "    if conditions:\n",
    "        return conditions\n",
    "    else:\n",
    "        return False"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 19,
   "id": "59ec6bbc",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/latex": [
       "$\\displaystyle \\left[\\begin{matrix}b l_{1} & 0 & l_{1}\\\\-1 & 0 & 1\\\\0 & b l_{3} & 0\\end{matrix}\\right]$"
      ],
      "text/plain": [
       "Matrix([\n",
       "[b*l1,    0, l1],\n",
       "[  -1,    0,  1],\n",
       "[   0, b*l3,  0]])"
      ]
     },
     "execution_count": 19,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "# Example 1/2\n",
    "P = sp.Matrix([[l1*b,0,l1],[-1,0,1],[0,b*l3,0]])\n",
    "P"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 20,
   "id": "08ffd33d",
   "metadata": {
    "scrolled": true
   },
   "outputs": [
    {
     "data": {
      "text/plain": [
       "{((l1, l3, b, b + 1), ())}"
      ]
     },
     "execution_count": 20,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "# Example 2/2\n",
    "conditions=conditions_for_basis(P,0,{l1,l3})\n",
    "conditions"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "349f8907",
   "metadata": {},
   "source": [
    "# Branching"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "3814a432",
   "metadata": {},
   "source": [
    "### Conditions for X<sub>1</sub>,...,X<sub>5</sub> to be independent"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 21,
   "id": "bce8a85b",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "{((b*l1 - b*l3 - l1, l1, l3, b*l1 + b*l3 - l1), ()), ((l1, l3, b), ())}"
      ]
     },
     "execution_count": 21,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "conditions=conditions_for_basis(D3p,dependent_last_columns=0)\n",
    "conditions"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 22,
   "id": "1dadff0e",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "False"
      ]
     },
     "execution_count": 22,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "# Find conditions for X5 to linearly depend on X1,...,X4\n",
    "conditions=conditions_for_basis(D3p, dependent_last_columns=1)\n",
    "conditions"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "90fca243",
   "metadata": {},
   "source": [
    "**=> X1,...,X5 are always independent**"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "43b97664",
   "metadata": {},
   "source": [
    "### Conditions for X<sub>14</sub> dependent; X<sub>1</sub>,...,X<sub>5</sub> independent"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 23,
   "id": "f65134a8",
   "metadata": {
    "scrolled": true
   },
   "outputs": [
    {
     "data": {
      "text/plain": [
       "{((b*l1 - b*l3 - l1, l1, l3, b*l1 + b*l3 - l1),\n",
       "  (b**3*l1**2 - b**3*l3**2 - 3*b**2*l1**2 + 3*b*l1**2 - l1**2,\n",
       "   -b**2*(b - l1)*(b + l1),\n",
       "   (b - 1)*(b**3 - b*l1**2 + l1**2))),\n",
       " ((l1, l3, b),\n",
       "  (b**3*l1**2 - b**3*l3**2 - 3*b**2*l1**2 + 3*b*l1**2 - l1**2,\n",
       "   -(b - l1)*(b + l1),\n",
       "   (b - 1)*(b**3 - b*l1**2 + l1**2)))}"
      ]
     },
     "execution_count": 23,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "conditions=conditions_for_basis(D4p[:,:6], dependent_last_columns=1)\n",
    "conditions"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 24,
   "id": "e9966e23",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "{b: 0, l1: 0}\n",
      "{b: 0, l1: 0}\n",
      "{b: 1, l1: -1, l3: 0}\n",
      "{b: 1, l1: 1, l3: 0}\n",
      "\n",
      "{l1: 0, b: 0}\n",
      "{l1: 0, b: 0}\n",
      "{b: 0, l1: 0}\n",
      "{l1: -1, b: 1, l3: 0}\n",
      "{l1: 1, b: 1, l3: 0}\n",
      "\n"
     ]
    }
   ],
   "source": [
    "# Solving both sets of 'zeros' expressions, we find dependecy of X14 impossible\n",
    "for couple in conditions:\n",
    "    solutions = sp.solve(couple[1])\n",
    "    for sol in solutions:\n",
    "        print(sol)\n",
    "    print(\"\")"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "d08c2182",
   "metadata": {},
   "source": [
    "l<sub>1</sub>, l<sub>3</sub> > 0 => no acceptable solution => **X<sub>1</sub>, ..., X<sub>14</sub> always independent**"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 25,
   "id": "6f4114f4",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "{1: 0, 2: 1, 3: 2, 4: 3, 5: 4, 14: 5, 25: 6, 114: 7, 214: 8, 125: 9, 225: 10, 1114: 11, 2214: 12, 1125: 13, 2225: 14, 11114: 15, 21114: 16, 111114: 17, 221114: 18}\n"
     ]
    }
   ],
   "source": [
    "# We will use dictionary for clarity\n",
    "# X = {1:0,2:1,3:2,4:3,5:4,14:5,25:6,114:7,214:8,125:9,225:10,1114:11,2214:12,1125:13,2225:14,11114:15}\n",
    "print(X)"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "3ce34ff6",
   "metadata": {},
   "source": [
    "### Conditions for X<sub>25</sub> dependent; X<sub>1</sub>,...,X<sub>14</sub> independent"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 26,
   "id": "a004c4a4",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "[0, 1, 2, 3, 4, 5, 6]"
      ]
     },
     "execution_count": 26,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "[X[1], X[2], X[3], X[4], X[5], X[14], X[25]]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 27,
   "id": "6ed9a161",
   "metadata": {
    "scrolled": true
   },
   "outputs": [],
   "source": [
    "# Conditions for X25 to linearly depend on X1,...,X14\n",
    "conditions=conditions_for_basis(D4p[:,:], dependent_last_columns=1)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 28,
   "id": "94c465ee",
   "metadata": {
    "scrolled": true
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "{(b - 1)*(b - l1)*(b + l1)*(2*b - 1), -b*(2*b - 1)*(b - l3 - 1)*(b + l3 - 1)}\n",
      "{-(b - 1)*(2*b - 1), 2*b - 1}\n",
      "{-(2*b - 1)*(b - l3 - 1)*(b + l3 - 1), (b - 1)*(b - l1)*(b + l1)*(2*b - 1)}\n",
      "{(2*b - 1)*(b - l3 - 1)*(b + l3 - 1), -(b - l1)*(b + l1)*(2*b - 1)}\n",
      "{-(b - 1)*(2*b - 1), 2*b - 1}\n",
      "{b*(2*b - 1)*(b - l3 - 1)*(b + l3 - 1), -(b - l1)*(b + l1)*(2*b - 1)}\n"
     ]
    }
   ],
   "source": [
    "# Print the 'zeros' sets\n",
    "for couple in conditions:\n",
    "    print(set(couple[1]))\n",
    "\n",
    "# imagine 'or' between rows,'and' between individual expressions in each row "
   ]
  },
  {
   "cell_type": "markdown",
   "id": "8a16cef7",
   "metadata": {},
   "source": [
    "Because we want l1, l3 > 0 and 0 ≤ b ≤ 1,  \n",
    "there are **2 possibilities:**\n",
    "- **b = <sup>1</sup>&frasl;<sub>2</sub>**\n",
    "- **l<sub>1</sub> = b = 1-l<sub>3</sub>**  \n",
    "\n",
    "Otherwise, X<sub>1</sub>,...,X<sub>14</sub>,X<sub>25</sub> are independent"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "bea1c0bb",
   "metadata": {},
   "source": [
    "#### Verify that X<sub>25</sub> dependency for b = <sup>1</sup>&frasl;<sub>2</sub> and l<sub>1</sub> = b = 1-l<sub>3</sub>"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 29,
   "id": "788619b0",
   "metadata": {
    "scrolled": true
   },
   "outputs": [
    {
     "data": {
      "text/plain": [
       "{((l1, l3), ())}"
      ]
     },
     "execution_count": 29,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "conditions=conditions_for_basis((D4p[:,[0,1,2,3,4,5,6]]).subs({b:sp.Rational(1,2)}),\n",
    "                               dependent_last_columns=1)\n",
    "conditions"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "e5588dad",
   "metadata": {},
   "source": [
    "=> X<sub>25</sub> always dependent for b = <sup>1</sup>&frasl;<sub>2</sub>"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 30,
   "id": "bfcc8c28",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "{((l1, l3, b, b - 1), ())}"
      ]
     },
     "execution_count": 30,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "conditions=conditions_for_basis((D4p[:,[0,1,2,3,4,5,6]]).subs({l1:b,l3:1-b}),\n",
    "                               dependent_last_columns=1)\n",
    "conditions"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "d941742f",
   "metadata": {},
   "source": [
    "=> X<sub>25</sub> always dependent for l<sub>1</sub> = b = 1-l<sub>3</sub>  \n",
    "(b ≠ 0,1 is already implied by l<sub>1</sub>, l<sub>3</sub> > 0)"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "50e3341b",
   "metadata": {},
   "source": [
    "## Branch b = <sup>1</sup>&frasl;<sub>2</sub>"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "a2b8305f",
   "metadata": {},
   "source": [
    "#### Conditions for X<sub>114</sub> dependent; X<sub>1</sub>,...,X<sub>14</sub> independent"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 31,
   "id": "e8c99c02",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "[0, 1, 2, 3, 4, 5, 7]"
      ]
     },
     "execution_count": 31,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "[X[1], X[2], X[3], X[4], X[5], X[14], X[114]]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 32,
   "id": "85cd11ad",
   "metadata": {
    "scrolled": false
   },
   "outputs": [
    {
     "data": {
      "text/plain": [
       "{((l1, l3), ((l1 - l3)*(l1 + l3)/4096,))}"
      ]
     },
     "execution_count": 32,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "conditions=conditions_for_basis((D5p[:,[0,1,2,3,4,5,7]]).subs({b:sp.Rational(1,2)}),\n",
    "                               dependent_last_columns=1)\n",
    "conditions"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "785de93a",
   "metadata": {},
   "source": [
    "X<sub>114</sub> is dependent for:  \n",
    "- **l<sub>1</sub> = l<sub>3</sub>**"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "b053f232",
   "metadata": {},
   "source": [
    "### Branch b = <sup>1</sup>&frasl;<sub>2</sub>, l<sub>1</sub> = l<sub>3</sub>  \n",
    "(X<sub>1</sub>, ..., X<sub>5</sub>, X<sub>14</sub> are independent)"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "eca9279d",
   "metadata": {},
   "source": [
    "#### X<sub>214</sub> dependent?"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 33,
   "id": "db6c220e",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "[0, 1, 2, 3, 4, 5, 8]"
      ]
     },
     "execution_count": 33,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "[X[1], X[2], X[3], X[4], X[5], X[14], X[214]]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 34,
   "id": "a8d1ab85",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "{((l1, l3), ())}"
      ]
     },
     "execution_count": 34,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "conditions=conditions_for_basis((D5p[:,[0,1,2,3,4,5,8]]).subs({b:sp.Rational(1,2),l3:l1}),\n",
    "                               dependent_last_columns=1)\n",
    "conditions"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "a7c63f90",
   "metadata": {},
   "source": [
    "=> X<sub>214</sub> is **always dependent**  \n",
    "=> The branch is closed"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "ff702e21",
   "metadata": {},
   "source": [
    "### Branch b = <sup>1</sup>&frasl;<sub>2</sub>, l<sub>1</sub> ≠ l<sub>3</sub>  \n",
    "(X<sub>1</sub>, ..., X<sub>5</sub>, X<sub>14</sub>, X<sub>114</sub> are independent)"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "377df301",
   "metadata": {},
   "source": [
    "#### X<sub>214</sub> dependent?"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 35,
   "id": "ecaf082e",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "[0, 1, 2, 3, 4, 5, 7, 8]"
      ]
     },
     "execution_count": 35,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "[X[1], X[2], X[3], X[4], X[5], X[14], X[114], X[214]]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 36,
   "id": "0cd42410",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "{((l1 - l3, l1, l3, l1 + l3),\n",
       "  ((2*l1 - 1)*(2*l1 + 1)/1099511627776, -(2*l3 - 1)*(2*l3 + 1)/1099511627776))}"
      ]
     },
     "execution_count": 36,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "conditions=conditions_for_basis((D5p[:,[0,1,2,3,4,5,7,8]]).subs({b:sp.Rational(1,2)}),\n",
    "                                dependent_last_columns=1,\n",
    "                                nonzeros={l1,l3,l1-l3,l1+l3})\n",
    "conditions"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 37,
   "id": "db52d4b1",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "(0, -1/2, -1/2, -1) {l1: -1/2, l3: -1/2}\n",
      "(-1, -1/2, 1/2, 0) {l1: -1/2, l3: 1/2}\n",
      "(1, 1/2, -1/2, 0) {l1: 1/2, l3: -1/2}\n",
      "(0, 1/2, 1/2, 1) {l1: 1/2, l3: 1/2}\n"
     ]
    }
   ],
   "source": [
    "for couple in conditions:\n",
    "    solutions = sp.solve(couple[1])\n",
    "    for sol in solutions:\n",
    "        print(tuple(sp.factor(expr.subs(sol)) for expr in couple[0]), sol)\n",
    "    if not solutions:\n",
    "        print(conditions)"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "023ae44e",
   "metadata": {},
   "source": [
    "=> no solution  \n",
    "=> **X <sub>214</sub> is independent**"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "0dad6733",
   "metadata": {},
   "source": [
    "#### X<sub>1114</sub> dependent?"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 38,
   "id": "ef4373b8",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "[0, 1, 2, 3, 4, 5, 7, 8, 11]"
      ]
     },
     "execution_count": 38,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "[X[1], X[2], X[3], X[4], X[5], X[14], X[114], X[214], X[1114]]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 39,
   "id": "5cd07830",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "{((l1 + l3, 2*l1 + 1, l1 - l3, l1, l3, 2*l1 - 1),\n",
       "  (-(2*l3 - 1)*(2*l3 + 1)/1208925819614629174706176,)),\n",
       " ((l1 + l3, 2*l3 + 1, 2*l3 - 1, l1 - l3, l1, l3),\n",
       "  ((2*l1 - 1)*(2*l1 + 1)/1208925819614629174706176,))}"
      ]
     },
     "execution_count": 39,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "conditions=conditions_for_basis((D6p[:,[0,1,2,3,4,5,7,8,11]]).subs({b:sp.Rational(1,2)}),\n",
    "                                dependent_last_columns=1,\n",
    "                                nonzeros={l1,l3,l1-l3,l1+l3})\n",
    "conditions"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 40,
   "id": "22af79e3",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "((2*l3 - 1)/2, 2*l3 + 1, 2*l3 - 1, -(2*l3 + 1)/2, -1/2, l3) {l1: -1/2}\n",
      "((2*l3 + 1)/2, 2*l3 + 1, 2*l3 - 1, -(2*l3 - 1)/2, 1/2, l3) {l1: 1/2}\n",
      "((2*l1 - 1)/2, 2*l1 + 1, (2*l1 + 1)/2, l1, -1/2, 2*l1 - 1) {l3: -1/2}\n",
      "((2*l1 + 1)/2, 2*l1 + 1, (2*l1 - 1)/2, l1, 1/2, 2*l1 - 1) {l3: 1/2}\n"
     ]
    }
   ],
   "source": [
    "for couple in conditions:\n",
    "    solutions = sp.solve(couple[1])\n",
    "    for sol in solutions:\n",
    "        print(tuple(sp.factor(expr.subs(sol)) for expr in couple[0]), sol)\n",
    "    if not solutions:\n",
    "        print(conditions)"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "67ca73a1",
   "metadata": {},
   "source": [
    "=> X <sub>1114</sub> is **dependent** for:\n",
    "- **l<sub>1</sub> = <sup>1</sup>&frasl;<sub>2</sub> ≠ l<sub>3</sub>**\n",
    "- **l<sub>3</sub> = <sup>1</sup>&frasl;<sub>2</sub> ≠ l<sub>1</sub>** (symmetric case)"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "560cd1eb",
   "metadata": {},
   "source": [
    "### Branch b = <sup>1</sup>&frasl;<sub>2</sub> = l<sub>1</sub> ≠ l<sub>3</sub>  \n",
    "(X<sub>1</sub>, ..., X<sub>5</sub>, X<sub>14</sub>, X<sub>114</sub>, X<sub>214</sub> are independent)"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "7e4e8b8a",
   "metadata": {},
   "source": [
    "(we skip X<sub>1214</sub> = 0 = X<sub>2114</sub>)"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "82e7cd4f",
   "metadata": {},
   "source": [
    "#### X<sub>2214</sub> dependent?"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 41,
   "id": "7c66bc7c",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "[0, 1, 2, 3, 4, 5, 7, 8, 12]"
      ]
     },
     "execution_count": 41,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "[X[1], X[2], X[3], X[4], X[5], X[14], X[114], X[214], X[2214]]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 42,
   "id": "9210b8bc",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "{((2*l3 + 1, l3, 2*l3 - 1), ())}"
      ]
     },
     "execution_count": 42,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "conditions=conditions_for_basis((D6p[:,[0,1,2,3,4,5,7,8,12]]).subs({b:sp.Rational(1,2), l1:sp.Rational(1,2)}),\n",
    "                                dependent_last_columns=1,\n",
    "                                nonzeros={l3,2*l3-1,2*l3+1})\n",
    "conditions"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "2dd2cecc",
   "metadata": {},
   "source": [
    "=> X<sub>2214</sub> is **always dependent**  \n",
    "=> This branch is closed."
   ]
  },
  {
   "cell_type": "markdown",
   "id": "5c21c5ce",
   "metadata": {},
   "source": [
    "### Branch b = <sup>1</sup>&frasl;<sub>2</sub>, l<sub>1</sub> ≠ l<sub>3</sub>, l<sub>1</sub> ≠ <sup>1</sup>&frasl;<sub>2</sub>, l<sub>3</sub> ≠ <sup>1</sup>&frasl;<sub>2</sub>  \n",
    "(X<sub>1</sub>, ..., X<sub>5</sub>, X<sub>14</sub>, X<sub>114</sub>, X<sub>214</sub>, X<sub>1114</sub> are independent)"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "c4a7f62b",
   "metadata": {},
   "source": [
    "#### X<sub>2214</sub> dependent?"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 43,
   "id": "9ea0e889",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "[0, 1, 2, 3, 4, 5, 7, 8, 11, 12]"
      ]
     },
     "execution_count": 43,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "[X[1], X[2], X[3], X[4], X[5], X[14], X[114], X[214], X[1114], X[2214]]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 44,
   "id": "b8d058d8",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "{((l1 + l3, 2*l3 + 1, 2*l3 - 1, 2*l1 + 1, l1 - l3, l1, l3, 2*l1 - 1), ())}"
      ]
     },
     "execution_count": 44,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "conditions=conditions_for_basis((D6p[:,[0,1,2,3,4,5,7,8,11,12]]).subs({b:sp.Rational(1,2)}),\n",
    "                                dependent_last_columns=1,\n",
    "                                nonzeros={l1,l3,l1-l3,l1+l3,2*l1-1,2*l1+1,2*l3-1,2*l3+1})\n",
    "conditions"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "455a05fc",
   "metadata": {},
   "source": [
    "=> X<sub>2214</sub> is **always dependent**  \n",
    "Now, we need to check dependency of \\[X<sub>1</sub>, X<sub>1114</sub>\\], \\[X<sub>2</sub>, X<sub>1114</sub>\\]"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "281daba6",
   "metadata": {},
   "source": [
    "#### X<sub>11114</sub> dependent?"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 45,
   "id": "da586097",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "[0, 1, 2, 3, 4, 5, 7, 8, 11, 15]"
      ]
     },
     "execution_count": 45,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "[X[1], X[2], X[3], X[4], X[5], X[14], X[114], X[214], X[1114], X[11114]]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 46,
   "id": "58e6ad39",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "{((l1 + l3, 2*l3 + 1, 2*l3 - 1, 2*l1 + 1, l1 - l3, l1, l3, 2*l1 - 1), ())}"
      ]
     },
     "execution_count": 46,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "conditions=conditions_for_basis((D7p[:,[0,1,2,3,4,5,7,8,11,15]]).subs({b:sp.Rational(1,2)}),\n",
    "                                dependent_last_columns=1,\n",
    "                                nonzeros={l1,l3,l1-l3,l1+l3,2*l1-1,2*l1+1,2*l3-1,2*l3+1})\n",
    "conditions"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "bfe02e54",
   "metadata": {},
   "source": [
    "=> X<sub>11114</sub> is **always dependent**"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "e0f6403c",
   "metadata": {},
   "source": [
    "#### X<sub>21114</sub> dependent?"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 47,
   "id": "e58a17e6",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "[0, 1, 2, 3, 4, 5, 7, 8, 11, 16]"
      ]
     },
     "execution_count": 47,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "[X[1], X[2], X[3], X[4], X[5], X[14], X[114], X[214], X[1114], X[21114]]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 48,
   "id": "caad616d",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "{((l1 + l3, 2*l3 + 1, 2*l3 - 1, 2*l1 + 1, l1 - l3, l1, l3, 2*l1 - 1), ())}"
      ]
     },
     "execution_count": 48,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "conditions=conditions_for_basis((D7p[:,[0,1,2,3,4,5,7,8,11,15]]).subs({b:sp.Rational(1,2)}),\n",
    "                                dependent_last_columns=1,\n",
    "                                nonzeros={l1,l3,l1-l3,l1+l3,2*l1-1,2*l1+1,2*l3-1,2*l3+1})\n",
    "conditions"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "502b21d0",
   "metadata": {},
   "source": [
    "=> X<sub>21114</sub> is **always dependent**  \n",
    "=> This branch is closed."
   ]
  },
  {
   "cell_type": "markdown",
   "id": "549eb216",
   "metadata": {},
   "source": [
    "## Branch l<sub>1</sub> = b = 1 -  l<sub>3</sub>  \n",
    "(X<sub>1</sub>, ..., X<sub>5</sub>, X<sub>14</sub> are independent, and X<sub>25</sub> dependent)  \n",
    "We need to check dependency of \\[X<sub>1</sub>, X<sub>14</sub>\\], \\[X<sub>2</sub>, X<sub>14</sub>\\]"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "02895b1f",
   "metadata": {},
   "source": [
    "#### X<sub>114</sub> and X<sub>214</sub> dependent?"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 49,
   "id": "76d7a8a1",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "[0, 1, 2, 3, 4, 5, 7, 8]"
      ]
     },
     "execution_count": 49,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "[X[1], X[2], X[3], X[4], X[5], X[14], X[114], X[214]]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 50,
   "id": "69b8551e",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "{((b, b - 1), ())}"
      ]
     },
     "execution_count": 50,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "conditions=conditions_for_basis((D5p[:,[0,1,2,3,4,5,7,8]]).subs({l1:b, l3: 1-b}),\n",
    "                                dependent_last_columns=2,\n",
    "                                nonzeros={b, b-1})\n",
    "conditions"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "61170d7e",
   "metadata": {},
   "source": [
    "=> X<sub>114</sub>, X<sub>214</sub> are **always dependent**  \n",
    "=> This branch is closed."
   ]
  },
  {
   "cell_type": "markdown",
   "id": "ec8ad482",
   "metadata": {},
   "source": [
    "## Branch b ≠ <sup>1</sup>&frasl;<sub>2</sub> and (b ≠ l<sub>1</sub> or b ≠ 1 -  l<sub>3</sub>)\n",
    "(X<sub>1</sub>, ..., X<sub>5</sub>, X<sub>14</sub>, X<sub>25</sub> are independent) "
   ]
  },
  {
   "cell_type": "markdown",
   "id": "a5b05598",
   "metadata": {},
   "source": [
    "#### X<sub>114</sub> dependent?"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 51,
   "id": "b62613ea",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "[0, 1, 2, 3, 4, 5, 6, 7]"
      ]
     },
     "execution_count": 51,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "[X[1], X[2], X[3], X[4], X[5], X[14], X[25], X[114]]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 52,
   "id": "42da5157",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "((l3, 2*b - 1, b, b + l1, l1, b - l1, 2*b + 1), ((b - 1)**2*(b*l1 - b*l3 - l1)*(b*l1 + b*l3 - l1),))\n",
      "((2*b - 1, b, b + l1, l1, b - l1, 2*b + 1, b - 1), (-(b*l1 - b*l3 - l1)*(b*l1 + b*l3 - l1),))\n",
      "((2*b - 1, b + l3 - 1, b - l3 - 1, l1, l3, 2*b + 1, b - 1), (b**2*(b*l1 - b*l3 - l1)*(b*l1 + b*l3 - l1),))\n",
      "((b, b - l1, 2*b + 1, b - 1, 2*b - 1, l1, l3, b + l1), (-(b*l1 - b*l3 - l1)*(b*l1 + b*l3 - l1),))\n",
      "((b, b - l1, 2*b + 1, b - 1, 2*b - 1, l1, b + l1, b**3 - 3*b**2 - b*l3**2 + 3*b - 1), ((b*l1 - b*l3 - l1)*(b*l1 + b*l3 - l1),))\n",
      "((b, b + l3 - 1, 2*b + 1, b - 1, 2*b - 1, b - l3 - 1, l1, l3), (-(b*l1 - b*l3 - l1)*(b*l1 + b*l3 - l1),))\n",
      "((b, b + l3 - 1, 2*b + 1, 2*b - 1, b - l3 - 1, l1, l3, b**3 - 3*b**2 - b*l3**2 + 3*b - 1), ((b - 1)**2*(b*l1 - b*l3 - l1)*(b*l1 + b*l3 - l1),))\n",
      "((b, b + l3 - 1, 2*b + 1, b - 1, b**3 - b*l1**2 + l1**2, 2*b - 1, b - l3 - 1, l3), (-(b*l1 - b*l3 - l1)*(b*l1 + b*l3 - l1),))\n",
      "((2*b - 1, b, b + l3 - 1, b - l3 - 1, l3, 2*b + 1, b - 1), ((b*l1 - b*l3 - l1)*(b*l1 + b*l3 - l1),))\n",
      "((b - l1, 2*b + 1, b - 1, b**3 - b*l1**2 + l1**2, 2*b - 1, l1, l3, b + l1), (b**2*(b*l1 - b*l3 - l1)*(b*l1 + b*l3 - l1),))\n"
     ]
    }
   ],
   "source": [
    "conditions=conditions_for_basis(D5p[:,[0,1,2,3,4,5,6,7]],\n",
    "                                dependent_last_columns=1,\n",
    "                                nonzeros={2*b-1, 2*b+1})\n",
    "for couple in conditions:\n",
    "    print(couple)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 53,
   "id": "5646379c",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "{b: 1}, {b: l1/(l1 - l3)}, {b: l1/(l1 + l3)}, {b: l1/(l1 - l3)}, {b: l1/(l1 + l3)}, {b: 0}, {b: l1/(l1 - l3)}, {b: l1/(l1 + l3)}, {b: l1/(l1 - l3)}, {b: l1/(l1 + l3)}, {b: l1/(l1 - l3)}, {b: l1/(l1 + l3)}, {b: l1/(l1 - l3)}, {b: l1/(l1 + l3)}, {b: 1}, {b: l1/(l1 - l3)}, {b: l1/(l1 + l3)}, {b: l1/(l1 - l3)}, {b: l1/(l1 + l3)}, {b: l1/(l1 - l3)}, {b: l1/(l1 + l3)}, {b: 0}, {b: l1/(l1 - l3)}, {b: l1/(l1 + l3)}, "
     ]
    }
   ],
   "source": [
    "# Print only forced equalities\n",
    "for couple in conditions:\n",
    "    solutions = sp.solve(couple[1])\n",
    "    for sol in solutions:\n",
    "        print(sol, end=\", \")"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "e75f7d1e",
   "metadata": {},
   "source": [
    "=> X<sub>114</sub> **could** be **dependent** for  \n",
    "- **b = 1**\n",
    "- **b = 0** (symmetric to b=1)\n",
    "- **b = l<sub>1</sub> / (l<sub>1</sub> + l<sub>3</sub>)**  \n",
    "\n",
    "(We skip b = l<sub>1</sub> / (l<sub>1</sub> - l<sub>3</sub>), because it implies b > 1.)"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "cf1bd8ff",
   "metadata": {},
   "source": [
    "### Branch b = 1  \n",
    "(X<sub>1</sub>, ..., X<sub>5</sub>, X<sub>14</sub>, X<sub>25</sub> are independent)"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "563a9690",
   "metadata": {},
   "source": [
    "#### X<sub>114</sub> dependent?"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 54,
   "id": "aea0ef55",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "[0, 1, 2, 3, 4, 5, 6, 7]"
      ]
     },
     "execution_count": 54,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "[X[1], X[2], X[3], X[4], X[5], X[14], X[25], X[114]]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 55,
   "id": "733e4092",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "{((l1, l3), ())}"
      ]
     },
     "execution_count": 55,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "conditions=conditions_for_basis((D5p[:,[0,1,2,3,4,5,6,7]]).subs({b:1}),\n",
    "                                dependent_last_columns=1,\n",
    "                                nonzeros={l1,l3})\n",
    "conditions"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "2500d6c7",
   "metadata": {},
   "source": [
    "=> X<sub>114</sub> is **always dependent**  "
   ]
  },
  {
   "cell_type": "markdown",
   "id": "06ecb5ab",
   "metadata": {},
   "source": [
    "#### X<sub>214</sub> dependent?"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 56,
   "id": "4859d0b2",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "[0, 1, 2, 3, 4, 5, 6, 8]"
      ]
     },
     "execution_count": 56,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "[X[1], X[2], X[3], X[4], X[5], X[14], X[25], X[214]]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 57,
   "id": "6b64ca88",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "{((l1, l3), ((l1 - 1)*(l1 + 1),))}"
      ]
     },
     "execution_count": 57,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "conditions=conditions_for_basis((D5p[:,[0,1,2,3,4,5,6,8]]).subs({b:1}),\n",
    "                                dependent_last_columns=1,\n",
    "                                nonzeros={l1,l3})\n",
    "conditions"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 58,
   "id": "d205c769",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "(-1, l3) {l1: -1}\n",
      "(1, l3) {l1: 1}\n"
     ]
    }
   ],
   "source": [
    "for couple in conditions:\n",
    "    solutions = sp.solve(couple[1])\n",
    "    for sol in solutions:\n",
    "        print(tuple(sp.factor(expr.subs(sol)) for expr in couple[0]), sol)\n",
    "    if not solutions:\n",
    "        print(conditions)"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "15d57350",
   "metadata": {},
   "source": [
    "=> X<sub>214</sub> is **dependent** for  \n",
    "- **l<sub>1</sub> = 1**"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "3a43257d",
   "metadata": {},
   "source": [
    "### Branch b = 1 = l<sub>1</sub>\n",
    "(X<sub>1</sub>, ..., X<sub>5</sub>, X<sub>14</sub>, X<sub>25</sub> are independent, and X<sub>114</sub>, X<sub>214</sub> are dependent)"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "fbf09c2f",
   "metadata": {},
   "source": [
    "#### X<sub>125</sub> dependent?"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 59,
   "id": "b1de27b9",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "[0, 1, 2, 3, 4, 5, 6, 9]"
      ]
     },
     "execution_count": 59,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "[X[1], X[2], X[3], X[4], X[5], X[14], X[25], X[125]]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 60,
   "id": "ca8933d2",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "False"
      ]
     },
     "execution_count": 60,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "conditions=conditions_for_basis((D5p[:,[0,1,2,3,4,5,6,9]]).subs({b:1, l1:1}),\n",
    "                                dependent_last_columns=1,\n",
    "                                nonzeros={l1,l3})\n",
    "conditions"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "fb00d65a",
   "metadata": {},
   "source": [
    "=> X<sub>125</sub> is **independent**"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "4db4461a",
   "metadata": {},
   "source": [
    "#### X<sub>225</sub>, X<sub>1125</sub> dependent?"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 61,
   "id": "e90e5a20",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "[0, 1, 2, 3, 4, 5, 6, 9, 10, 13]"
      ]
     },
     "execution_count": 61,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "[X[1], X[2], X[3], X[4], X[5], X[14], X[25], X[125], X[225], X[1125]]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 62,
   "id": "a6a32550",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "{((l1, l3), ())}"
      ]
     },
     "execution_count": 62,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "conditions=conditions_for_basis((D6p[:,[0,1,2,3,4,5,6,9,10,13]]).subs({b:1, l1:1}),\n",
    "                                dependent_last_columns=2,\n",
    "                                nonzeros={l1,l3})\n",
    "conditions"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "428d1c03",
   "metadata": {},
   "source": [
    "=> X<sub>225</sub>, X<sub>1125</sub> are always **dependent**  \n",
    "=> This branch is closed (since X<sub>2125</sub> = 0)"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "44399809",
   "metadata": {},
   "source": [
    "### Branch b = 1, l<sub>1</sub> ≠ 1\n",
    "(X<sub>1</sub>, ..., X<sub>5</sub>, X<sub>14</sub>, X<sub>25</sub>, X<sub>214</sub> are independent, and X<sub>114</sub> is dependent)"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "7fe37e20",
   "metadata": {},
   "source": [
    "#### X<sub>125</sub> independent?"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 63,
   "id": "4892c42f",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "[0, 1, 2, 3, 4, 5, 6, 8, 9]"
      ]
     },
     "execution_count": 63,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "[X[1], X[2], X[3], X[4], X[5], X[14], X[25], X[214], X[125]]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 64,
   "id": "c83daf4a",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "{((l1 - 1, l1, l3, l1 + 1), ())}"
      ]
     },
     "execution_count": 64,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "# Ask for independency, i.e. 'dependent_last_columns=0'\n",
    "conditions=conditions_for_basis((D5p[:,[0,1,2,3,4,5,6,8,9]]).subs({b:1}),\n",
    "                                dependent_last_columns=0,\n",
    "                                nonzeros={l1,l3,l1-1,l1+1})\n",
    "conditions"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "86c57b44",
   "metadata": {},
   "source": [
    "=> X<sub>125</sub> are always **independent** "
   ]
  },
  {
   "cell_type": "markdown",
   "id": "e9be568a",
   "metadata": {},
   "source": [
    "#### X<sub>225</sub>, X<sub>2214</sub>, X<sub>1125</sub> dependent?"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 65,
   "id": "700f3cb4",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "[0, 1, 2, 3, 4, 5, 6, 8, 9, 10, 12, 13]"
      ]
     },
     "execution_count": 65,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "[X[1], X[2], X[3], X[4], X[5], X[14], X[25], X[214], X[125], X[225], X[2214], X[1125]]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 66,
   "id": "3a5404d5",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "((l1 - 1, l1, l3, l1 + 1), ())\n"
     ]
    }
   ],
   "source": [
    "conditions=conditions_for_basis((D6p[:,[0,1,2,3,4,5,6,8,9,10,12,13]]).subs({b:1}),\n",
    "                                dependent_last_columns=3,\n",
    "                                nonzeros={l1,l3,l1-1,l1+1})\n",
    "if conditions==False:\n",
    "    print(conditions)\n",
    "else:\n",
    "    for couple in conditions:\n",
    "        solutions = sp.solve(couple[1])\n",
    "        for sol in solutions:\n",
    "            print(tuple(sp.factor(expr.subs(sol)) for expr in couple[0]), sol)\n",
    "        if not solutions:\n",
    "            print(couple)"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "a10b08dc",
   "metadata": {},
   "source": [
    "=> X<sub>225</sub>, X<sub>2214</sub>, X<sub>1125</sub> are always **dependent**  \n",
    "=> This branch is closed (since X<sub>1225</sub> = X<sub>2125</sub> = 0)"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "e4649c8a",
   "metadata": {},
   "source": [
    "### Branch b = <sup>l<sub>1</sub></sup>&frasl;<sub>l<sub>1</sub> + l<sub>3</sub></sub> and l<sup>1</sup> ≠ l<sup>3</sup>, l<sup>1</sup> ≠ 1 - l<sup>3</sup>\n",
    "(X<sub>1</sub>, ..., X<sub>5</sub>, X<sub>14</sub>, X<sub>25</sub> are independent) "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 67,
   "id": "4de8f2f6",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/latex": [
       "$\\displaystyle \\left[\\begin{array}{ccccccccccc}l_{1}^{7} + 2 l_{1}^{6} l_{3} + l_{1}^{5} l_{3}^{2} & 0 & - l_{1}^{7} - 3 l_{1}^{6} l_{3} - 3 l_{1}^{5} l_{3}^{2} - l_{1}^{4} l_{3}^{3} & 0 & - l_{1}^{5} - 2 l_{1}^{4} l_{3} - l_{1}^{3} l_{3}^{2} & l_{1}^{7} + 3 l_{1}^{6} l_{3} + 3 l_{1}^{5} l_{3}^{2} - l_{1}^{5} + l_{1}^{4} l_{3}^{3} - l_{1}^{4} l_{3} & - l_{1}^{5} - 3 l_{1}^{4} l_{3} - 3 l_{1}^{3} l_{3}^{2} - l_{1}^{2} l_{3}^{3} & 0 & l_{1}^{5} + 2 l_{1}^{4} l_{3} + l_{1}^{3} l_{3}^{2} - l_{1}^{3} & 0 & - l_{1}^{3} - 2 l_{1}^{2} l_{3} - l_{1} l_{3}^{2}\\\\0 & - l_{1}^{8} - 4 l_{1}^{7} l_{3} - 6 l_{1}^{6} l_{3}^{2} - 4 l_{1}^{5} l_{3}^{3} - l_{1}^{4} l_{3}^{4} & 0 & l_{1}^{8} + 4 l_{1}^{7} l_{3} + 6 l_{1}^{6} l_{3}^{2} - l_{1}^{6} + 4 l_{1}^{5} l_{3}^{3} - 2 l_{1}^{5} l_{3} + l_{1}^{4} l_{3}^{4} - l_{1}^{4} l_{3}^{2} & 0 & 0 & 0 & - l_{1}^{8} - 4 l_{1}^{7} l_{3} - 6 l_{1}^{6} l_{3}^{2} + 2 l_{1}^{6} - 4 l_{1}^{5} l_{3}^{3} + 4 l_{1}^{5} l_{3} - l_{1}^{4} l_{3}^{4} + 2 l_{1}^{4} l_{3}^{2} - l_{1}^{4} & 0 & l_{1}^{6} + 4 l_{1}^{5} l_{3} + 6 l_{1}^{4} l_{3}^{2} - l_{1}^{4} + 4 l_{1}^{3} l_{3}^{3} - 2 l_{1}^{3} l_{3} + l_{1}^{2} l_{3}^{4} - l_{1}^{2} l_{3}^{2} & 0\\\\l_{1}^{7} + 3 l_{1}^{6} l_{3} + 3 l_{1}^{5} l_{3}^{2} + l_{1}^{4} l_{3}^{3} & 0 & - l_{1}^{5} - 2 l_{1}^{4} l_{3} - l_{1}^{3} l_{3}^{2} & 0 & - l_{1}^{5} - 3 l_{1}^{4} l_{3} - 3 l_{1}^{3} l_{3}^{2} - l_{1}^{2} l_{3}^{3} & l_{1}^{5} + 2 l_{1}^{4} l_{3} + l_{1}^{3} l_{3}^{2} - l_{1}^{3} & - l_{1}^{3} - 2 l_{1}^{2} l_{3} - l_{1} l_{3}^{2} & 0 & l_{1}^{5} + 3 l_{1}^{4} l_{3} + 3 l_{1}^{3} l_{3}^{2} - l_{1}^{3} + l_{1}^{2} l_{3}^{3} - l_{1}^{2} l_{3} & 0 & - l_{1}^{3} - 3 l_{1}^{2} l_{3} - 3 l_{1} l_{3}^{2} - l_{3}^{3}\\\\-1 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0\\\\l_{1}^{2} l_{3}^{5} + 2 l_{1} l_{3}^{6} + l_{3}^{7} & 0 & l_{1}^{3} l_{3}^{4} + 3 l_{1}^{2} l_{3}^{5} + 3 l_{1} l_{3}^{6} + l_{3}^{7} & 0 & - l_{1}^{2} l_{3}^{3} - 2 l_{1} l_{3}^{4} - l_{3}^{5} & - l_{1}^{3} l_{3}^{4} - 3 l_{1}^{2} l_{3}^{5} - 3 l_{1} l_{3}^{6} + l_{1} l_{3}^{4} - l_{3}^{7} + l_{3}^{5} & l_{1}^{3} l_{3}^{2} + 3 l_{1}^{2} l_{3}^{3} + 3 l_{1} l_{3}^{4} + l_{3}^{5} & 0 & l_{1}^{2} l_{3}^{3} + 2 l_{1} l_{3}^{4} + l_{3}^{5} - l_{3}^{3} & 0 & - l_{1}^{2} l_{3} - 2 l_{1} l_{3}^{2} - l_{3}^{3}\\\\0 & l_{1}^{4} l_{3}^{4} + 4 l_{1}^{3} l_{3}^{5} + 6 l_{1}^{2} l_{3}^{6} + 4 l_{1} l_{3}^{7} + l_{3}^{8} & 0 & - l_{1}^{4} l_{3}^{4} - 4 l_{1}^{3} l_{3}^{5} - 6 l_{1}^{2} l_{3}^{6} + l_{1}^{2} l_{3}^{4} - 4 l_{1} l_{3}^{7} + 2 l_{1} l_{3}^{5} - l_{3}^{8} + l_{3}^{6} & 0 & 0 & 0 & l_{1}^{4} l_{3}^{4} + 4 l_{1}^{3} l_{3}^{5} + 6 l_{1}^{2} l_{3}^{6} - 2 l_{1}^{2} l_{3}^{4} + 4 l_{1} l_{3}^{7} - 4 l_{1} l_{3}^{5} + l_{3}^{8} - 2 l_{3}^{6} + l_{3}^{4} & 0 & - l_{1}^{4} l_{3}^{2} - 4 l_{1}^{3} l_{3}^{3} - 6 l_{1}^{2} l_{3}^{4} + l_{1}^{2} l_{3}^{2} - 4 l_{1} l_{3}^{5} + 2 l_{1} l_{3}^{3} - l_{3}^{6} + l_{3}^{4} & 0\\\\l_{1}^{3} l_{3}^{4} + 3 l_{1}^{2} l_{3}^{5} + 3 l_{1} l_{3}^{6} + l_{3}^{7} & 0 & l_{1}^{2} l_{3}^{3} + 2 l_{1} l_{3}^{4} + l_{3}^{5} & 0 & - l_{1}^{3} l_{3}^{2} - 3 l_{1}^{2} l_{3}^{3} - 3 l_{1} l_{3}^{4} - l_{3}^{5} & - l_{1}^{2} l_{3}^{3} - 2 l_{1} l_{3}^{4} - l_{3}^{5} + l_{3}^{3} & l_{1}^{2} l_{3} + 2 l_{1} l_{3}^{2} + l_{3}^{3} & 0 & l_{1}^{3} l_{3}^{2} + 3 l_{1}^{2} l_{3}^{3} + 3 l_{1} l_{3}^{4} - l_{1} l_{3}^{2} + l_{3}^{5} - l_{3}^{3} & 0 & - l_{1}^{3} - 3 l_{1}^{2} l_{3} - 3 l_{1} l_{3}^{2} - l_{3}^{3}\\\\0 & 1 & 0 & -1 & 0 & 0 & 0 & 1 & 0 & 0 & 0\\\\0 & 0 & 1 & 0 & 0 & -1 & 0 & 0 & 0 & 0 & 0\\\\0 & 0 & -1 & 0 & 0 & 1 & 0 & 0 & 0 & 0 & 0\\\\0 & 1 & 0 & -1 & 0 & 0 & 0 & 1 & 0 & 0 & 0\\end{array}\\right]$"
      ],
      "text/plain": [
       "Matrix([\n",
       "[                l1**7 + 2*l1**6*l3 + l1**5*l3**2,                                                                 0, -l1**7 - 3*l1**6*l3 - 3*l1**5*l3**2 - l1**4*l3**3,                                                                                                    0,                 -l1**5 - 2*l1**4*l3 - l1**3*l3**2,  l1**7 + 3*l1**6*l3 + 3*l1**5*l3**2 - l1**5 + l1**4*l3**3 - l1**4*l3, -l1**5 - 3*l1**4*l3 - 3*l1**3*l3**2 - l1**2*l3**3,                                                                                                                0,                            l1**5 + 2*l1**4*l3 + l1**3*l3**2 - l1**3,                                                                                                    0,           -l1**3 - 2*l1**2*l3 - l1*l3**2],\n",
       "[                                               0, -l1**8 - 4*l1**7*l3 - 6*l1**6*l3**2 - 4*l1**5*l3**3 - l1**4*l3**4,                                                 0,  l1**8 + 4*l1**7*l3 + 6*l1**6*l3**2 - l1**6 + 4*l1**5*l3**3 - 2*l1**5*l3 + l1**4*l3**4 - l1**4*l3**2,                                                 0,                                                                    0,                                                 0, -l1**8 - 4*l1**7*l3 - 6*l1**6*l3**2 + 2*l1**6 - 4*l1**5*l3**3 + 4*l1**5*l3 - l1**4*l3**4 + 2*l1**4*l3**2 - l1**4,                                                                   0,  l1**6 + 4*l1**5*l3 + 6*l1**4*l3**2 - l1**4 + 4*l1**3*l3**3 - 2*l1**3*l3 + l1**2*l3**4 - l1**2*l3**2,                                        0],\n",
       "[l1**7 + 3*l1**6*l3 + 3*l1**5*l3**2 + l1**4*l3**3,                                                                 0,                 -l1**5 - 2*l1**4*l3 - l1**3*l3**2,                                                                                                    0, -l1**5 - 3*l1**4*l3 - 3*l1**3*l3**2 - l1**2*l3**3,                             l1**5 + 2*l1**4*l3 + l1**3*l3**2 - l1**3,                    -l1**3 - 2*l1**2*l3 - l1*l3**2,                                                                                                                0, l1**5 + 3*l1**4*l3 + 3*l1**3*l3**2 - l1**3 + l1**2*l3**3 - l1**2*l3,                                                                                                    0, -l1**3 - 3*l1**2*l3 - 3*l1*l3**2 - l3**3],\n",
       "[                                              -1,                                                                 0,                                                 0,                                                                                                    0,                                                 0,                                                                    0,                                                 0,                                                                                                                0,                                                                   0,                                                                                                    0,                                        0],\n",
       "[                l1**2*l3**5 + 2*l1*l3**6 + l3**7,                                                                 0,  l1**3*l3**4 + 3*l1**2*l3**5 + 3*l1*l3**6 + l3**7,                                                                                                    0,                 -l1**2*l3**3 - 2*l1*l3**4 - l3**5, -l1**3*l3**4 - 3*l1**2*l3**5 - 3*l1*l3**6 + l1*l3**4 - l3**7 + l3**5,  l1**3*l3**2 + 3*l1**2*l3**3 + 3*l1*l3**4 + l3**5,                                                                                                                0,                            l1**2*l3**3 + 2*l1*l3**4 + l3**5 - l3**3,                                                                                                    0,           -l1**2*l3 - 2*l1*l3**2 - l3**3],\n",
       "[                                               0,  l1**4*l3**4 + 4*l1**3*l3**5 + 6*l1**2*l3**6 + 4*l1*l3**7 + l3**8,                                                 0, -l1**4*l3**4 - 4*l1**3*l3**5 - 6*l1**2*l3**6 + l1**2*l3**4 - 4*l1*l3**7 + 2*l1*l3**5 - l3**8 + l3**6,                                                 0,                                                                    0,                                                 0,  l1**4*l3**4 + 4*l1**3*l3**5 + 6*l1**2*l3**6 - 2*l1**2*l3**4 + 4*l1*l3**7 - 4*l1*l3**5 + l3**8 - 2*l3**6 + l3**4,                                                                   0, -l1**4*l3**2 - 4*l1**3*l3**3 - 6*l1**2*l3**4 + l1**2*l3**2 - 4*l1*l3**5 + 2*l1*l3**3 - l3**6 + l3**4,                                        0],\n",
       "[l1**3*l3**4 + 3*l1**2*l3**5 + 3*l1*l3**6 + l3**7,                                                                 0,                  l1**2*l3**3 + 2*l1*l3**4 + l3**5,                                                                                                    0, -l1**3*l3**2 - 3*l1**2*l3**3 - 3*l1*l3**4 - l3**5,                            -l1**2*l3**3 - 2*l1*l3**4 - l3**5 + l3**3,                     l1**2*l3 + 2*l1*l3**2 + l3**3,                                                                                                                0, l1**3*l3**2 + 3*l1**2*l3**3 + 3*l1*l3**4 - l1*l3**2 + l3**5 - l3**3,                                                                                                    0, -l1**3 - 3*l1**2*l3 - 3*l1*l3**2 - l3**3],\n",
       "[                                               0,                                                                 1,                                                 0,                                                                                                   -1,                                                 0,                                                                    0,                                                 0,                                                                                                                1,                                                                   0,                                                                                                    0,                                        0],\n",
       "[                                               0,                                                                 0,                                                 1,                                                                                                    0,                                                 0,                                                                   -1,                                                 0,                                                                                                                0,                                                                   0,                                                                                                    0,                                        0],\n",
       "[                                               0,                                                                 0,                                                -1,                                                                                                    0,                                                 0,                                                                    1,                                                 0,                                                                                                                0,                                                                   0,                                                                                                    0,                                        0],\n",
       "[                                               0,                                                                 1,                                                 0,                                                                                                   -1,                                                 0,                                                                    0,                                                 0,                                                                                                                1,                                                                   0,                                                                                                    0,                                        0]])"
      ]
     },
     "execution_count": 67,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "#First, make the matrix polynomial\n",
    "M = D5p.subs({b:l1/(l1+l3)})\n",
    "M[:,:] = sp.together(M)\n",
    "M = eliminate_fractions(M)\n",
    "M[:,:] = sp.cancel(M)\n",
    "M"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "86e9b2aa",
   "metadata": {},
   "source": [
    "#### X<sub>114</sub>, X<sub>214</sub> dependent?"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 68,
   "id": "20e05892",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "[0, 1, 2, 3, 4, 5, 6, 7, 8]"
      ]
     },
     "execution_count": 68,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "[X[1], X[2], X[3], X[4], X[5], X[14], X[25], X[114], X[214]]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 69,
   "id": "8da5b87b",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "{((l1 + l3, l1 + l3 - 1, l1 + l3 + 1, l1 + 1, l1 - l3, l1, l3, l1 - l3 + 1),\n",
       "  ())}"
      ]
     },
     "execution_count": 69,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "conditions=conditions_for_basis(M[:,[0, 1, 2, 3, 4, 5, 6, 7, 8]],\n",
    "                                dependent_last_columns=2,\n",
    "                                nonzeros={l1,l3,l1-l3,l1+l3,l1+1,l1+l3-1,l1-l3+1})\n",
    "conditions"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "c67a2f82",
   "metadata": {},
   "source": [
    "No new inequality  \n",
    "=> X<sub>114</sub>, X<sub>214</sub> are always **dependent**"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "ae82f4da",
   "metadata": {},
   "source": [
    "#### X<sub>125</sub>, X<sub>225</sub> independent?"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 70,
   "id": "df7d14e7",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "[0, 1, 2, 3, 4, 5, 6, 9, 10]"
      ]
     },
     "execution_count": 70,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "[X[1], X[2], X[3], X[4], X[5], X[14], X[25], X[125], X[225]]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 71,
   "id": "19620152",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "{((l1 + l3, l1 + l3 - 1, l1 + l3 + 1, l1 + 1, l1 - l3, l1, l3, l1 - l3 + 1),\n",
       "  ())}"
      ]
     },
     "execution_count": 71,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "conditions=conditions_for_basis(M[:,[0, 1, 2, 3, 4, 5, 6, 9, 10]],\n",
    "                                dependent_last_columns=0,\n",
    "                                nonzeros={l1,l3,l1-l3,l1+l3,l1+1,l1+l3-1,l1-l3+1})\n",
    "conditions"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "10d72568",
   "metadata": {},
   "source": [
    "X<sub>125</sub>, X<sub>225</sub> are always **independent**"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 72,
   "id": "bb52e7a2",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/latex": [
       "$\\displaystyle \\left[\\begin{array}{ccccccccccccccc}l_{1}^{8} + 3 l_{1}^{7} l_{3} + 3 l_{1}^{6} l_{3}^{2} + l_{1}^{5} l_{3}^{3} & 0 & - l_{1}^{8} - 4 l_{1}^{7} l_{3} - 6 l_{1}^{6} l_{3}^{2} - 4 l_{1}^{5} l_{3}^{3} - l_{1}^{4} l_{3}^{4} & 0 & - l_{1}^{6} - 3 l_{1}^{5} l_{3} - 3 l_{1}^{4} l_{3}^{2} - l_{1}^{3} l_{3}^{3} & l_{1}^{8} + 4 l_{1}^{7} l_{3} + 6 l_{1}^{6} l_{3}^{2} - l_{1}^{6} + 4 l_{1}^{5} l_{3}^{3} - 2 l_{1}^{5} l_{3} + l_{1}^{4} l_{3}^{4} - l_{1}^{4} l_{3}^{2} & - l_{1}^{6} - 4 l_{1}^{5} l_{3} - 6 l_{1}^{4} l_{3}^{2} - 4 l_{1}^{3} l_{3}^{3} - l_{1}^{2} l_{3}^{4} & 0 & l_{1}^{6} + 3 l_{1}^{5} l_{3} + 3 l_{1}^{4} l_{3}^{2} - l_{1}^{4} + l_{1}^{3} l_{3}^{3} - l_{1}^{3} l_{3} & 0 & - l_{1}^{4} - 3 l_{1}^{3} l_{3} - 3 l_{1}^{2} l_{3}^{2} - l_{1} l_{3}^{3} & - l_{1}^{8} - 4 l_{1}^{7} l_{3} - 6 l_{1}^{6} l_{3}^{2} + 2 l_{1}^{6} - 4 l_{1}^{5} l_{3}^{3} + 4 l_{1}^{5} l_{3} - l_{1}^{4} l_{3}^{4} + 2 l_{1}^{4} l_{3}^{2} - l_{1}^{4} & l_{1}^{6} + 4 l_{1}^{5} l_{3} + 6 l_{1}^{4} l_{3}^{2} - l_{1}^{4} + 4 l_{1}^{3} l_{3}^{3} - 2 l_{1}^{3} l_{3} + l_{1}^{2} l_{3}^{4} - l_{1}^{2} l_{3}^{2} & l_{1}^{6} + 4 l_{1}^{5} l_{3} + 6 l_{1}^{4} l_{3}^{2} - l_{1}^{4} + 4 l_{1}^{3} l_{3}^{3} - 2 l_{1}^{3} l_{3} + l_{1}^{2} l_{3}^{4} - l_{1}^{2} l_{3}^{2} & - l_{1}^{4} - 4 l_{1}^{3} l_{3} - 6 l_{1}^{2} l_{3}^{2} - 4 l_{1} l_{3}^{3} - l_{3}^{4}\\\\0 & - l_{1}^{8} - 4 l_{1}^{7} l_{3} - 6 l_{1}^{6} l_{3}^{2} - 4 l_{1}^{5} l_{3}^{3} - l_{1}^{4} l_{3}^{4} & 0 & l_{1}^{8} + 4 l_{1}^{7} l_{3} + 6 l_{1}^{6} l_{3}^{2} - l_{1}^{6} + 4 l_{1}^{5} l_{3}^{3} - 2 l_{1}^{5} l_{3} + l_{1}^{4} l_{3}^{4} - l_{1}^{4} l_{3}^{2} & 0 & 0 & 0 & - l_{1}^{8} - 4 l_{1}^{7} l_{3} - 6 l_{1}^{6} l_{3}^{2} + 2 l_{1}^{6} - 4 l_{1}^{5} l_{3}^{3} + 4 l_{1}^{5} l_{3} - l_{1}^{4} l_{3}^{4} + 2 l_{1}^{4} l_{3}^{2} - l_{1}^{4} & 0 & l_{1}^{6} + 4 l_{1}^{5} l_{3} + 6 l_{1}^{4} l_{3}^{2} - l_{1}^{4} + 4 l_{1}^{3} l_{3}^{3} - 2 l_{1}^{3} l_{3} + l_{1}^{2} l_{3}^{4} - l_{1}^{2} l_{3}^{2} & 0 & 0 & 0 & 0 & 0\\\\l_{1}^{11} + 5 l_{1}^{10} l_{3} + 10 l_{1}^{9} l_{3}^{2} + 10 l_{1}^{8} l_{3}^{3} + 5 l_{1}^{7} l_{3}^{4} + l_{1}^{6} l_{3}^{5} & 0 & - l_{1}^{9} - 4 l_{1}^{8} l_{3} - 6 l_{1}^{7} l_{3}^{2} - 4 l_{1}^{6} l_{3}^{3} - l_{1}^{5} l_{3}^{4} & 0 & - l_{1}^{9} - 5 l_{1}^{8} l_{3} - 10 l_{1}^{7} l_{3}^{2} - 10 l_{1}^{6} l_{3}^{3} - 5 l_{1}^{5} l_{3}^{4} - l_{1}^{4} l_{3}^{5} & l_{1}^{9} + 4 l_{1}^{8} l_{3} + 6 l_{1}^{7} l_{3}^{2} - l_{1}^{7} + 4 l_{1}^{6} l_{3}^{3} - 2 l_{1}^{6} l_{3} + l_{1}^{5} l_{3}^{4} - l_{1}^{5} l_{3}^{2} & - l_{1}^{7} - 4 l_{1}^{6} l_{3} - 6 l_{1}^{5} l_{3}^{2} - 4 l_{1}^{4} l_{3}^{3} - l_{1}^{3} l_{3}^{4} & 0 & l_{1}^{9} + 5 l_{1}^{8} l_{3} + 10 l_{1}^{7} l_{3}^{2} - l_{1}^{7} + 10 l_{1}^{6} l_{3}^{3} - 3 l_{1}^{6} l_{3} + 5 l_{1}^{5} l_{3}^{4} - 3 l_{1}^{5} l_{3}^{2} + l_{1}^{4} l_{3}^{5} - l_{1}^{4} l_{3}^{3} & 0 & - l_{1}^{7} - 5 l_{1}^{6} l_{3} - 10 l_{1}^{5} l_{3}^{2} - 10 l_{1}^{4} l_{3}^{3} - 5 l_{1}^{3} l_{3}^{4} - l_{1}^{2} l_{3}^{5} & - l_{1}^{9} - 4 l_{1}^{8} l_{3} - 6 l_{1}^{7} l_{3}^{2} + 2 l_{1}^{7} - 4 l_{1}^{6} l_{3}^{3} + 4 l_{1}^{6} l_{3} - l_{1}^{5} l_{3}^{4} + 2 l_{1}^{5} l_{3}^{2} - l_{1}^{5} & l_{1}^{7} + 4 l_{1}^{6} l_{3} + 6 l_{1}^{5} l_{3}^{2} - l_{1}^{5} + 4 l_{1}^{4} l_{3}^{3} - 2 l_{1}^{4} l_{3} + l_{1}^{3} l_{3}^{4} - l_{1}^{3} l_{3}^{2} & l_{1}^{7} + 4 l_{1}^{6} l_{3} + 6 l_{1}^{5} l_{3}^{2} - l_{1}^{5} + 4 l_{1}^{4} l_{3}^{3} - 2 l_{1}^{4} l_{3} + l_{1}^{3} l_{3}^{4} - l_{1}^{3} l_{3}^{2} & - l_{1}^{5} - 4 l_{1}^{4} l_{3} - 6 l_{1}^{3} l_{3}^{2} - 4 l_{1}^{2} l_{3}^{3} - l_{1} l_{3}^{4}\\\\-1 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0\\\\l_{1}^{3} l_{3}^{5} + 3 l_{1}^{2} l_{3}^{6} + 3 l_{1} l_{3}^{7} + l_{3}^{8} & 0 & l_{1}^{4} l_{3}^{4} + 4 l_{1}^{3} l_{3}^{5} + 6 l_{1}^{2} l_{3}^{6} + 4 l_{1} l_{3}^{7} + l_{3}^{8} & 0 & - l_{1}^{3} l_{3}^{3} - 3 l_{1}^{2} l_{3}^{4} - 3 l_{1} l_{3}^{5} - l_{3}^{6} & - l_{1}^{4} l_{3}^{4} - 4 l_{1}^{3} l_{3}^{5} - 6 l_{1}^{2} l_{3}^{6} + l_{1}^{2} l_{3}^{4} - 4 l_{1} l_{3}^{7} + 2 l_{1} l_{3}^{5} - l_{3}^{8} + l_{3}^{6} & l_{1}^{4} l_{3}^{2} + 4 l_{1}^{3} l_{3}^{3} + 6 l_{1}^{2} l_{3}^{4} + 4 l_{1} l_{3}^{5} + l_{3}^{6} & 0 & l_{1}^{3} l_{3}^{3} + 3 l_{1}^{2} l_{3}^{4} + 3 l_{1} l_{3}^{5} - l_{1} l_{3}^{3} + l_{3}^{6} - l_{3}^{4} & 0 & - l_{1}^{3} l_{3} - 3 l_{1}^{2} l_{3}^{2} - 3 l_{1} l_{3}^{3} - l_{3}^{4} & l_{1}^{4} l_{3}^{4} + 4 l_{1}^{3} l_{3}^{5} + 6 l_{1}^{2} l_{3}^{6} - 2 l_{1}^{2} l_{3}^{4} + 4 l_{1} l_{3}^{7} - 4 l_{1} l_{3}^{5} + l_{3}^{8} - 2 l_{3}^{6} + l_{3}^{4} & - l_{1}^{4} l_{3}^{2} - 4 l_{1}^{3} l_{3}^{3} - 6 l_{1}^{2} l_{3}^{4} + l_{1}^{2} l_{3}^{2} - 4 l_{1} l_{3}^{5} + 2 l_{1} l_{3}^{3} - l_{3}^{6} + l_{3}^{4} & - l_{1}^{4} l_{3}^{2} - 4 l_{1}^{3} l_{3}^{3} - 6 l_{1}^{2} l_{3}^{4} + l_{1}^{2} l_{3}^{2} - 4 l_{1} l_{3}^{5} + 2 l_{1} l_{3}^{3} - l_{3}^{6} + l_{3}^{4} & l_{1}^{4} + 4 l_{1}^{3} l_{3} + 6 l_{1}^{2} l_{3}^{2} + 4 l_{1} l_{3}^{3} + l_{3}^{4}\\\\0 & l_{1}^{4} l_{3}^{4} + 4 l_{1}^{3} l_{3}^{5} + 6 l_{1}^{2} l_{3}^{6} + 4 l_{1} l_{3}^{7} + l_{3}^{8} & 0 & - l_{1}^{4} l_{3}^{4} - 4 l_{1}^{3} l_{3}^{5} - 6 l_{1}^{2} l_{3}^{6} + l_{1}^{2} l_{3}^{4} - 4 l_{1} l_{3}^{7} + 2 l_{1} l_{3}^{5} - l_{3}^{8} + l_{3}^{6} & 0 & 0 & 0 & l_{1}^{4} l_{3}^{4} + 4 l_{1}^{3} l_{3}^{5} + 6 l_{1}^{2} l_{3}^{6} - 2 l_{1}^{2} l_{3}^{4} + 4 l_{1} l_{3}^{7} - 4 l_{1} l_{3}^{5} + l_{3}^{8} - 2 l_{3}^{6} + l_{3}^{4} & 0 & - l_{1}^{4} l_{3}^{2} - 4 l_{1}^{3} l_{3}^{3} - 6 l_{1}^{2} l_{3}^{4} + l_{1}^{2} l_{3}^{2} - 4 l_{1} l_{3}^{5} + 2 l_{1} l_{3}^{3} - l_{3}^{6} + l_{3}^{4} & 0 & 0 & 0 & 0 & 0\\\\l_{1}^{5} l_{3}^{6} + 5 l_{1}^{4} l_{3}^{7} + 10 l_{1}^{3} l_{3}^{8} + 10 l_{1}^{2} l_{3}^{9} + 5 l_{1} l_{3}^{10} + l_{3}^{11} & 0 & l_{1}^{4} l_{3}^{5} + 4 l_{1}^{3} l_{3}^{6} + 6 l_{1}^{2} l_{3}^{7} + 4 l_{1} l_{3}^{8} + l_{3}^{9} & 0 & - l_{1}^{5} l_{3}^{4} - 5 l_{1}^{4} l_{3}^{5} - 10 l_{1}^{3} l_{3}^{6} - 10 l_{1}^{2} l_{3}^{7} - 5 l_{1} l_{3}^{8} - l_{3}^{9} & - l_{1}^{4} l_{3}^{5} - 4 l_{1}^{3} l_{3}^{6} - 6 l_{1}^{2} l_{3}^{7} + l_{1}^{2} l_{3}^{5} - 4 l_{1} l_{3}^{8} + 2 l_{1} l_{3}^{6} - l_{3}^{9} + l_{3}^{7} & l_{1}^{4} l_{3}^{3} + 4 l_{1}^{3} l_{3}^{4} + 6 l_{1}^{2} l_{3}^{5} + 4 l_{1} l_{3}^{6} + l_{3}^{7} & 0 & l_{1}^{5} l_{3}^{4} + 5 l_{1}^{4} l_{3}^{5} + 10 l_{1}^{3} l_{3}^{6} - l_{1}^{3} l_{3}^{4} + 10 l_{1}^{2} l_{3}^{7} - 3 l_{1}^{2} l_{3}^{5} + 5 l_{1} l_{3}^{8} - 3 l_{1} l_{3}^{6} + l_{3}^{9} - l_{3}^{7} & 0 & - l_{1}^{5} l_{3}^{2} - 5 l_{1}^{4} l_{3}^{3} - 10 l_{1}^{3} l_{3}^{4} - 10 l_{1}^{2} l_{3}^{5} - 5 l_{1} l_{3}^{6} - l_{3}^{7} & l_{1}^{4} l_{3}^{5} + 4 l_{1}^{3} l_{3}^{6} + 6 l_{1}^{2} l_{3}^{7} - 2 l_{1}^{2} l_{3}^{5} + 4 l_{1} l_{3}^{8} - 4 l_{1} l_{3}^{6} + l_{3}^{9} - 2 l_{3}^{7} + l_{3}^{5} & - l_{1}^{4} l_{3}^{3} - 4 l_{1}^{3} l_{3}^{4} - 6 l_{1}^{2} l_{3}^{5} + l_{1}^{2} l_{3}^{3} - 4 l_{1} l_{3}^{6} + 2 l_{1} l_{3}^{4} - l_{3}^{7} + l_{3}^{5} & - l_{1}^{4} l_{3}^{3} - 4 l_{1}^{3} l_{3}^{4} - 6 l_{1}^{2} l_{3}^{5} + l_{1}^{2} l_{3}^{3} - 4 l_{1} l_{3}^{6} + 2 l_{1} l_{3}^{4} - l_{3}^{7} + l_{3}^{5} & l_{1}^{4} l_{3} + 4 l_{1}^{3} l_{3}^{2} + 6 l_{1}^{2} l_{3}^{3} + 4 l_{1} l_{3}^{4} + l_{3}^{5}\\\\0 & 1 & 0 & -1 & 0 & 0 & 0 & 1 & 0 & 0 & 0 & 0 & 0 & 0 & 0\\\\0 & 0 & 1 & 0 & 0 & -1 & 0 & 0 & 0 & 0 & 0 & 1 & 0 & 0 & 0\\\\0 & 0 & -1 & 0 & 0 & 1 & 0 & 0 & 0 & 0 & 0 & -1 & 0 & 0 & 0\\\\0 & 1 & 0 & -1 & 0 & 0 & 0 & 1 & 0 & 0 & 0 & 0 & 0 & 0 & 0\\end{array}\\right]$"
      ],
      "text/plain": [
       "Matrix([\n",
       "[                                    l1**8 + 3*l1**7*l3 + 3*l1**6*l3**2 + l1**5*l3**3,                                                                 0, -l1**8 - 4*l1**7*l3 - 6*l1**6*l3**2 - 4*l1**5*l3**3 - l1**4*l3**4,                                                                                                    0,                                   -l1**6 - 3*l1**5*l3 - 3*l1**4*l3**2 - l1**3*l3**3,  l1**8 + 4*l1**7*l3 + 6*l1**6*l3**2 - l1**6 + 4*l1**5*l3**3 - 2*l1**5*l3 + l1**4*l3**4 - l1**4*l3**2, -l1**6 - 4*l1**5*l3 - 6*l1**4*l3**2 - 4*l1**3*l3**3 - l1**2*l3**4,                                                                                                                0,                                                                   l1**6 + 3*l1**5*l3 + 3*l1**4*l3**2 - l1**4 + l1**3*l3**3 - l1**3*l3,                                                                                                    0,                                      -l1**4 - 3*l1**3*l3 - 3*l1**2*l3**2 - l1*l3**3, -l1**8 - 4*l1**7*l3 - 6*l1**6*l3**2 + 2*l1**6 - 4*l1**5*l3**3 + 4*l1**5*l3 - l1**4*l3**4 + 2*l1**4*l3**2 - l1**4,  l1**6 + 4*l1**5*l3 + 6*l1**4*l3**2 - l1**4 + 4*l1**3*l3**3 - 2*l1**3*l3 + l1**2*l3**4 - l1**2*l3**2,  l1**6 + 4*l1**5*l3 + 6*l1**4*l3**2 - l1**4 + 4*l1**3*l3**3 - 2*l1**3*l3 + l1**2*l3**4 - l1**2*l3**2,       -l1**4 - 4*l1**3*l3 - 6*l1**2*l3**2 - 4*l1*l3**3 - l3**4],\n",
       "[                                                                                   0, -l1**8 - 4*l1**7*l3 - 6*l1**6*l3**2 - 4*l1**5*l3**3 - l1**4*l3**4,                                                                 0,  l1**8 + 4*l1**7*l3 + 6*l1**6*l3**2 - l1**6 + 4*l1**5*l3**3 - 2*l1**5*l3 + l1**4*l3**4 - l1**4*l3**2,                                                                                   0,                                                                                                    0,                                                                 0, -l1**8 - 4*l1**7*l3 - 6*l1**6*l3**2 + 2*l1**6 - 4*l1**5*l3**3 + 4*l1**5*l3 - l1**4*l3**4 + 2*l1**4*l3**2 - l1**4,                                                                                                                                     0,  l1**6 + 4*l1**5*l3 + 6*l1**4*l3**2 - l1**4 + 4*l1**3*l3**3 - 2*l1**3*l3 + l1**2*l3**4 - l1**2*l3**2,                                                                                   0,                                                                                                                0,                                                                                                    0,                                                                                                    0,                                                              0],\n",
       "[l1**11 + 5*l1**10*l3 + 10*l1**9*l3**2 + 10*l1**8*l3**3 + 5*l1**7*l3**4 + l1**6*l3**5,                                                                 0, -l1**9 - 4*l1**8*l3 - 6*l1**7*l3**2 - 4*l1**6*l3**3 - l1**5*l3**4,                                                                                                    0, -l1**9 - 5*l1**8*l3 - 10*l1**7*l3**2 - 10*l1**6*l3**3 - 5*l1**5*l3**4 - l1**4*l3**5,  l1**9 + 4*l1**8*l3 + 6*l1**7*l3**2 - l1**7 + 4*l1**6*l3**3 - 2*l1**6*l3 + l1**5*l3**4 - l1**5*l3**2, -l1**7 - 4*l1**6*l3 - 6*l1**5*l3**2 - 4*l1**4*l3**3 - l1**3*l3**4,                                                                                                                0, l1**9 + 5*l1**8*l3 + 10*l1**7*l3**2 - l1**7 + 10*l1**6*l3**3 - 3*l1**6*l3 + 5*l1**5*l3**4 - 3*l1**5*l3**2 + l1**4*l3**5 - l1**4*l3**3,                                                                                                    0, -l1**7 - 5*l1**6*l3 - 10*l1**5*l3**2 - 10*l1**4*l3**3 - 5*l1**3*l3**4 - l1**2*l3**5, -l1**9 - 4*l1**8*l3 - 6*l1**7*l3**2 + 2*l1**7 - 4*l1**6*l3**3 + 4*l1**6*l3 - l1**5*l3**4 + 2*l1**5*l3**2 - l1**5,  l1**7 + 4*l1**6*l3 + 6*l1**5*l3**2 - l1**5 + 4*l1**4*l3**3 - 2*l1**4*l3 + l1**3*l3**4 - l1**3*l3**2,  l1**7 + 4*l1**6*l3 + 6*l1**5*l3**2 - l1**5 + 4*l1**4*l3**3 - 2*l1**4*l3 + l1**3*l3**4 - l1**3*l3**2, -l1**5 - 4*l1**4*l3 - 6*l1**3*l3**2 - 4*l1**2*l3**3 - l1*l3**4],\n",
       "[                                                                                  -1,                                                                 0,                                                                 0,                                                                                                    0,                                                                                   0,                                                                                                    0,                                                                 0,                                                                                                                0,                                                                                                                                     0,                                                                                                    0,                                                                                   0,                                                                                                                0,                                                                                                    0,                                                                                                    0,                                                              0],\n",
       "[                                    l1**3*l3**5 + 3*l1**2*l3**6 + 3*l1*l3**7 + l3**8,                                                                 0,  l1**4*l3**4 + 4*l1**3*l3**5 + 6*l1**2*l3**6 + 4*l1*l3**7 + l3**8,                                                                                                    0,                                   -l1**3*l3**3 - 3*l1**2*l3**4 - 3*l1*l3**5 - l3**6, -l1**4*l3**4 - 4*l1**3*l3**5 - 6*l1**2*l3**6 + l1**2*l3**4 - 4*l1*l3**7 + 2*l1*l3**5 - l3**8 + l3**6,  l1**4*l3**2 + 4*l1**3*l3**3 + 6*l1**2*l3**4 + 4*l1*l3**5 + l3**6,                                                                                                                0,                                                                   l1**3*l3**3 + 3*l1**2*l3**4 + 3*l1*l3**5 - l1*l3**3 + l3**6 - l3**4,                                                                                                    0,                                      -l1**3*l3 - 3*l1**2*l3**2 - 3*l1*l3**3 - l3**4,  l1**4*l3**4 + 4*l1**3*l3**5 + 6*l1**2*l3**6 - 2*l1**2*l3**4 + 4*l1*l3**7 - 4*l1*l3**5 + l3**8 - 2*l3**6 + l3**4, -l1**4*l3**2 - 4*l1**3*l3**3 - 6*l1**2*l3**4 + l1**2*l3**2 - 4*l1*l3**5 + 2*l1*l3**3 - l3**6 + l3**4, -l1**4*l3**2 - 4*l1**3*l3**3 - 6*l1**2*l3**4 + l1**2*l3**2 - 4*l1*l3**5 + 2*l1*l3**3 - l3**6 + l3**4,        l1**4 + 4*l1**3*l3 + 6*l1**2*l3**2 + 4*l1*l3**3 + l3**4],\n",
       "[                                                                                   0,  l1**4*l3**4 + 4*l1**3*l3**5 + 6*l1**2*l3**6 + 4*l1*l3**7 + l3**8,                                                                 0, -l1**4*l3**4 - 4*l1**3*l3**5 - 6*l1**2*l3**6 + l1**2*l3**4 - 4*l1*l3**7 + 2*l1*l3**5 - l3**8 + l3**6,                                                                                   0,                                                                                                    0,                                                                 0,  l1**4*l3**4 + 4*l1**3*l3**5 + 6*l1**2*l3**6 - 2*l1**2*l3**4 + 4*l1*l3**7 - 4*l1*l3**5 + l3**8 - 2*l3**6 + l3**4,                                                                                                                                     0, -l1**4*l3**2 - 4*l1**3*l3**3 - 6*l1**2*l3**4 + l1**2*l3**2 - 4*l1*l3**5 + 2*l1*l3**3 - l3**6 + l3**4,                                                                                   0,                                                                                                                0,                                                                                                    0,                                                                                                    0,                                                              0],\n",
       "[l1**5*l3**6 + 5*l1**4*l3**7 + 10*l1**3*l3**8 + 10*l1**2*l3**9 + 5*l1*l3**10 + l3**11,                                                                 0,  l1**4*l3**5 + 4*l1**3*l3**6 + 6*l1**2*l3**7 + 4*l1*l3**8 + l3**9,                                                                                                    0, -l1**5*l3**4 - 5*l1**4*l3**5 - 10*l1**3*l3**6 - 10*l1**2*l3**7 - 5*l1*l3**8 - l3**9, -l1**4*l3**5 - 4*l1**3*l3**6 - 6*l1**2*l3**7 + l1**2*l3**5 - 4*l1*l3**8 + 2*l1*l3**6 - l3**9 + l3**7,  l1**4*l3**3 + 4*l1**3*l3**4 + 6*l1**2*l3**5 + 4*l1*l3**6 + l3**7,                                                                                                                0, l1**5*l3**4 + 5*l1**4*l3**5 + 10*l1**3*l3**6 - l1**3*l3**4 + 10*l1**2*l3**7 - 3*l1**2*l3**5 + 5*l1*l3**8 - 3*l1*l3**6 + l3**9 - l3**7,                                                                                                    0, -l1**5*l3**2 - 5*l1**4*l3**3 - 10*l1**3*l3**4 - 10*l1**2*l3**5 - 5*l1*l3**6 - l3**7,  l1**4*l3**5 + 4*l1**3*l3**6 + 6*l1**2*l3**7 - 2*l1**2*l3**5 + 4*l1*l3**8 - 4*l1*l3**6 + l3**9 - 2*l3**7 + l3**5, -l1**4*l3**3 - 4*l1**3*l3**4 - 6*l1**2*l3**5 + l1**2*l3**3 - 4*l1*l3**6 + 2*l1*l3**4 - l3**7 + l3**5, -l1**4*l3**3 - 4*l1**3*l3**4 - 6*l1**2*l3**5 + l1**2*l3**3 - 4*l1*l3**6 + 2*l1*l3**4 - l3**7 + l3**5,  l1**4*l3 + 4*l1**3*l3**2 + 6*l1**2*l3**3 + 4*l1*l3**4 + l3**5],\n",
       "[                                                                                   0,                                                                 1,                                                                 0,                                                                                                   -1,                                                                                   0,                                                                                                    0,                                                                 0,                                                                                                                1,                                                                                                                                     0,                                                                                                    0,                                                                                   0,                                                                                                                0,                                                                                                    0,                                                                                                    0,                                                              0],\n",
       "[                                                                                   0,                                                                 0,                                                                 1,                                                                                                    0,                                                                                   0,                                                                                                   -1,                                                                 0,                                                                                                                0,                                                                                                                                     0,                                                                                                    0,                                                                                   0,                                                                                                                1,                                                                                                    0,                                                                                                    0,                                                              0],\n",
       "[                                                                                   0,                                                                 0,                                                                -1,                                                                                                    0,                                                                                   0,                                                                                                    1,                                                                 0,                                                                                                                0,                                                                                                                                     0,                                                                                                    0,                                                                                   0,                                                                                                               -1,                                                                                                    0,                                                                                                    0,                                                              0],\n",
       "[                                                                                   0,                                                                 1,                                                                 0,                                                                                                   -1,                                                                                   0,                                                                                                    0,                                                                 0,                                                                                                                1,                                                                                                                                     0,                                                                                                    0,                                                                                   0,                                                                                                                0,                                                                                                    0,                                                                                                    0,                                                              0]])"
      ]
     },
     "execution_count": 72,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "# Make the matrix polynomial\n",
    "M = D6p.subs({b:l1/(l1+l3)})\n",
    "M[:,:] = sp.together(M)\n",
    "M = eliminate_fractions(M)\n",
    "M[:,:] = sp.cancel(M)\n",
    "M"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "15469ff0",
   "metadata": {},
   "source": [
    "#### X<sub>1125</sub>, X<sub>2225</sub> dependent?"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 73,
   "id": "ae689750",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "[0, 1, 2, 3, 4, 5, 6, 9, 10, 13, 14]"
      ]
     },
     "execution_count": 73,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "[X[1], X[2], X[3], X[4], X[5], X[14], X[25], X[125], X[225], X[1125], X[2225]]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 74,
   "id": "e04c5f80",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "{((l1 + l3, l1 + l3 - 1, l1 + l3 + 1, l1 + 1, l1 - l3, l1, l3, l1 - l3 + 1),\n",
       "  ())}"
      ]
     },
     "execution_count": 74,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "conditions=conditions_for_basis(M[:,[0, 1, 2, 3, 4, 5, 6, 9, 10, 13, 14]],\n",
    "                                dependent_last_columns=2,\n",
    "                                nonzeros={l1,l3,l1-l3,l1+l3,l1+1,l1+l3-1,l1-l3+1})\n",
    "conditions"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "7bc9e431",
   "metadata": {},
   "source": [
    "No new inequality  \n",
    "=> X<sub>1125</sub>, X<sub>2225</sub> are always **dependent**  \n",
    "=> This branch is closed"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "e216a102",
   "metadata": {},
   "source": [
    "## The \"otherwise\" branch: b ≠ 0, <sup>1</sup>&frasl;<sub>2</sub>, 1, <sup>l<sub>1</sub></sup>&frasl;<sub>l<sub>1</sub> + l<sub>3</sub></sub> and ( b ≠  l<sub>1</sub> or  b ≠  1 - l<sub>3</sub>)\n",
    "where X<sub>1</sub>, ..., X<sub>5</sub>, X<sub>14</sub>, X<sub>114</sub> are independent"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "04267dab",
   "metadata": {},
   "source": [
    "#### Verify the inequalities"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 75,
   "id": "10594754",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "[0, 1, 2, 3, 4, 5, 6, 7]"
      ]
     },
     "execution_count": 75,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "[X[1], X[2], X[3], X[4], X[5], X[14], X[25], X[114]]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 76,
   "id": "2f30bc7b",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "((b, b + l3 - 1, b - 1, b*l1 + b*l3 - l1, b*l1 - b*l3 - l1, 2*b - 1, b - l3 - 1, l1, l3), ())\n"
     ]
    }
   ],
   "source": [
    "conditions=conditions_for_basis(D5p[:,[0,1,2,3,4,5,6,7]],\n",
    "                                dependent_last_columns=0,\n",
    "                                nonzeros={l1, l3, 2*b - 1, b, b - 1, b*l1 + b*l3 - l1,\n",
    "                                          b + l3 - 1, b - l3 - 1})\n",
    "for couple in conditions:\n",
    "    print(couple)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 77,
   "id": "e4b45e73",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "((b, b - l1, b - 1, b*l1 + b*l3 - l1, b*l1 - b*l3 - l1, 2*b - 1, l1, l3, b + l1), ())\n"
     ]
    }
   ],
   "source": [
    "conditions=conditions_for_basis(D5p[:,[0,1,2,3,4,5,6,7]],\n",
    "                                dependent_last_columns=0,\n",
    "                                nonzeros={l1, l3, 2*b - 1, b, b - 1, b*l1 + b*l3 - l1,\n",
    "                                          b + l1, b - l1})\n",
    "for couple in conditions:\n",
    "    print(couple)"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "87cfefad",
   "metadata": {},
   "source": [
    "=> no further inequality is needed"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 78,
   "id": "5f98e699",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "((b, b - l1, b - 1, b*l1 + b*l3 - l1, b*l1 - b*l3 - l1, b**3*l1**2 - b**3*l3**2 - 3*b**2*l1**2 + 3*b*l1**2 - l1**2, 2*b - 1, l1, l3, b + l1), ())\n",
      "((b, b - l1, b*l1 + b*l3 - l1, b - 1, b*l1 - b*l3 - l1, 2*b - 1, l1, l3, b + l1), ())\n",
      "((b, b - l1, b - 1, b**3 - b*l1**2 + l1**2, b*l1 - b*l3 - l1, b*l1 + b*l3 - l1, 2*b - 1, l1, l3, b + l1), ())\n",
      "((b, b + l3 - 1, b - 1, b**3 - b*l1**2 + l1**2, b*l1 - b*l3 - l1, b*l1 + b*l3 - l1, 2*b - 1, b - l3 - 1, l1, l3), ())\n",
      "((b, b - l1, b*l1 + b*l3 - l1, b - 1, b*l1 - b*l3 - l1, b**3 - b*l1**2 + l1**2, 2*b - 1, l1, l3, b + l1), ())\n",
      "((b, b + l3 - 1, b*l1 + b*l3 - l1, b - 1, b*l1 - b*l3 - l1, b**3 - b*l1**2 + l1**2, 2*b - 1, b - l3 - 1, l1, l3), ())\n",
      "((b, b + l3 - 1, b*l1 + b*l3 - l1, b - 1, b*l1 - b*l3 - l1, b**3*l1**2 - b**3*l3**2 - 3*b**2*l1**2 + 3*b*l1**2 - l1**2, 2*b - 1, b - l3 - 1, l1, l3), ())\n",
      "((b, b - l1, b*l1 + b*l3 - l1, b - 1, b*l1 - b*l3 - l1, b**3*l1**2 - b**3*l3**2 - 3*b**2*l1**2 + 3*b*l1**2 - l1**2, 2*b - 1, l1, l3, b + l1), ())\n"
     ]
    }
   ],
   "source": [
    "conditions=conditions_for_basis(D5p[:,[0,1,2,3,4,5,6,7]],\n",
    "                                dependent_last_columns=0,\n",
    "                                nonzeros={l1,l3})\n",
    "for couple in conditions:\n",
    "    print(couple)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 79,
   "id": "fcc64301",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "True, True, True, True, True, True, True, True, "
     ]
    }
   ],
   "source": [
    "set1 = {l1, l3, 2*b - 1, b, b - 1, b*l1 + b*l3 - l1, b + l3 - 1, b - l3 - 1}\n",
    "set2 = {l1, l3, 2*b - 1, b, b - 1, b*l1 + b*l3 - l1, b + l1, b - l1}\n",
    "for couple in conditions:\n",
    "    print((set1 <= set(couple[0])) or (set2 <= set(couple[0])), end = \", \")"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "8629f3bd",
   "metadata": {},
   "source": [
    "=> the conditions b ≠ 0, <sup>1</sup>&frasl;<sub>2</sub>, 1, <sup>l<sub>1</sub></sup>&frasl;<sub>l<sub>1</sub> + l<sub>3</sub></sub> and ( b ≠  l<sub>1</sub> or  b ≠  1 - l<sub>3</sub>)  \n",
    "are part of every other condition of this basis"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "6fc0b462",
   "metadata": {},
   "source": [
    "#### X<sub>214</sub> dependent?"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 80,
   "id": "61eaf5a8",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "[0, 1, 2, 3, 4, 5, 6, 7, 8]"
      ]
     },
     "execution_count": 80,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "[X[1], X[2], X[3], X[4], X[5], X[14], X[25], X[114], X[214]]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 81,
   "id": "783e730e",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "((b, b + l3 - 1, b*l1 + b*l3 - l1, b - 1, b*l1 - b*l3 - l1, 2*b - 1, b - l3 - 1, l1, l3), (-(b - l1)*(b + l1),))\n",
      "((b, b - l1, b*l1 + b*l3 - l1, b - 1, b*l1 - b*l3 - l1, 2*b - 1, l1, l3, b + l1), ((b - l3 - 1)*(b + l3 - 1),))\n"
     ]
    }
   ],
   "source": [
    "conditions=conditions_for_basis(D5p[:,[0,1,2,3,4,5,6,7,8]],\n",
    "                                dependent_last_columns=1,\n",
    "                                nonzeros={l1, l3, 2*b - 1, b, b - 1, b*l1 + b*l3 - l1})\n",
    "for couple in conditions:\n",
    "    print(couple)"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "14aa81de",
   "metadata": {},
   "source": [
    "=> X<sub>214</sub> is **dependent** for  \n",
    "- **b = l<sub>1</sub>**\n",
    "- **b = 1 - l<sub>3</sub>** (symmetric branch)"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "be55133f",
   "metadata": {},
   "source": [
    "### Branch b =  l<sub>1</sub>, b ≠ <sup>1</sup>&frasl;<sub>2</sub>, 1,  and l<sub>1</sub> + l<sub>3</sub> ≠ 1  ( => b ≠ 1 - l<sub>3</sub>, <sup>l<sub>1</sub></sup>&frasl;<sub>l<sub>1</sub> + l<sub>3</sub></sub> )\n",
    "(X<sub>1</sub>, ..., X<sub>5</sub>, X<sub>14</sub>, X<sub>114</sub> independent, and X<sub>214</sub> dependent)"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "f9c7ea30",
   "metadata": {},
   "source": [
    "#### X<sub>125</sub>, X<sub>225</sub>, X<sub>1114</sub> dependent?"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 82,
   "id": "2910ac85",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "[0, 1, 2, 3, 4, 5, 6, 7, 9, 10, 11]"
      ]
     },
     "execution_count": 82,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "[X[1], X[2], X[3], X[4], X[5], X[14], X[25], X[114], X[125], X[225], X[1114]]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 83,
   "id": "53e7d621",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "((l3, l1 - 1, l1, l1 + l3 - 1, l1 - l3 - 1, 2*l1 - 1), ())\n",
      "((l3, 2*l1 - 1, l1 - 1, l1, l1 + l3 - 1, l1 - l3 - 1, l1**3 - 3*l1**2 - l1*l3**2 + 3*l1 - 1), ())\n"
     ]
    }
   ],
   "source": [
    "conditions=conditions_for_basis((D6p[:,[0, 1, 2, 3, 4, 5, 6, 7, 9, 10, 11]]).subs({b:l1}),\n",
    "                                dependent_last_columns=3,\n",
    "                                nonzeros={l1, l3})\n",
    "for couple in conditions:\n",
    "    print(couple)"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "a88857e4",
   "metadata": {},
   "source": [
    "The second condition is more general, and there is no new condition  \n",
    "=> this branch is closed."
   ]
  },
  {
   "cell_type": "markdown",
   "id": "72b3bf63",
   "metadata": {},
   "source": [
    "### The final \"otherwise\" branch: b ≠ 0, <sup>1</sup>&frasl;<sub>2</sub>, 1, l<sub>1</sub>,  1 - l<sub>3</sub>, <sup>l<sub>1</sub></sup>&frasl;<sub>l<sub>1</sub> + l<sub>3</sub></sub>\n",
    "where X<sub>1</sub>, ..., X<sub>5</sub>, X<sub>14</sub>, X<sub>114</sub>, X<sub>214</sub> are independent"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "742acb0b",
   "metadata": {},
   "source": [
    "#### Verify independency for these inequalities"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 84,
   "id": "0649ebc3",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "[0, 1, 2, 3, 4, 5, 6, 7, 8]"
      ]
     },
     "execution_count": 84,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "[X[1], X[2], X[3], X[4], X[5], X[14], X[25], X[114], X[214]]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 85,
   "id": "65eb9ff6",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "((b, b + l3 - 1, b - l1, b - 1, b*l1 + b*l3 - l1, b*l1 - b*l3 - l1, 2*b - 1, b - l3 - 1, l1, l3, b + l1), ())\n"
     ]
    }
   ],
   "source": [
    "conditions=conditions_for_basis(D6p[:,[0, 1, 2, 3, 4, 5, 6, 7, 8]],\n",
    "                                dependent_last_columns=0,\n",
    "                                nonzeros={l1, l3, 2*b - 1, b, b - 1, b*l1 + b*l3 - l1, b + l1,\n",
    "                                          b - l1, b + l3 - 1, b - l3 - 1})\n",
    "for couple in conditions:\n",
    "    print(couple)"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "8c532837",
   "metadata": {},
   "source": [
    "#### X<sub>125</sub>, X<sub>225</sub>, X<sub>1114</sub>, X<sub>2214</sub> dependent?"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 86,
   "id": "3e18c966",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "[0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12]"
      ]
     },
     "execution_count": 86,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "[X[1], X[2], X[3], X[4], X[5], X[14], X[25], X[114], X[214], X[125], X[225], X[1114], X[2214]]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 87,
   "id": "c38f2b79",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "((b, b + l3 - 1, b - l1, b - 1, b*l1 + b*l3 - l1, b*l1 - b*l3 - l1, 2*b - 1, b - l3 - 1, l1, l3, b + l1), ())\n"
     ]
    }
   ],
   "source": [
    "conditions=conditions_for_basis(D6p[:,[0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12]],\n",
    "                                dependent_last_columns=4,\n",
    "                                nonzeros={l1, l3, 2*b - 1, b, b - 1, b*l1 + b*l3 - l1, b + l1,\n",
    "                                          b - l1, b + l3 - 1, b - l3 - 1})\n",
    "for couple in conditions:\n",
    "    print(couple)"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "6ba29d86",
   "metadata": {},
   "source": [
    "=> This (last) branch is closed."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 88,
   "id": "3ef8fe1f",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "((b, b + l3 - 1, b - l1, b - 1, b*l1 + b*l3 - l1, b*l1 - b*l3 - l1, b**3*l1**2 - b**3*l3**2 - 3*b**2*l1**2 + 3*b*l1**2 - l1**2, 2*b - 1, b - l3 - 1, l1, l3, b + l1), ())\n",
      "((b, b + l3 - 1, b - l1, b*l1 + b*l3 - l1, b - 1, b*l1 - b*l3 - l1, b**3 - b*l1**2 + l1**2, 2*b - 1, b - l3 - 1, l1, l3, b + l1), ())\n",
      "((b, b + l3 - 1, b - l1, b*l1 + b*l3 - l1, b - 1, b*l1 - b*l3 - l1, 2*b - 1, b - l3 - 1, l1, l3, b + l1), ())\n",
      "((b, b + l3 - 1, b - l1, b*l1 + b*l3 - l1, b - 1, b*l1 - b*l3 - l1, b**3*l1**2 - b**3*l3**2 - 3*b**2*l1**2 + 3*b*l1**2 - l1**2, 2*b - 1, b - l3 - 1, l1, l3, b + l1), ())\n",
      "((b, b + l3 - 1, b - l1, b - 1, b**3 - b*l1**2 + l1**2, b*l1 - b*l3 - l1, b*l1 + b*l3 - l1, 2*b - 1, b - l3 - 1, l1, l3, b + l1), ())\n"
     ]
    }
   ],
   "source": [
    "conditions=conditions_for_basis(D6p[:,[0, 1, 2, 3, 4, 5, 6, 7, 8]],\n",
    "                                dependent_last_columns=0,\n",
    "                                nonzeros={l1, l3})\n",
    "for couple in conditions:\n",
    "    print(couple)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 89,
   "id": "126e18b3",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "True, True, True, True, True, "
     ]
    }
   ],
   "source": [
    "set1 = {l1, l3, 2*b - 1, b, b - 1, b*l1 + b*l3 - l1, b + l1, b - l1, b + l3 - 1, b - l3 - 1}\n",
    "for couple in conditions:\n",
    "    print(set1 <= set(couple[0]), end = \", \")"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "cc910679",
   "metadata": {},
   "source": [
    "=> There are no more branches containing vectors X<sub>1</sub>, ..., X<sub>5</sub>, X<sub>14</sub>, X<sub>114</sub>, X<sub>214</sub> in the basis."
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3 (ipykernel)",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.11.2"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}


==> anc/snake_coefficient_matrix.py <==
import sympy as sp

l1, l3, b = sp.symbols('l1 l3 b')

# [X1, X2, X3, X4, X5, X14, X25, X114, X214, X125, X225, X1114, X2214, X1125, X2225, X11114, X21114, X111114, X221114]
# X_index = {'X1':0, 'X2':1, 'X3':2, 'X4':3, 'X5':4, 'X14':5, 'X25':6, 'X114':7, 'X214':8, 'X125':9, 'X225':10, 'X1114':11, 'X2214':12, 'X1125':13, 'X2225':14, 'X11114':15, 'X21114':16, 'X111114':17, 'X221114':18}
X_index = {1:0, 2:1, 3:2, 4:3, 5:4, 14:5, 25:6, 114:7, 214:8, 125:9, 225:10, 1114:11, 2214:12, 1125:13, 2225:14, 11114:15, 21114:16, 111114:17, 221114:18}

coef_matrix = sp.Matrix([
      [b/l1, 0, 1, -1, -(b-1)/l3, 0, 1, 0, 0, 0, 0],
      [0, -1/l1, 0, 0, 0, 1/l3, 0, 1, 0, 0, 1],
      [-1/l1, 0, -b/l1**2, 0, 1/l3, 0, -(b-1)/l3**2, 0, 1, -1, 0],
      [0, -(b**2-l1**2)/l1**3, 0, 0, 0, (b**2-l3**2-2*b+1)/l3**3, 0, -1, 0, 0, -1],
      [-b/l1**3, 0, -1/l1**2, 0, (b-1)/l3**3, 0, -1/l3**2, 0, 0, 0, 0],
      [-(b**2-l1**2)/l1**3, 0, -b*(b**2-l1**2)/l1**4, 0, (b**2-l3**2-2*b+1)/l3**3, 0, -(b**3-b*l3**2-3*b**2+l3**2+3*b-1)/l3**4, 0, -1, 1, 0],
      [-1/l1**3, 0, -b/l1**4, 0, 1/l3**3, 0, -(b-1)/l3**4, 0, 0, 0, 0],
      [0, -(b**4-2*b**2*l1**2+l1**4)/l1**5, 0, 0, 0, (b**4-2*b**2*l3**2+l3**4-4*b**3+4*b*l3**2+6*b**2-2*l3**2-4*b+1)/l3**5, 0, 1, 0, 0, 1],
      [-b*(b**2-l1**2)/l1**5, 0, -(b**2-l1**2)/l1**4, 0, (b**3-b*l3**2-3*b**2+l3**2+3*b-1)/l3**5, 0, -(b**2-l3**2-2*b+1)/l3**4, 0, 0, 0, 0],
      [0, -(b**2-l1**2)/l1**5, 0, 0, 0, (b**2-l3**2-2*b+1)/l3**5, 0, 0, 0, 0, 0],
      [-b/l1**5, 0, -1/l1**4, 0, (b-1)/l3**5, 0, -1/l3**4, 0, 0, 0, 0],
      [-(b**4-2*b**2*l1**2+l1**4)/l1**5, 0, -b*(b**4-2*b**2*l1**2+l1**4)/l1**6, 0, (b**4-2*b**2*l3**2+l3**4-4*b**3+4*b*l3**2+6*b**2-2*l3**2-4*b+1)/l3**5, 0, -(b**5-2*b**3*l3**2+b*l3**4-5*b**4+6*b**2*l3**2-l3**4+10*b**3-6*b*l3**2-10*b**2+2*l3**2+5*b-1)/l3**6, 0, 1, -1, 0],
      [-(b**2-l1**2)/l1**5, 0, -b*(b**2-l1**2)/l1**6, 0, (b**2-l3**2-2*b+1)/l3**5, 0, -(b**3-b*l3**2-3*b**2+l3**2+3*b-1)/l3**6, 0, 0, 0, 0],
      [-(b**2-l1**2)/l1**5, 0, -b*(b**2-l1**2)/l1**6, 0, (b**2-l3**2-2*b+1)/l3**5, 0, -(b**3-b*l3**2-3*b**2+l3**2+3*b-1)/l3**6, 0, 0, 0, 0],
      [-1/l1**5, 0, -b/l1**6, 0, 1/l3**5, 0, -(b-1)/l3**6, 0, 0, 0, 0],
      [0, -(b**6-3*b**4*l1**2+3*b**2*l1**4-l1**6)/l1**7, 0, 0, 0, (b**6-3*b**4*l3**2+3*b**2*l3**4-l3**6-6*b**5+12*b**3*l3**2-6*b*l3**4+15*b**4-18*b**2*l3**2+3*l3**4-20*b**3+12*b*l3**2+15*b**2-3*l3**2-6*b+1)/l3**7, 0, -1, 0, 0, -1],
      [-b*(b**4-2*b**2*l1**2+l1**4)/l1**7, 0, -(b**4-2*b**2*l1**2+l1**4)/l1**6, 0, (b**5-2*b**3*l3**2+b*l3**4-5*b**4+6*b**2*l3**2-l3**4+10*b**3-6*b*l3**2-10*b**2+2*l3**2+5*b-1)/l3**7, 0, -(b**4-2*b**2*l3**2+l3**4-4*b**3+4*b*l3**2+6*b**2-2*l3**2-4*b+1)/l3**6, 0, 0, 0, 0],
      [-(b**6-3*b**4*l1**2+3*b**2*l1**4-l1**6)/l1**7, 0, -b*(b**6-3*b**4*l1**2+3*b**2*l1**4-l1**6)/l1**8, 0, (b**6-3*b**4*l3**2+3*b**2*l3**4-l3**6-6*b**5+12*b**3*l3**2-6*b*l3**4+15*b**4-18*b**2*l3**2+3*l3**4-20*b**3+12*b*l3**2+15*b**2-3*l3**2-6*b+1)/l3**7, 0, -(b**7-3*b**5*l3**2+3*b**3*l3**4-b*l3**6-7*b**6+15*b**4*l3**2-9*b**2*l3**4+l3**6+21*b**5-30*b**3*l3**2+9*b*l3**4-35*b**4+30*b**2*l3**2-3*l3**4+35*b**3-15*b*l3**2-21*b**2+3*l3**2+7*b-1)/l3**8, 0, -1, 1, 0],
      [-(b**4-2*b**2*l1**2+l1**4)/l1**7, 0, -b*(b**4-2*b**2*l1**2+l1**4)/l1**8, 0, (b**4-2*b**2*l3**2+l3**4-4*b**3+4*b*l3**2+6*b**2-2*l3**2-4*b+1)/l3**7, 0, -(b**5-2*b**3*l3**2+b*l3**4-5*b**4+6*b**2*l3**2-l3**4+10*b**3-6*b*l3**2-10*b**2+2*l3**2+5*b-1)/l3**8, 0, 0, 0, 0]]
      ).transpose()


==> anc/std_snake.mw <==
<?xml version="1.0" encoding="UTF-8"?>
<Worksheet>
<Version major="17" minor="2"/>
<Label-Scheme value="2" prefix=""/>
<View-Properties presentation="false" autoexpanding_sections="true"><Zoom percentage="75"/>
</View-Properties>
<MapleNet-Properties elisiondigitsbefore="100" labelling="true" indentamount="4" elisiontermsthreshold="10000" ansi="false" errorbreak="1" useclientjvm="true" echo="1" imaginaryunit="I" labelwidth="20" contextmenusize="automatic" plotdriver="opengl" elisiondigitsafter="100" plotoutput="terminal" helpbrowser="standard" rtablesize="10" elisiontermsbefore="100" elisiondigitsthreshold="10000" typesetting="standard" plotdevice="inline" verboseproc="1" showassumed="1" errorcursor="false" longdelim="true" plotoptions="" quiet="false" elisiontermsafter="100" screenwidth="79" preplot="" prettyprint="3" displayprecision="-1" screenpixelheight="768" warnlevel="3" screenheight="25" latexwidth="8.0" postplot="" prompt="g2 &gt; " ShowLabels="true"/>
<Styles>
<Font name="Ordered List 1" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Annotation Text" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 2" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 3" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 4" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 5" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Author" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Annotation Title" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="18" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Warning" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Caption Reference" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Maple Input Placeholder" background="[255,255,255]" bold="true" executable="true" family="Courier New" foreground="[200,0,200]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="true"/>
<Font name="Maple Plot" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Code" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[255,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Line Printed Output" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Text Output" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Diagnostic" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[40,120,40]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Inert Output" background="[255,255,255]" bold="false" executable="true" family="Times New Roman" foreground="[144,144,144]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Normal" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Hyperlink" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,128,128]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="Maple Output" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Dash Item" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Math" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Maple Input" background="[255,255,255]" bold="true" executable="true" family="Courier New" foreground="[120,0,14]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Output" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Input" background="[255,255,255]" bold="false" executable="true" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="HyperlinkError" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[255,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="Header and Footer" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="10" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Error" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[255,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Title" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="18" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Heading 1" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="18" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Text" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Bullet Item" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Heading 4" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="true" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Equation Label" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Heading 3" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="true" opaque="false" readonly="false" size="14" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Heading 2" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="16" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="HyperlinkWarning" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="Dictionary Hyperlink" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[147,0,15]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="Atomic Variable" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[175,0,175]" italic="true" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Caption Text" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="List Item" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Layout name="Ordered List 1" alignment="left" bullet="numeric" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix=""/>
<Layout name="Ordered List 2" alignment="left" bullet="alphabetic" firstindent="0" leftmargin="36" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix=""/>
<Layout name="Ordered List 3" alignment="left" bullet="roman" firstindent="0" leftmargin="72" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix=""/>
<Layout name="Ordered List 4" alignment="left" bullet="ALPHABETIC" firstindent="0" leftmargin="108" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix=""/>
<Layout name="Ordered List 5" alignment="left" bullet="ROMAN" firstindent="0" leftmargin="144" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix=""/>
<Layout name="Author" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="8" spacebelow="8" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Warning" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Annotation Title" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="12" spacebelow="12" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Maple Plot" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Line Printed Output" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="any" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Text Output" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="newline" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Diagnostic" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="any" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Normal" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Maple Output" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.3" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Dash Item" alignment="left" bullet="dash" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="HyperlinkError" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Error" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Title" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="12" spacebelow="12" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Heading 1" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="8" spacebelow="4" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Bullet Item" alignment="left" bullet="dot" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Heading 4" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Heading 3" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Heading 2" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="8" spacebelow="2" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="HyperlinkWarning" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="List Item" alignment="left" bullet="indent" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Pencil-style name="Pencil 5" pen-color="[255,0,0]" pen-height="5.0" pen-width="5.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 4" pen-color="[0,0,255]" pen-height="3.0" pen-width="3.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 3" pen-color="[0,0,0]" pen-height="3.0" pen-width="3.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 2" pen-color="[0,0,255]" pen-height="1.0" pen-width="1.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 1" pen-color="[0,0,0]" pen-height="1.0" pen-width="1.0" pen-opacity="1.0"/>
<Highlighter-style name="Highlighter 2" pen-color="[255,204,0]" pen-height="14.0" pen-width="14.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 1" pen-color="[255,153,255]" pen-height="12.0" pen-width="8.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 4" pen-color="[0,255,255]" pen-height="32.0" pen-width="32.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 3" pen-color="[51,255,0]" pen-height="24.0" pen-width="24.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 5" pen-color="[255,255,0]" pen-height="48.0" pen-width="48.0" pen-opacity="0.8"/>
</Styles>
<Task-table>
    <Task-category name="&lt;default&gt;"/>
</Task-table>
<Task/>
<Group labelreference="L4" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY1LUkjbWlHRiQ2JVEocmVzdGFydEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIjpGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORlMtRiw2JVEld2l0aEYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYkLUYsNiVRNURpZmZlcmVudGlhbEdlb21ldHJ5RidGL0YyRjlGOUY1Rk9GVS1GWTYkLUYjNiQtRiw2JVEmVG9vbHNGJ0YvRjJGOUY5RjVGT0ZVLUZZNiQtRiM2JC1GLDYlUSxMaWVBbGdlYnJhc0YnRi9GMkY5RjlGNUZVLUZZNiQtRiM2JC1GLDYlUS5MaW5lYXJBbGdlYnJhRidGL0YyRjlGOUY1LyUrZXhlY3V0YWJsZUdGPUY5">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYzLUkjbWlHRiQ2JVEocmVzdGFydEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIjpGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORlMtRiw2JVEld2l0aEYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYjLUYsNiVRNURpZmZlcmVudGlhbEdlb21ldHJ5RidGL0YyRjlGNUZPRlUtRlk2JC1GIzYjLUYsNiVRJlRvb2xzRidGL0YyRjlGNUZPRlUtRlk2JC1GIzYjLUYsNiVRLExpZUFsZ2VicmFzRidGL0YyRjlGNUZVLUZZNiQtRiM2Iy1GLDYlUS5MaW5lYXJBbGdlYnJhRidGL0YyRjlGNQ==</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L5" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEieEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjEvJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJStleGVjdXRhYmxlR0Y9Rjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEieEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjEvJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJStleGVjdXRhYmxlR0Y9Rjk=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L2574" drawlabel="true">
<Input>
<Text-field style="Heading 2" layout="Heading 2">Initialization</Text-field>
</Input>
</Group>
<Group labelreference="L2575" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="DGEnvironment[Coordinate]([v1, v2, v3, x, y], M);" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEuREdFbnZpcm9ubWVudEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2Ji1GIzYkLUYsNiVRK0Nvb3JkaW5hdGVGJ0YvRjIvRjNRJ25vcm1hbEYnRj0vJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRictRjY2JC1GIzYmLUY2NiYtRiM2LC1GLDYlUSN2MUYnRi9GMi1JI21vR0YkNi1RIixGJ0Y9LyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0YxLyUpc3RyZXRjaHlHRlYvJSpzeW1tZXRyaWNHRlYvJShsYXJnZW9wR0ZWLyUubW92YWJsZWxpbWl0c0dGVi8lJ2FjY2VudEdGVi8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiVRI3YyRidGL0YyRlAtRiw2JVEjdjNGJ0YvRjJGUC1GLDYlUSJ4RidGL0YyRlAtRiw2JVEieUYnRi9GMkY9Rj1GP0ZCRlAtRiw2JVEiTUYnRi9GMkY9Rj0tRlE2LVEiO0YnRj1GVEZXRllGZW5GZ25GaW5GW29GXW8vRmFvUSwwLjI3Nzc3NzhlbUYnLyUrZXhlY3V0YWJsZUdGVkY9">QyQtJkkuREdFbnZpcm9ubWVudEc2IjYjSStDb29yZGluYXRlR0YmNiQ3J0kjdjFHRiZJI3YyR0YmSSN2M0dGJkkieEdGJkkieUdGJkkiTUdGJiIiIg==</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">SSxNYW5pZm9sZDp+TUc2Ig==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L2576" drawlabel="true">
<Input>
<Text-field prompt="M &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="X1 := evalDG((1+cos(v1))*D_v1-D_v2+(1+cos(v3))*D_v3);" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEjWDFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSdldmFsREdGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2LS1GUzYkLUYjNigtSSNtbkdGJDYkUSIxRidGOS1GNjYtUSIrRidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORl1vLUYsNiVRJGNvc0YnL0YwRj1GOS1GUzYkLUYsNiVRI3YxRidGL0YyRjkvJStleGVjdXRhYmxlR0Y9RjlGOS1GNjYtUScmc2RvdDtGJ0Y5RjtGPkZARkJGREZGRkgvRktRJjAuMGVtRicvRk5GXnAtRiw2JVElRF92MUYnRi9GMi1GNjYtUSgmbWludXM7RidGOUY7Rj5GQEZCRkRGRkZIRlxvRl5vLUYsNiVRJURfdjJGJ0YvRjJGaW4tRlM2JC1GIzYoRmVuRmluRl9vLUZTNiQtRiM2KC1GLDYlUSN2M0YnRi9GMi8lK2ZvcmVncm91bmRHUSpbMCwwLDI1NV1GJ0Zoby8lKXJlYWRvbmx5R0YxLyUwZm9udF9zdHlsZV9uYW1lR1EqMkR+T3V0cHV0RidGOUY5RmhvRjlGOUZqby1GLDYlUSVEX3YzRidGL0YyRmhvRjlGOS1GNjYtUSI7RidGOUY7L0Y/RjFGQEZCRkRGRkZIRl1wRk1GaG9GOQ==">QyQ+SSNYMUc2Ii1JJ2V2YWxER0dGJTYjLCgqJiwmIiIiRiwtSSRjb3NHRiU2I0kjdjFHJSpwcm90ZWN0ZWRHRixGLEklRF92MUdGJUYsRixJJURfdjJHRiUhIiIqJiwmRixGLC1GLjYjSSN2M0dGMUYsRixJJURfdjNHRiVGLEYsRiw=</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEjWDFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSM6PUYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYjNjAtRjY2LlEiKEYnLyUlc2l6ZUdRIjhGJ0Y5L0Y8RjFGPi9GQUYxRkJGREZGRkgvRktRLDAuMTY2NjY2N2VtRicvRk5GWi1GIzYmLUkjbW5HRiQ2JFEiMUYnRjktRjY2LVEnJnBsdXM7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORmBvLUYjNiYtRiw2JVEkY29zRicvRjBGPUY5LUY2Ni1RMCZBcHBseUZ1bmN0aW9uO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZccC1JKG1mZW5jZWRHRiQ2JC1GLDYlUSN2MUYnRi9GMkY5RjlGOS1GNjYuUSIpRidGVEY5RldGPkZYRkJGREZGRkhGWUZlbi1GNjYtUTEmSW52aXNpYmxlVGltZXM7RidGOUY7Rj5GQEZCRkRGRkZIRltwRl1wLUklbXN1YkdGJDYlLUY2Ni1RKyZQYXJ0aWFsRDtGJ0Y5RjtGPkZARkJGREZGRkhGW3BGXXBGYXAvJS9zdWJzY3JpcHRzaGlmdEdRIjBGJy1GNjYtUSgmbWludXM7RidGOUY7Rj5GQEZCRkRGRkZIRl9vRmFvLUZbcTYlRl1xLUYsNiVRI3YyRidGL0YyRmBxRlxvRlEtRiM2JkZobkZcby1GIzYmRmRvRmhvLUZfcDYkLUYsNiVRI3YzRidGL0YyRjlGOUY5RmRwRmdwLUZbcTYlRl1xRmFyRmBxRjkvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GOQ==">LUkkX0RHRzYiNiM3JDclUSd2ZWN0b3JGJEkiTUclKnByb3RlY3RlZEc3IjclNyQ3IyIiIiwmRi9GLy1JJGNvc0c2JEYqSShfc3lzbGliR0YkNiNJI3YxR0YqRi83JDcjIiIjISIiNyQ3IyIiJCwmRi9GLy1GMjYjSSN2M0dGKkYv</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L2577" drawlabel="true">
<Input>
<Text-field prompt="M &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="X2 := evalDG(-2*sin(v1)*D_v1+2*sin(v3)*D_v3+cos(v2)*D_x+sin(v2)*D_y);" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEjWDJGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSdldmFsREdGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2Ni1GNjYtUSomdW1pbnVzMDtGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GZW4tRiM2Ky1JI21uR0YkNiRRIjJGJ0Y5LUY2Ni1RJyZzZG90O0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZhby1GLDYlUSRzaW5GJy9GMEY9RjktRlM2JC1GLDYlUSN2MUYnRi9GMkY5LyUrZm9yZWdyb3VuZEdRKlswLDAsMjU1XUYnLyUrZXhlY3V0YWJsZUdGPS8lKXJlYWRvbmx5R0YxLyUwZm9udF9zdHlsZV9uYW1lR1EqMkR+T3V0cHV0RidGOUZdby1GLDYlUSVEX3YxRidGL0YyLUY2Ni1RJyZwbHVzO0YnRjlGO0Y+RkBGQkZERkZGSEZaRmZuLUYjNitGaW5GXW9GY28tRlM2JC1GLDYlUSN2M0YnRi9GMkY5RlxwRl9wRmFwRmNwRjlGXW8tRiw2JVElRF92M0YnRi9GMkZpcC1GLDYlUSRjb3NGJ0Zmb0Y5LUZTNiQtRiw2JVEjdjJGJ0YvRjJGOUZdby1GLDYlUSREX3hGJ0YvRjJGaXBGY29GaXFGXW8tRiw2JVEkRF95RidGL0YyRl9wRjlGOS1GNjYtUSI7RidGOUY7L0Y/RjFGQEZCRkRGRkZIRmBvRk1GX3BGOQ==">QyQ+SSNYMkc2Ii1JJ2V2YWxER0dGJTYjLCoqJi1JJHNpbkc2JCUqcHJvdGVjdGVkR0koX3N5c2xpYkdGJTYjSSN2MUdGLiIiIkklRF92MUdGJUYyISIjKiYtRiw2I0kjdjNHRi5GMkklRF92M0dGJUYyIiIjKiYtSSRjb3NHRi02I0kjdjJHRi5GMkkkRF94R0YlRjJGMiomLUYsRj5GMkkkRF95R0YuRjJGMkYy</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEjWDJGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSM6PUYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYjNjMtRjY2LVEoJm1pbnVzO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZVLUYjNiYtSSNtbkdGJDYkUSIyRidGOS1GNjYtUTEmSW52aXNpYmxlVGltZXM7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORltvLUYjNiYtRiw2JVEkc2luRicvRjBGPUY5LUY2Ni1RMCZBcHBseUZ1bmN0aW9uO0YnRjlGO0Y+RkBGQkZERkZGSEZqbkZcby1JKG1mZW5jZWRHRiQ2JC1GLDYlUSN2MUYnRi9GMkY5RjlGOUZnbi1JJW1zdWJHRiQ2JS1GNjYtUSsmUGFydGlhbEQ7RidGOUY7Rj5GQEZCRkRGRkZIRmpuRlxvRmlvLyUvc3Vic2NyaXB0c2hpZnRHUSIwRictRjY2LVEnJnBsdXM7RidGOUY7Rj5GQEZCRkRGRkZIRlRGVi1GIzYmRllGZ24tRiM2JkZfb0Zjby1GZ282JC1GLDYlUSN2M0YnRi9GMkY5RjlGOUZnbi1GXXA2JUZfcEZecUZicEZlcC1GIzYmLUYsNiVRJGNvc0YnRmJvRjlGY28tRmdvNiQtRiw2JVEjdjJGJ0YvRjJGOUY5RmduLUZdcDYlRl9wLUYsNiVRInhGJ0YvRjJGYnBGZXAtRiM2JkZfb0Zjb0ZocUY5RmduLUZdcDYlRl9wLUYsNiVRInlGJ0YvRjJGYnBGOS8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGPUY5">LUkkX0RHRzYiNiM3JDclUSd2ZWN0b3JGJEkiTUclKnByb3RlY3RlZEc3IjcmNyQ3IyIiIiwkLUkkc2luRzYkRipJKF9zeXNsaWJHRiQ2I0kjdjFHRiohIiM3JDcjIiIkLCQtRjI2I0kjdjNHRioiIiM3JDcjIiIlLUkkY29zR0YzNiNJI3YyR0YqNyQ3IyIiJi1GMkZF</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L2583" drawlabel="true">
<Input>
<Text-field style="Heading 2" layout="Heading 2">X<Font subscript="true">1</Font>, X<Font subscript="true">2</Font> span D</Text-field>
<Text-field style="Text" layout="Normal">One-forms describing non-slipping condition:</Text-field>
<Text-field prompt="M &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="phi1 := evalDG(-sin(v2)*dx+cos(v2)*dy);" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY3LUkjbWlHRiQ2JVElcGhpMUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRJ2V2YWxER0YnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYuLUY2Ni1RKiZ1bWludXMwO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZlbi1GLDYlUSRzaW5GJy9GMEY9RjktRlM2JC1GIzYlLUYsNiVRI3YyRidGL0YyLyUrZXhlY3V0YWJsZUdGPUY5RjktRjY2LVEnJnNkb3Q7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORmhvLUYsNiVRI2R4RidGL0YyLUY2Ni1RIitGJ0Y5RjtGPkZARkJGREZGRkhGWkZmbi1GLDYlUSRjb3NGJ0ZqbkY5RltvRmRvLUYsNiVRI2R5RidGL0YyRmJvRjlGOS1GNjYtUSI7RidGOUY7L0Y/RjFGQEZCRkRGRkZIRmdvRk0tSSdtc3BhY2VHRiQ2Ji8lJ2hlaWdodEdRJjAuMGV4RicvJSZ3aWR0aEdGaG8vJSZkZXB0aEdGX3EvJSpsaW5lYnJlYWtHUShuZXdsaW5lRictRltxNiZGXXFGYHFGYnEvRmVxUSVhdXRvRictRiw2JVElcGhpMkYnRi9GMkY1Rk8tRlM2JC1GIzY1RldGZ24tRlM2JC1GIzYmLUYsNiVRI3YzRidGL0YyRl1wRl9vRjlGOUZkb0Zqb0ZdcEZgcEZickZkb0ZjcEZdcC1JJm1mcmFjR0YkNigtRiM2KC1JI21uR0YkNiRRIjFGJ0Y5Rl1wLUY2Ni1RIn5GJ0Y5RjtGPkZARkJGREZGRkhGZ29GaW9GYHAtRlM2JC1GIzYkRmZyRjlGOUY5LUYjNiUtRl9zNiRRIjJGJ0Y5Ri9GMi8lLmxpbmV0aGlja25lc3NHRmFzLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRmJ0LyUpYmV2ZWxsZWRHRj1GZG8tRiw2JVEkZHYyRidGL0YyRl1wLUZqcjYoLUYjNiVGXnNGL0YyRmlzRl50RmB0RmN0RmV0RmRvLUYsNiVRJGR2M0YnRi9GMkY5RjlGZnBGanAtRiw2JVElcGhpM0YnRi9GMkY1Rk8tRlM2JC1GIzY2RldGZ24tRlM2JC1GIzYmLUYsNiVRI3YxRidGL0YyRl1wRl9vRjlGOUZkb0Zqb0ZdcEZgcEZodUZkb0ZjcC1GNjYtUSgmbWludXM7RidGOUY7Rj5GQEZCRkRGRkZIRlpGZm4tRmpyNihGXnNGaXNGXnRGYHRGY3RGZXRGZG8tRiw2JVEkZHYxRidGL0YyRl92LUZqcjYoLUYjNidGXnNGXXBGYHAtRlM2JC1GIzYkRlx2RjlGOUY5RmlzRl50RmB0RmN0RmV0RmRvRmd0RmJvRjlGOUZmcEZic0Zib0Y5">Qyg+SSVwaGkxRzYiLUknZXZhbERHR0YlNiMsJiomLUkkc2luRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliR0YlNiNJI3YyR0YuIiIiSSNkeEdGJUYyISIiKiYtSSRjb3NHRi1GMEYySSNkeUdGLkYyRjJGMj5JJXBoaTJHRiUtRic2IywqKiYtRiw2IywmSSN2M0dGLkYyRjFGMkYyRjNGMkY0KiYtRjdGQEYyRjhGMkYyKiYtSSIqR0YuNiQsJkYyRjItRjc2I0ZCRjIjRjIiIiNGMkkkZHYyR0YlRjJGMkkkZHYzR0YlRkxGMj5JJXBoaTNHRiUtRic2IywqKiYtRiw2IywmSSN2MUdGLkYyRjFGMkYyRjNGMkY0KiYtRjdGV0YyRjhGMkYySSRkdjFHRiUjRjRGTSomLUZHNiQsJkYyRjItRjc2I0ZZRjJGTEYyRk5GMkY0RjI=</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEoJiM5NjY7MUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIzo9RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiM2Ky1GNjYtUSgmbWludXM7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORlUtRiM2Ji1GLDYlUSRzaW5GJy9GMEY9RjktRjY2LVEwJkFwcGx5RnVuY3Rpb247RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORltvLUkobWZlbmNlZEdGJDYkLUYsNiVRI3YyRidGL0YyRjlGOS1GNjYtUTEmSW52aXNpYmxlVGltZXM7RidGOUY7Rj5GQEZCRkRGRkZIRmpuRlxvLUYjNiYtRiw2JVEiZEYnRi9GMi1JJ21zcGFjZUdGJDYmLyUnaGVpZ2h0R1EmMC4wZXhGJy8lJndpZHRoR1EmMS4wcHhGJy8lJmRlcHRoR0ZgcC8lKmxpbmVicmVha0dRJWF1dG9GJy1GLDYlUSJ4RidGL0YyRjktRjY2LVEnJnBsdXM7RidGOUY7Rj5GQEZCRkRGRkZIRlRGVi1GIzYmLUYsNiVRJGNvc0YnRmZuRjlGZ25GXW9GOUZjby1GIzYmRmhvRltwLUYsNiVRInlGJ0YvRjJGOUY5LyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y9Rjk=">LUkkX0RHRzYiNiM3JDclUSVmb3JtRiRJIk1HJSpwcm90ZWN0ZWRHIiIiNyQ3JDcjIiIlLCQtSSRzaW5HNiRGKkkoX3N5c2xpYkdGJDYjSSN2MkdGKiEiIjckNyMiIiYtSSRjb3NHRjNGNQ==</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEoJiM5NjY7MkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIzo9RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiM2NC1GNjYuUSIoRicvJSVzaXplR1EiOEYnRjkvRjxGMUY+L0ZBRjFGQkZERkZGSC9GS1EsMC4xNjY2NjY3ZW1GJy9GTkZaLUYjNiYtSSZtZnJhY0dGJDYoLUkjbW5HRiQ2JFEiMUYnRjktRlxvNiRRIjJGJ0Y5LyUubGluZXRoaWNrbmVzc0dGXm8vJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGZm8vJSliZXZlbGxlZEdGPS1GNjYtUScmcGx1cztGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GX3AtRmluNigtRiM2Ji1GLDYlUSRjb3NGJy9GMEY9RjktRjY2LVEwJkFwcGx5RnVuY3Rpb247RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORl1xLUkobWZlbmNlZEdGJDYkLUYsNiVRI3YzRidGL0YyRjlGOUZfb0Zib0Zkb0Znb0Zpb0Y5LUY2Ni5RIilGJ0ZURjlGV0Y+RlhGQkZERkZGSEZZRmVuLUY2Ni1RMSZJbnZpc2libGVUaW1lcztGJ0Y5RjtGPkZARkJGREZGRkhGXHFGXnEtRiM2Ji1GLDYlUSJkRidGL0YyLUknbXNwYWNlR0YkNiYvJSdoZWlnaHRHUSYwLjBleEYnLyUmd2lkdGhHUSYxLjBweEYnLyUmZGVwdGhHRmVyLyUqbGluZWJyZWFrR1ElYXV0b0YnLUYsNiVRI3YyRidGL0YyRjlGW3BGaG5GaHEtRiM2JkZdckZgckZicUY5LUY2Ni1RKCZtaW51cztGJ0Y5RjtGPkZARkJGREZGRkhGXnBGYHAtRiM2Ji1GLDYlUSRzaW5GJ0ZocEY5RmlwLUZgcTYkLUYjNiZGYnFGW3BGXnNGOUY5RjlGaHEtRiM2JkZdckZgci1GLDYlUSJ4RidGL0YyRjlGW3AtRiM2JkZlcEZpcEZbdEY5RmhxLUYjNiZGXXJGYHItRiw2JVEieUYnRi9GMkY5RjkvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GOQ==">LUkkX0RHRzYiNiM3JDclUSVmb3JtRiRJIk1HJSpwcm90ZWN0ZWRHIiIiNyY3JDcjIiIjLCYjRitGL0YrLUkkY29zRzYkRipJKF9zeXNsaWJHRiQ2I0kjdjNHRipGMTckNyMiIiRGMTckNyMiIiUsJC1JJHNpbkdGNDYjLCZGN0YrSSN2MkdGKkYrISIiNyQ3IyIiJi1GM0ZB</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEoJiM5NjY7M0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIzo9RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiM2NS1GNjYtUSgmbWludXM7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORlUtSSZtZnJhY0dGJDYoLUkjbW5HRiQ2JFEiMUYnRjktRmVuNiRRIjJGJ0Y5LyUubGluZXRoaWNrbmVzc0dGZ24vJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGX28vJSliZXZlbGxlZEdGPS1GNjYtUTEmSW52aXNpYmxlVGltZXM7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORmhvLUYjNiYtRiw2JVEiZEYnRi9GMi1JJ21zcGFjZUdGJDYmLyUnaGVpZ2h0R1EmMC4wZXhGJy8lJndpZHRoR1EmMS4wcHhGJy8lJmRlcHRoR0ZkcC8lKmxpbmVicmVha0dRJWF1dG9GJy1GLDYlUSN2MUYnRi9GMkY5RlEtRjY2LlEiKEYnLyUlc2l6ZUdRIjhGJ0Y5L0Y8RjFGPi9GQUYxRkJGREZGRkgvRktRLDAuMTY2NjY2N2VtRicvRk5GaXEtRiM2JkZXLUY2Ni1RJyZwbHVzO0YnRjlGO0Y+RkBGQkZERkZGSEZURlYtRlg2KC1GIzYmLUYsNiVRJGNvc0YnL0YwRj1GOS1GNjYtUTAmQXBwbHlGdW5jdGlvbjtGJ0Y5RjtGPkZARkJGREZGRkhGZ29GaW8tSShtZmVuY2VkR0YkNiRGXXFGOUY5RmhuRltvRl1vRmBvRmJvRjktRjY2LlEiKUYnRmNxRjlGZnFGPkZncUZCRkRGRkZIRmhxRmpxRmRvLUYjNiZGXHBGX3AtRiw2JVEjdjJGJ0YvRjJGOUZRLUYjNiYtRiw2JVEkc2luRidGZ3JGOUZoci1GXHM2JC1GIzYmRl1xRl1yRmNzRjlGOUY5RmRvLUYjNiZGXHBGX3AtRiw2JVEieEYnRi9GMkY5Rl1yLUYjNiZGZHJGaHJGW3RGOUZkby1GIzYmRlxwRl9wLUYsNiVRInlGJ0YvRjJGOUY5LyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y9Rjk=">LUkkX0RHRzYiNiM3JDclUSVmb3JtRiRJIk1HJSpwcm90ZWN0ZWRHIiIiNyY3JDcjRisjISIiIiIjNyQ3I0YxLCZGL0YrLUkkY29zRzYkRipJKF9zeXNsaWJHRiQ2I0kjdjFHRipGLzckNyMiIiUsJC1JJHNpbkdGNzYjLCZGOkYrSSN2MkdGKkYrRjA3JDcjIiImLUY2RkE=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L2584" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal">X<Font subscript="true">1</Font>,X<Font subscript="true">2</Font> annihilate the one-forms above.</Text-field>
<Text-field prompt="M &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="simplify([seq(seq(Hook(XX, phi), phi = [phi1, phi2, phi3]), XX = [X1, X2])], trig);" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEpc2ltcGxpZnlGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2Jy1GNjYmLUYjNiYtRiw2JVEkc2VxRidGL0YyLUY2NiQtRiM2KkY+LUY2NiQtRiM2Ki1GLDYlUSVIb29rRidGL0YyLUY2NiQtRiM2Jy1GLDYlUSNYWEYnRi9GMi1JI21vR0YkNi1RIixGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjEvJSlzdHJldGNoeUdGZW4vJSpzeW1tZXRyaWNHRmVuLyUobGFyZ2VvcEdGZW4vJS5tb3ZhYmxlbGltaXRzR0Zlbi8lJ2FjY2VudEdGZW4vJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GLDYlUSRwaGlGJy9GMEZlbkZXLyUrZXhlY3V0YWJsZUdGZW5GV0ZXRlNGaG8tRlQ2LVEiPUYnRldGWS9GZ25GZW5GaG5Gam5GXG9GXm9GYG8vRmNvUSwwLjI3Nzc3NzhlbUYnL0Zmb0ZjcC1GNjYmLUYjNiktRiw2JVElcGhpMUYnRi9GMkZTLUYsNiVRJXBoaTJGJ0YvRjJGUy1GLDYlUSVwaGkzRidGL0YyRlxwRldGVy8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0ZccEZXRldGU0ZQRl5wLUY2NiYtRiM2Jy1GLDYlUSNYMUYnRi9GMkZTLUYsNiVRI1gyRidGL0YyRlxwRldGV0ZicUZlcUZccEZXRldGXHBGV0ZXRmJxRmVxRlMtRiw2JVEldHJpZ0YnRi9GMkZccEZXRlctRlQ2LVEiO0YnRldGWUZmbkZobkZqbkZcb0Zeb0Zgb0Zib0ZkcEZccEZX">QyQtSSlzaW1wbGlmeUc2JCUqcHJvdGVjdGVkR0koX3N5c2xpYkc2IjYkNyMtSSRzZXFHRiY2JC1GLDYkLUklSG9va0dGKDYkSSNYWEdGKEkkcGhpR0YoL0Y0NyVJJXBoaTFHRihJJXBoaTJHRihJJXBoaTNHRigvRjM3JEkjWDFHRihJI1gyR0YoSSV0cmlnR0YoIiIi</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">NygiIiFGI0YjRiNGI0Yj</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L2582" drawlabel="true">
<Input>
<Text-field style="Heading 2" layout="Heading 2">D is (2,3,5)</Text-field>
<Text-field prompt="M &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="X3 := LieBracket(X1, X2);" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYzLUkjbWlHRiQ2JVEjWDNGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUStMaWVCcmFja2V0RidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNictRiw2JVEjWDFGJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GLDYlUSNYMkYnRi9GMi8lK2V4ZWN1dGFibGVHRj1GOUY5LUY2Ni1RIjtGJ0Y5RjtGZ25GQEZCRkRGRkZIRmhuRk0tRiw2JVEjWDRGJ0YvRjJGNUZPLUZTNiQtRiM2JkZXRlpGK0Y5RjlGYW8tRiw2JVEjWDVGJ0YvRjJGNUZPLUZTNiQtRiM2JkZcb0ZaRitGOUY5RmFvRl9vRjk=">Qyg+SSNYM0c2Ii1JK0xpZUJyYWNrZXRHRiU2JEkjWDFHRiVJI1gyR0YlIiIiPkkjWDRHRiUtRic2JEYpRiRGKz5JI1g1R0YlLUYnNiRGKkYkRis=</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEjWDNGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSM6PUYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYjNjctRjY2LVEoJm1pbnVzO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZVLUY2Ni5RIihGJy8lJXNpemVHUSI4RidGOS9GPEYxRj4vRkFGMUZCRkRGRkZIL0ZLUSwwLjE2NjY2NjdlbUYnL0ZORmpuLUYjNiYtSSNtbkdGJDYkUSIyRidGOS1GNjYtUScmcGx1cztGJ0Y5RjtGPkZARkJGREZGRkhGVEZWLUYjNiZGXm8tRjY2LVExJkludmlzaWJsZVRpbWVzO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZbcC1GIzYmLUYsNiVRJGNvc0YnL0YwRj1GOS1GNjYtUTAmQXBwbHlGdW5jdGlvbjtGJ0Y5RjtGPkZARkJGREZGRkhGam9GXHAtSShtZmVuY2VkR0YkNiQtRiw2JVEjdjFGJ0YvRjJGOUY5RjlGOS1GNjYuUSIpRidGWkY5RmduRj5GaG5GQkZERkZGSEZpbkZbb0Znby1JJW1zdWJHRiQ2JS1GNjYtUSsmUGFydGlhbEQ7RidGOUY7Rj5GQEZCRkRGRkZIRmpvRlxwRmlwLyUvc3Vic2NyaXB0c2hpZnRHUSIwRidGYm9GVy1GIzYmRl5vRmJvLUYjNiZGXm9GZ28tRiM2JkZfcEZjcC1GZ3A2JC1GLDYlUSN2M0YnRi9GMkY5RjlGOUY5RlxxRmdvLUZgcTYlRmJxRmByRmVxRmJvLUYjNiYtRiw2JVEkc2luRidGYnBGOUZjcC1GZ3A2JC1GLDYlUSN2MkYnRi9GMkY5RjlGZ28tRmBxNiVGYnEtRiw2JVEieEYnRi9GMkZlcUZRLUYjNiZGX3BGY3BGanJGOUZnby1GYHE2JUZicS1GLDYlUSJ5RidGL0YyRmVxRjkvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GOQ==">LUkkX0RHRzYiNiM3JDclUSd2ZWN0b3JGJEkiTUclKnByb3RlY3RlZEc3IjcmNyQ3IyIiIiwmISIjRi8tSSRjb3NHNiRGKkkoX3N5c2xpYkdGJDYjSSN2MUdGKkYxNyQ3IyIiJCwmIiIjRi8tRjM2I0kjdjNHRipGPDckNyMiIiUtSSRzaW5HRjQ2I0kjdjJHRio3JDcjIiImLCQtRjNGRSEiIg==</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEjWDRGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSM6PUYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYjNistRjY2LVEoJm1pbnVzO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZVLUYjNiYtRiw2JVEkY29zRicvRjBGPUY5LUY2Ni1RMCZBcHBseUZ1bmN0aW9uO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZbby1JKG1mZW5jZWRHRiQ2JC1GLDYlUSN2MkYnRi9GMkY5RjktRjY2LVExJkludmlzaWJsZVRpbWVzO0YnRjlGO0Y+RkBGQkZERkZGSEZqbkZcby1JJW1zdWJHRiQ2JS1GNjYtUSsmUGFydGlhbEQ7RidGOUY7Rj5GQEZCRkRGRkZIRmpuRlxvLUYsNiVRInhGJ0YvRjIvJS9zdWJzY3JpcHRzaGlmdEdRIjBGJ0ZRLUYjNiYtRiw2JVEkc2luRidGZm5GOUZnbkZdb0Y5RmNvLUZnbzYlRmlvLUYsNiVRInlGJ0YvRjJGX3BGOS8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGPUY5">LUkkX0RHRzYiNiM3JDclUSd2ZWN0b3JGJEkiTUclKnByb3RlY3RlZEc3IjckNyQ3IyIiJSwkLUkkY29zRzYkRipJKF9zeXNsaWJHRiQ2I0kjdjJHRiohIiI3JDcjIiImLCQtSSRzaW5HRjNGNUY3</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEjWDVGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSM6PUYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYjNi8tRjY2LVEoJm1pbnVzO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZVLUY2Ni5RIihGJy8lJXNpemVHUSI4RidGOS9GPEYxRj4vRkFGMUZCRkRGRkZIL0ZLUSwwLjE2NjY2NjdlbUYnL0ZORmpuLUYjNiYtSSNtbkdGJDYkUSI0RidGOS1GNjYtUScmcGx1cztGJ0Y5RjtGPkZARkJGREZGRkhGVEZWLUYjNiZGXm8tRjY2LVExJkludmlzaWJsZVRpbWVzO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZbcC1GIzYmLUYsNiVRJGNvc0YnL0YwRj1GOS1GNjYtUTAmQXBwbHlGdW5jdGlvbjtGJ0Y5RjtGPkZARkJGREZGRkhGam9GXHAtSShtZmVuY2VkR0YkNiQtRiw2JVEjdjFGJ0YvRjJGOUY5RjlGOS1GNjYuUSIpRidGWkY5RmduRj5GaG5GQkZERkZGSEZpbkZbb0Znby1JJW1zdWJHRiQ2JS1GNjYtUSsmUGFydGlhbEQ7RidGOUY7Rj5GQEZCRkRGRkZIRmpvRlxwRmlwLyUvc3Vic2NyaXB0c2hpZnRHUSIwRidGUUZXLUYjNiZGXm9GYm8tRiM2JkZeb0Znby1GIzYmRl9wRmNwLUZncDYkLUYsNiVRI3YzRidGL0YyRjlGOUY5RjlGXHFGZ28tRmBxNiVGYnFGYHJGZXFGOS8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGPUY5">LUkkX0RHRzYiNiM3JDclUSd2ZWN0b3JGJEkiTUclKnByb3RlY3RlZEc3IjckNyQ3IyIiIiwmISIlRi8tSSRjb3NHNiRGKkkoX3N5c2xpYkdGJDYjSSN2MUdGKkYxNyQ3IyIiJCwmRjFGLy1GMzYjSSN2M0dGKkYx</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L2581" drawlabel="true">
<Input>
<Text-field prompt="M &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="nops(DGbasis([X || (1 .. 5)]));" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYwLUkjbWlHRiQ2JVElbm9wc0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIihGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdGMS8lKnNlcGFyYXRvckdRJmZhbHNlRicvJSlzdHJldGNoeUdGMS8lKnN5bW1ldHJpY0dGPy8lKGxhcmdlb3BHRj8vJS5tb3ZhYmxlbGltaXRzR0Y/LyUnYWNjZW50R0Y/LyUnbHNwYWNlR1EsMC4xNjY2NjY3ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUShER2Jhc2lzRidGL0YyRjUtRjY2LVEiW0YnRjlGO0Y9RkBGQkZERkZGSEZKRk0tRiw2JVEiWEYnRi9GMi1GNjYtUScmc3BhcjtGJ0Y5L0Y8Rj9GPS9GQUY/RkJGREZGRkgvRktRLDAuMjc3Nzc3OGVtRicvRk5GaG4tSShtZmVuY2VkR0YkNiQtRiM2Jy1JI21uR0YkNiRRIjFGJ0Y5LUY2Ni1RIy4uRidGOUZlbkY9RmZuRkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5RJjAuMGVtRictRmBvNiRRIjVGJ0Y5LyUrZXhlY3V0YWJsZUdGP0Y5RjktRjY2LVEiXUYnRjlGO0Y9RkBGQkZERkZGSEZKL0ZOUSwwLjExMTExMTFlbUYnLUY2Ni1RIilGJ0Y5RjtGPUZARkJGREZGRkhGSkZNRmRwLUY2Ni1RIjtGJ0Y5RmVuL0Y+RjFGZm5GQkZERkZGSC9GS0Zpb0ZpbkZdcEY5">QyQtSSVub3BzRyUqcHJvdGVjdGVkRzYjLUkoREdiYXNpc0c2IjYjNyMoSSJYR0YpOyIiIiIiJkYv</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">IiIm</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L2580" drawlabel="true">
<Input>
<Text-field prompt="M &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="X6 := LieBracket(X1, X4);" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEjWDZGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUStMaWVCcmFja2V0RidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNictRiw2JVEjWDFGJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GLDYlUSNYNEYnRi9GMi8lK2V4ZWN1dGFibGVHRj1GOUY5LUY2Ni1RIjtGJ0Y5RjtGZ25GQEZCRkRGRkZIRmhuRk1GX29GOQ==">QyQ+SSNYNkc2Ii1JK0xpZUJyYWNrZXRHRiU2JEkjWDFHRiVJI1g0R0YlIiIi</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEjWDZGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSM6PUYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYjNistRjY2LVEoJm1pbnVzO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZVLUYjNiYtRiw2JVEkc2luRicvRjBGPUY5LUY2Ni1RMCZBcHBseUZ1bmN0aW9uO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZbby1JKG1mZW5jZWRHRiQ2JC1GLDYlUSN2MkYnRi9GMkY5RjktRjY2LVExJkludmlzaWJsZVRpbWVzO0YnRjlGO0Y+RkBGQkZERkZGSEZqbkZcby1JJW1zdWJHRiQ2JS1GNjYtUSsmUGFydGlhbEQ7RidGOUY7Rj5GQEZCRkRGRkZIRmpuRlxvLUYsNiVRInhGJ0YvRjIvJS9zdWJzY3JpcHRzaGlmdEdRIjBGJy1GNjYtUScmcGx1cztGJ0Y5RjtGPkZARkJGREZGRkhGVEZWLUYjNiYtRiw2JVEkY29zRidGZm5GOUZnbkZdb0Y5RmNvLUZnbzYlRmlvLUYsNiVRInlGJ0YvRjJGX3BGOS8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGPUY5">LUkkX0RHRzYiNiM3JDclUSd2ZWN0b3JGJEkiTUclKnByb3RlY3RlZEc3IjckNyQ3IyIiJSwkLUkkc2luRzYkRipJKF9zeXNsaWJHRiQ2I0kjdjJHRiohIiI3JDcjIiImLUkkY29zR0YzRjU=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L2593" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal">(2,3,4,5) for straight position and position on a circle</Text-field>
</Input>
</Group>
<Group labelreference="L2595" drawlabel="true">
<Input>
<Text-field prompt="M &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="nops(DGbasis(eval([X || (1 .. 5)], [v1 = 0, v3 = 0])));" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbWlHRiQ2JVElbm9wc0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYmLUYsNiVRKERHYmFzaXNGJ0YvRjItRjY2JC1GIzYmLUYsNiVRJWV2YWxGJ0YvRjItRjY2JC1GIzYqLUkjbW9HRiQ2LVEiW0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR0YxLyUqc2VwYXJhdG9yR1EmZmFsc2VGJy8lKXN0cmV0Y2h5R0YxLyUqc3ltbWV0cmljR0ZSLyUobGFyZ2VvcEdGUi8lLm1vdmFibGVsaW1pdHNHRlIvJSdhY2NlbnRHRlIvJSdsc3BhY2VHUSwwLjE2NjY2NjdlbUYnLyUncnNwYWNlR0Zpbi1GLDYlUSJYRidGL0YyLUZJNi1RJyZzcGFyO0YnRkwvRk9GUkZQL0ZURlJGVUZXRllGZW4vRmhuUSwwLjI3Nzc3NzhlbUYnL0Zbb0Zlby1GNjYkLUYjNiYtSSNtbkdGJDYkUSIxRidGTC1GSTYtUSMuLkYnRkxGYm9GUEZjb0ZVRldGWUZlbi9GaG5RLDAuMjIyMjIyMmVtRicvRltvUSYwLjBlbUYnLUZccDYkUSI1RidGTEZMRkwtRkk2LVEiXUYnRkxGTkZQRlNGVUZXRllGZW5GZ24vRltvUSwwLjExMTExMTFlbUYnLUZJNi1RIixGJ0ZMRmJvL0ZRRjFGY29GVUZXRllGZW4vRmhuRmVwL0Zbb1EsMC4zMzMzMzMzZW1GJy1GNjYmLUYjNiotRiw2JVEjdjFGJ0YvRjItRkk2LVEiPUYnRkxGYm9GUEZjb0ZVRldGWUZlbkZkb0Zmby1GXHA2JFEiMEYnRkxGXnEtRiw2JVEjdjNGJ0YvRjJGXHJGX3JGTEZMLyUlb3BlbkdGSy8lJmNsb3NlR0ZbcUZMRkwvJStleGVjdXRhYmxlR0ZSRkxGTEZpckZMRkwtRkk2LVEiO0YnRkxGYm9GYXFGY29GVUZXRllGZW5GYnFGZm8tRkk2LVEifkYnRkxGYm9GUEZjb0ZVRldGWUZlbkZicUZkcC1GIzYlRistRjY2JC1GIzYlRjotRjY2JC1GIzYlRkEtRjY2JC1GIzYqRkhGXG9GX28tRjY2JC1GIzYmRltwRl9wLUZccDYkUSI2RidGTEZMRkxGaXBGXnFGZXFGTEZMRkxGTEZMRkxGTEZbc0ZpckZM">QyYtSSVub3BzRyUqcHJvdGVjdGVkRzYjLUkoREdiYXNpc0c2IjYjLUklZXZhbEdGJTYkNyMoSSJYR0YpOyIiIiIiJjckL0kjdjFHRiUiIiEvSSN2M0dGJUY3RjItRiQ2Iy1GKDYjLUYsNiQ3IyhGMDtGMiIiJ0Y0RjI=</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">IiIl</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">IiIm</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L2592" drawlabel="true">
<Input>
<Text-field prompt="M &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="nops(DGbasis(eval([X || (1 .. 5)], [v1 = -v3])));" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYrLUkjbWlHRiQ2JVElbm9wc0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYlLUYsNiVRKERHYmFzaXNGJ0YvRjItRjY2JC1GIzYlLUYsNiVRJWV2YWxGJ0YvRjItRjY2JC1GIzYqLUkjbW9HRiQ2LVEiW0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR0YxLyUqc2VwYXJhdG9yR1EmZmFsc2VGJy8lKXN0cmV0Y2h5R0YxLyUqc3ltbWV0cmljR0ZSLyUobGFyZ2VvcEdGUi8lLm1vdmFibGVsaW1pdHNHRlIvJSdhY2NlbnRHRlIvJSdsc3BhY2VHUSwwLjE2NjY2NjdlbUYnLyUncnNwYWNlR0Zpbi1GLDYlUSJYRidGL0YyLUZJNi1RJyZzcGFyO0YnRkwvRk9GUkZQL0ZURlJGVUZXRllGZW4vRmhuUSwwLjI3Nzc3NzhlbUYnL0Zbb0Zlby1GNjYkLUYjNiYtSSNtbkdGJDYkUSIxRidGTC1GSTYtUSMuLkYnRkxGYm9GUEZjb0ZVRldGWUZlbi9GaG5RLDAuMjIyMjIyMmVtRicvRltvUSYwLjBlbUYnLUZccDYkUSI1RidGTEZMRkwtRkk2LVEiXUYnRkxGTkZQRlNGVUZXRllGZW5GZ24vRltvUSwwLjExMTExMTFlbUYnLUZJNi1RIixGJ0ZMRmJvL0ZRRjFGY29GVUZXRllGZW4vRmhuRmVwL0Zbb1EsMC4zMzMzMzMzZW1GJy1GNjYmLUYjNigtRiw2JVEjdjFGJ0YvRjItRkk2LVEiPUYnRkxGYm9GUEZjb0ZVRldGWUZlbkZkb0Zmby1GSTYtUSJ+RidGTEZib0ZQRmNvRlVGV0ZZRmVuRmJxRmRwLUZJNi1RKiZ1bWludXMwO0YnRkxGYm9GUEZjb0ZVRldGWUZlbkZicC9GW29GY3AtRiw2JVEjdjNGJ0YvRjJGTEZMLyUlb3BlbkdGSy8lJmNsb3NlR0ZbcUZMRkxGTEZMRkxGTC1GSTYtUSI7RidGTEZib0ZhcUZjb0ZVRldGWUZlbkZicUZmb0ZfckYrLUY2NiQtRiM2JUY6LUY2NiQtRiM2JUZBLUY2NiQtRiM2KkZIRlxvRl9vLUY2NiQtRiM2JkZbcEZfcC1GXHA2JFEiNkYnRkxGTEZMRmlwRl5xLUY2NiYtRiM2JkZpcUZcckZmckZMRkxGaXJGW3NGTEZMRkxGTEZMRkxGXXMvJStleGVjdXRhYmxlR0ZSRkw=">QyYtSSVub3BzRyUqcHJvdGVjdGVkRzYjLUkoREdiYXNpc0c2IjYjLUklZXZhbEdGJTYkNyMoSSJYR0YpOyIiIiIiJjcjL0kjdjFHRiUsJEkjdjNHRiUhIiJGMi1GJDYjLUYoNiMtRiw2JDcjKEYwO0YyIiInNyMvRjZGOEYy</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">IiIl</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">IiIm</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L2596" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal">Double folded and folded positions are not bracket generating.</Text-field>
<Text-field prompt="M &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="nops(DGbasis(eval([X || (1 .. 5)], [v1 = Pi, v3 = Pi])));" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYrLUkjbWlHRiQ2JVElbm9wc0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYlLUYsNiVRKERHYmFzaXNGJ0YvRjItRjY2JC1GIzYlLUYsNiVRJWV2YWxGJ0YvRjItRjY2JC1GIzYqLUkjbW9HRiQ2LVEiW0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR0YxLyUqc2VwYXJhdG9yR1EmZmFsc2VGJy8lKXN0cmV0Y2h5R0YxLyUqc3ltbWV0cmljR0ZSLyUobGFyZ2VvcEdGUi8lLm1vdmFibGVsaW1pdHNHRlIvJSdhY2NlbnRHRlIvJSdsc3BhY2VHUSwwLjE2NjY2NjdlbUYnLyUncnNwYWNlR0Zpbi1GLDYlUSJYRidGL0YyLUZJNi1RJyZzcGFyO0YnRkwvRk9GUkZQL0ZURlJGVUZXRllGZW4vRmhuUSwwLjI3Nzc3NzhlbUYnL0Zbb0Zlby1GNjYkLUYjNiYtSSNtbkdGJDYkUSIxRidGTC1GSTYtUSMuLkYnRkxGYm9GUEZjb0ZVRldGWUZlbi9GaG5RLDAuMjIyMjIyMmVtRicvRltvUSYwLjBlbUYnLUZccDYkUSI1RidGTEZMRkwtRkk2LVEiXUYnRkxGTkZQRlNGVUZXRllGZW5GZ24vRltvUSwwLjExMTExMTFlbUYnLUZJNi1RIixGJ0ZMRmJvL0ZRRjFGY29GVUZXRllGZW4vRmhuRmVwL0Zbb1EsMC4zMzMzMzMzZW1GJy1GNjYmLUYjNiotRiw2JVEjdjFGJ0YvRjItRkk2LVEiPUYnRkxGYm9GUEZjb0ZVRldGWUZlbkZkb0Zmby1GLDYlUSNQaUYnL0YwRlJGTEZecS1GLDYlUSN2M0YnRi9GMkZcckZfckZMRkwvJSVvcGVuR0ZLLyUmY2xvc2VHRltxRkxGTEZMRkxGTEZMLUZJNi1RIjtGJ0ZMRmJvRmFxRmNvRlVGV0ZZRmVuRmJxRmZvLUZJNi1RIn5GJ0ZMRmJvRlBGY29GVUZXRllGZW5GYnFGZHBGKy1GNjYkLUYjNiVGOi1GNjYkLUYjNiVGQS1GNjYkLUYjNipGSEZcb0Zfby1GNjYkLUYjNiZGW3BGX3AtRlxwNiRRIjZGJ0ZMRkxGTEZpcEZecS1GNjYmLUYjNipGaXFGXHJGX3JGXnFGY3JGXHItRlxwNiRRIjBGJ0ZMRkxGTEZmckZockZMRkxGTEZMRkxGTEZqci8lK2V4ZWN1dGFibGVHRlJGTA==">QyYtSSVub3BzRyUqcHJvdGVjdGVkRzYjLUkoREdiYXNpc0c2IjYjLUklZXZhbEdGJTYkNyMoSSJYR0YpOyIiIiIiJjckL0kjdjFHRiVJI1BpR0YlL0kjdjNHRiVGN0YyLUYkNiMtRig2Iy1GLDYkNyMoRjA7RjIiIic3JEY1L0Y5IiIhRjI=</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">IiIk</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">IiIl</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L2589" drawlabel="true">
<Input>
<Text-field style="Heading 2" layout="Heading 2">Lie algebra</Text-field>
</Input>
</Group>
<Group labelreference="L2602" drawlabel="true" applyint="true" applyrational="true">
<Input>
<Text-field prompt="M &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="LA := LieAlgebraData([X || (1 .. 6)]);" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYvLUkjbWlHRiQ2JVEjTEFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUS9MaWVBbGdlYnJhRGF0YUYnRi9GMi1GNjYtUSIoRidGOS9GPEYxRj4vRkFGMUZCRkRGRkZIL0ZLUSwwLjE2NjY2NjdlbUYnL0ZORlgtRjY2LVEiW0YnRjlGVUY+RlZGQkZERkZGSEZXRlktRiw2JVEiWEYnRi9GMi1GNjYtUScmc3BhcjtGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUkobWZlbmNlZEdGJDYkLUYjNiYtSSNtbkdGJDYkUSIxRidGOS1GNjYtUSMuLkYnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTlEmMC4wZW1GJy1GY282JFEiNkYnRjlGOUY5LUY2Ni1RIl1GJ0Y5RlVGPkZWRkJGREZGRkhGVy9GTlEsMC4xMTExMTExZW1GJy1GNjYtUSIpRidGOUZVRj5GVkZCRkRGRkZIRldGWS1GNjYtUSI7RidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLRlxwRk0vJStleGVjdXRhYmxlR0Y9Rjk=">QyQ+SSNMQUc2Ii1JL0xpZUFsZ2VicmFEYXRhR0YlNiM3IyhJIlhHRiU7IiIiIiInRi0=</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEjTEFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSM6PUYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYjNjItRiM2Ky1GNjYtUSJbRidGOS9GPEYxRj4vRkFGMUZCRkRGRkZIL0ZLUSwwLjE2NjY2NjdlbUYnL0ZORlktRiM2JC1GLDYlUSNlMUYnRi9GMkY5LUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictRiM2JC1GLDYlUSNlMkYnRi9GMkY5LUY2Ni1RIl1GJ0Y5RlZGPkZXRkJGREZGRkhGWC9GTlEsMC4xMTExMTExZW1GJy1GNjYtUSR+PX5GJ0Y5RjtGPkZARkJGREZGRkhGXm8vRk5GX28tRiM2JC1GLDYlUSNlM0YnRi9GMkY5LUYsNiVRIyx+RidGL0YyRjktRiM2K0ZTRmVuRmpuRmBwRmdvRlxwLUYjNiQtRiw2JVEjZTRGJ0YvRjJGOUZlcEY5LUYjNitGU0ZlbkZqbkZqcEZnb0ZccC1GIzYkLUYsNiVRI2U2RidGL0YyRjlGZXBGOS1GIzYrRlNGZW5Gam4tRiM2JC1GLDYlUSNlNUYnRi9GMkY5RmdvRlxwLUkjbW5HRiQ2JFEiMEYnRjlGZXBGOS1GIzYsRlNGZW5Gam5GYXFGZ29GXHAtRjY2LVEoJm1pbnVzO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZnckZqcEZlcEY5LUYjNitGU0Zib0ZqbkZgcEZnb0ZccEZocUZlcEY5LUYjNitGU0Zib0ZqbkZqcEZnb0ZccEZdckZlcEY5LUYjNjFGU0Zib0ZqbkZocUZnb0ZccC1GXnI2JFEiNEYnRjktRjY2LVExJkludmlzaWJsZVRpbWVzO0YnRjlGO0Y+RkBGQkZERkZGSEZeb0ZfcEZgcC1GNjYtUScmcGx1cztGJ0Y5RjtGPkZARkJGREZGRkhGZnJGaHJGX3NGYnNGYXFGZXBGOS1GIzYrRlNGYm9Gam5GYXFGZ29GXHBGXXJGZXBGOS1GIzYrRlNGYHBGam5GanBGZ29GXHBGXXJGZXBGOS1GIzYrRlNGYHBGam5GaHFGZ29GXHBGXXJGZXBGOS1GIzYrRlNGYHBGam5GYXFGZ29GXHBGXXJGZXBGOS1GIzYrRlNGanBGam5GaHFGZ29GXHBGXXJGZXBGOS1GIzYrRlNGanBGam5GYXFGZ29GXHBGXXJGZXBGOS1GIzYqRlNGaHFGam5GYXFGZ29GXHBGXXJGOUY5LyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y9Rjk=">LUkkX0RHRzYiNiM3JDclUStMaWVBbGdlYnJhRiRRI0wxRiQ3IyIiJzcpNyQ3JSIiIiIiIyIiJEYvNyQ3JUYvRjEiIiVGLzckNyVGL0Y0RitGLzckNyVGL0YrRjQhIiI3JDclRjBGMSIiJkYvNyQ3JUYwRjxGMUY0NyQ3JUYwRjxGK0Y0</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L3251" drawlabel="true">
<Input>
<Text-field prompt="M &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="DGsetup(LA);" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEoREdzZXR1cEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYkLUYsNiVRI0xBRidGL0YyL0YzUSdub3JtYWxGJ0Y9LUkjbW9HRiQ2LVEiO0YnRj0vJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjEvJSlzdHJldGNoeUdGRS8lKnN5bW1ldHJpY0dGRS8lKGxhcmdlb3BHRkUvJS5tb3ZhYmxlbGltaXRzR0ZFLyUnYWNjZW50R0ZFLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJStleGVjdXRhYmxlR0ZFRj0=">QyQtSShER3NldHVwRzYiNiNJI0xBR0YlIiIi</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">STBMaWV+YWxnZWJyYTp+TDFHNiI=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L2603" drawlabel="true">
<Input>
<Text-field prompt="L1 &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="MultiplicationTable();" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVE0TXVsdGlwbGljYXRpb25UYWJsZUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYlLUYsNiNRIUYnLyUrZXhlY3V0YWJsZUdRJmZhbHNlRicvRjNRJ25vcm1hbEYnRkAtSSNtb0dGJDYtUSI7RidGQC8lJmZlbmNlR0Y/LyUqc2VwYXJhdG9yR0YxLyUpc3RyZXRjaHlHRj8vJSpzeW1tZXRyaWNHRj8vJShsYXJnZW9wR0Y/LyUubW92YWJsZWxpbWl0c0dGPy8lJ2FjY2VudEdGPy8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjI3Nzc3NzhlbUYnRj1GQA==">QyQtSTRNdWx0aXBsaWNhdGlvblRhYmxlRzYiRiUiIiI=</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">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</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L2590" drawlabel="true">
<Input>
<Text-field prompt="M &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="ChangeFrame(M);" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEsQ2hhbmdlRnJhbWVGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2JS1GLDYlUSJNRidGL0YyLyUrZXhlY3V0YWJsZUdRJmZhbHNlRicvRjNRJ25vcm1hbEYnRkAtSSNtb0dGJDYtUSI7RidGQC8lJmZlbmNlR0Y/LyUqc2VwYXJhdG9yR0YxLyUpc3RyZXRjaHlHRj8vJSpzeW1tZXRyaWNHRj8vJShsYXJnZW9wR0Y/LyUubW92YWJsZWxpbWl0c0dGPy8lJ2FjY2VudEdGPy8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjI3Nzc3NzhlbUYnRj1GQA==">QyQtSSxDaGFuZ2VGcmFtZUc2IjYjSSJNRyUqcHJvdGVjdGVkRyIiIg==</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">USNMMSUqcHJvdGVjdGVkRw==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L2591" drawlabel="true">
<Input>
<Text-field style="Heading 2" layout="Heading 2">Structure equation</Text-field>
</Input>
</Group>
<Group labelreference="L2604" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal">X<Font subscript="true">6</Font><Font encoding="UTF-8"> = A\302\267X</Font><Font subscript="true">2</Font> - X<Font subscript="true">3</Font><Font encoding="UTF-8"> + A\342\213\205X</Font><Font subscript="true">4</Font><Font encoding="UTF-8"> + B\342\213\205X</Font><Font subscript="true">5</Font></Text-field>
<Text-field prompt="M &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="X6_comp := GetComponents(X6, [X || (1 .. 5)]):" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYxLUkjbWlHRiQ2JVEoWDZfY29tcEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRLkdldENvbXBvbmVudHNGJ0YvRjItRjY2LVEiKEYnRjkvRjxGMUY+L0ZBRjFGQkZERkZGSC9GS1EsMC4xNjY2NjY3ZW1GJy9GTkZYLUYsNiVRI1g2RidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictRjY2LVEiW0YnRjlGVUY+RlZGQkZERkZGSEZXRlktRiw2JVEiWEYnRi9GMi1GNjYtUScmc3BhcjtGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUkobWZlbmNlZEdGJDYkLUYjNictSSNtbkdGJDYkUSIxRidGOS1GNjYtUSMuLkYnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZcby1GXnA2JFEiNUYnRjkvJStleGVjdXRhYmxlR0Y9RjlGOS1GNjYtUSJdRidGOUZVRj5GVkZCRkRGRkZIRlcvRk5RLDAuMTExMTExMWVtRictRjY2LVEiKUYnRjlGVUY+RlZGQkZERkZGSEZXRlktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk1GanBGOQ==">QyQ+SShYNl9jb21wRzYiLUkuR2V0Q29tcG9uZW50c0dGJTYkSSNYNkdGJTcjKEkiWEdGJTsiIiIiIiYhIiI=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L2605" drawlabel="true">
<Input>
<Text-field prompt="M &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="X6_comp := simplify(X6_comp, trig);" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEoWDZfY29tcEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRKXNpbXBsaWZ5RidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNidGKy1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUYsNiVRJXRyaWdGJ0YvRjIvJStleGVjdXRhYmxlR0Y9RjlGOS1GNjYtUSI7RidGOUY7RlpGQEZCRkRGRkZIRmVuRk1GXG9GOQ==">QyQ+SShYNl9jb21wRzYiLUkpc2ltcGxpZnlHNiQlKnByb3RlY3RlZEdJKF9zeXNsaWJHRiU2JEYkSSV0cmlnR0YoIiIi</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEoWDZfY29tcEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIzo9RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtSShtZmVuY2VkR0YkNiYtRiM2Li1JI21uR0YkNiRRIjBGJ0Y5LUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictRiM2Jy1GNjYtUSomdW1pbnVzMDtGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GYG8tSSZtZnJhY0dGJDYoLUYjNiYtRiM2Ki1GIzYmLUYjNigtRiw2JVEkc2luRicvRjBGPUY5LUY2Ni1RMCZBcHBseUZ1bmN0aW9uO0YnRjlGO0Y+RkBGQkZERkZGSEZmbi9GTkZnbi1GUDYkLUYjNiYtRiw2JVEjdjNGJ0YvRjIvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GOUY5RlxxRl9xRjktRjY2LVExJkludmlzaWJsZVRpbWVzO0YnRjlGO0Y+RkBGQkZERkZGSEZmbkZkcC1GIzYoLUYsNiVRJGNvc0YnRmBwRjlGYXAtRlA2JC1GIzYmLUYsNiVRI3YxRidGL0YyRlxxRl9xRjlGOUZccUZfcUY5RjktRjY2LVEoJm1pbnVzO0YnRjlGO0Y+RkBGQkZERkZGSEZfb0Zhby1GIzYmLUYjNihGXXBGYXBGaXFGXHFGX3FGOUZhcS1GIzYoRmZxRmFwRmVwRlxxRl9xRjlGOS1GNjYtUSIrRidGOUY7Rj5GQEZCRkRGRkZIRl9vRmFvRltwRmByRmVyRjlGXHFGX3FGOS1GIzYmLUYjNiZGZ3JGYHJGZHFGOUZccUZfcUY5LyUubGluZXRoaWNrbmVzc0dRIjFGJy8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0Zlcy8lKWJldmVsbGVkR0Y9RlxxRl9xRjlGWC1GIzYlRlxvLUZVNiRGYnNGOUY5RlhGam5GWC1GIzYnRlxvLUYjNigtRmNvNihGXHQtRlU2JFEiMkYnRjlGYHNGY3NGZnNGaHNGYXEtRmNvNihGXHMtRiM2Ji1GIzYoLUYjNiZGZXJGYXFGW3BGOUZgci1GIzYmRmRxRmFxRmdyRjlGaXJGXHRGOUZccUZfcUY5RmBzRmNzRmZzRmhzRlxxRl9xRjlGXHFGX3FGOUZccUZfcUY5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGXHFGX3FGOQ==">NyciIiEsJComLCoqJi1JJHNpbkc2JCUqcHJvdGVjdGVkR0koX3N5c2xpYkc2IjYjSSN2M0dGKyIiIi1JJGNvc0dGKjYjSSN2MUdGK0YwRjAqJi1GKUYzRjAtRjJGLkYwISIiRihGMEY2RjhGMCwmRjdGMEYxRjhGOEY4RjhGJCwkKiZGOUYwLCgqJkY2RjBGKEYwRjAqJkYxRjBGN0YwRjhGMEYwRjgjRjgiIiM=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L2608" drawlabel="true">
<Input>
<Text-field prompt="M &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="A := X6_comp[2];" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYuLUkjbWlHRiQ2JVEiQUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRKFg2X2NvbXBGJ0YvRjItSShtZmVuY2VkR0YkNiYtRiM2JS1JI21uR0YkNiRRIjJGJ0Y5LyUrZXhlY3V0YWJsZUdGPUY5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRictRjY2LVEiO0YnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJ0ZNLUYsNiVRIkJGJ0YvRjJGNUZPLUZTNiYtRiM2JS1GWDYkUSI1RidGOUZlbkY5RjlGZ25Gam5GXW9GZW5GOQ==">QyY+SSJBRzYiJkkoWDZfY29tcEdGJTYjIiIjIiIiPkkiQkdGJSZGJzYjIiImRio=</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEiQUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIzo9RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiM2Jy1GNjYtUSomdW1pbnVzMDtGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GVS1JJm1mcmFjR0YkNigtRiM2Ji1GIzYqLUYjNiYtRiM2KC1GLDYlUSRzaW5GJy9GMEY9RjktRjY2LVEwJkFwcGx5RnVuY3Rpb247RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORmRvLUkobWZlbmNlZEdGJDYkLUYjNiYtRiw2JVEjdjNGJ0YvRjIvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GOUY5Rl5wRmFwRjktRjY2LVExJkludmlzaWJsZVRpbWVzO0YnRjlGO0Y+RkBGQkZERkZGSEZjb0Zlby1GIzYoLUYsNiVRJGNvc0YnRl9vRjlGYG8tRmdvNiQtRiM2Ji1GLDYlUSN2MUYnRi9GMkZecEZhcEY5RjlGXnBGYXBGOUY5LUY2Ni1RKCZtaW51cztGJ0Y5RjtGPkZARkJGREZGRkhGVEZWLUYjNiYtRiM2KEZcb0Zgb0ZbcUZecEZhcEY5RmNwLUYjNihGaHBGYG9GZm9GXnBGYXBGOUY5LUY2Ni1RIitGJ0Y5RjtGPkZARkJGREZGRkhGVEZWRmpuRmJxRmdxRjlGXnBGYXBGOS1GIzYmLUYjNiZGaXFGYnFGZnBGOUZecEZhcEY5LyUubGluZXRoaWNrbmVzc0dRIjFGJy8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0Znci8lKWJldmVsbGVkR0Y9Rl5wRmFwRjlGXnBGYXBGOQ==">LCQqJiwqKiYtSSRzaW5HNiQlKnByb3RlY3RlZEdJKF9zeXNsaWJHNiI2I0kjdjNHRikiIiItSSRjb3NHRig2I0kjdjFHRilGLkYuKiYtRidGMUYuLUYwRixGLiEiIkYmRi5GNEY2Ri4sJkY1Ri5GL0Y2RjZGNg==</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEiQkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIzo9RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiM2Jy1GNjYtUSomdW1pbnVzMDtGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GVS1GIzYoLUkmbWZyYWNHRiQ2KC1JI21uR0YkNiRRIjFGJ0Y5LUZnbjYkUSIyRidGOS8lLmxpbmV0aGlja25lc3NHRmluLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRmFvLyUpYmV2ZWxsZWRHRj0tRjY2LVExJkludmlzaWJsZVRpbWVzO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZqby1GWjYoLUYjNiYtRiM2Ji1GIzYoLUYsNiVRJGNvc0YnL0YwRj1GOS1GNjYtUTAmQXBwbHlGdW5jdGlvbjtGJ0Y5RjtGPkZARkJGREZGRkhGaW9GW3AtSShtZmVuY2VkR0YkNiQtRiM2Ji1GLDYlUSN2M0YnRi9GMi8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGPUY5RjlGY3FGZnFGOS1GNjYtUSgmbWludXM7RidGOUY7Rj5GQEZCRkRGRkZIRlRGVi1GIzYoRmRwRmhwLUZccTYkLUYjNiYtRiw2JVEjdjFGJ0YvRjJGY3FGZnFGOUY5RmNxRmZxRjlGOUZjcUZmcUY5LUYjNiYtRiM2KC1GIzYmLUYjNigtRiw2JVEkc2luRidGZ3BGOUZocEZdckZjcUZmcUY5RmZvLUYjNihGXHNGaHBGW3FGY3FGZnFGOUY5RmhxLUYjNiZGW3JGZm9GYnBGOS1GNjYtUSIrRidGOUY7Rj5GQEZCRkRGRkZIRlRGVkZmbkY5RmNxRmZxRjlGXW9GX29GYm9GZG9GY3FGZnFGOUZjcUZmcUY5RmNxRmZxRjk=">LCQqJiwmLUkkY29zRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiNiNJI3YzR0YoIiIiLUYmNiNJI3YxR0YoISIiRi0sKComLUkkc2luR0YnRi9GLS1GNUYrRi1GLSomRi5GLUYlRi1GMUYtRi1GMSNGMSIiIw==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L2611" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal">Equivalent expression (that is in the paper).</Text-field>
<Text-field prompt="M &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="simplify(A-((1+cos(v3))*sin(v1)-(1+cos(v1))*sin(v3))/(cos(v3)-cos(v1)), trig);" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEpc2ltcGxpZnlGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2KS1GLDYlUSJBRidGL0YyLUkjbW9HRiQ2LVEoJm1pbnVzO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGRS8lKXN0cmV0Y2h5R0ZFLyUqc3ltbWV0cmljR0ZFLyUobGFyZ2VvcEdGRS8lLm1vdmFibGVsaW1pdHNHRkUvJSdhY2NlbnRHRkUvJSdsc3BhY2VHUSwwLjIyMjIyMjJlbUYnLyUncnNwYWNlR0ZULUkmbWZyYWNHRiQ2KC1GIzYtLUY2NiQtRiM2KC1JI21uR0YkNiRRIjFGJ0ZBLUY+Ni1RIitGJ0ZBRkNGRkZIRkpGTEZORlBGUkZVLUYsNiVRJGNvc0YnL0YwRkVGQS1GNjYkLUYjNiUtRiw2JVEjdjNGJ0YvRjIvJStleGVjdXRhYmxlR0ZFRkFGQUZccEZBRkEtRj42LVEnJnNkb3Q7RidGQUZDRkZGSEZKRkxGTkZQL0ZTUSYwLjBlbUYnL0ZWRmJwLUYsNiVRJHNpbkYnRmRvRkEtRjY2JC1GIzYlLUYsNiVRI3YxRidGL0YyRlxwRkFGQUY9LUY2NiQtRiM2KEZqbkZeb0Zhb0ZncEZccEZBRkFGXnBGZHBGZW9GXHBGQS1GIzYpRmFvLUY2NiQtRiM2JUZpb0YvRjJGQUY9RmFvLUY2NiQtRiM2JUZbcUYvRjJGQUYvRjIvJS5saW5ldGhpY2tuZXNzR0Zdby8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0Zgci8lKWJldmVsbGVkR0ZFLUY+Ni1RIixGJ0ZBRkMvRkdGMUZIRkpGTEZORlBGYXAvRlZRLDAuMzMzMzMzM2VtRictRiw2JVEldHJpZ0YnRi9GMkZccEZBRkEtRj42LVEiO0YnRkFGQ0ZockZIRkpGTEZORlBGYXAvRlZRLDAuMjc3Nzc3OGVtRidGXHBGQQ==">QyQtSSlzaW1wbGlmeUc2JCUqcHJvdGVjdGVkR0koX3N5c2xpYkc2IjYkLCZJIkFHRigiIiIqJiwmKiYsJkYsRiwtSSRjb3NHRiU2I0kjdjNHRiZGLEYsLUkkc2luR0YlNiNJI3YxR0YmRixGLComLCZGLEYsLUYyRjdGLEYsLUY2RjNGLCEiIkYsLCZGMUYsRjtGPUY9Rj1JJXRyaWdHRiVGLA==</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">IiIh</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L2612" drawlabel="true">
<Input>
<Text-field prompt="M &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="simplify(B-(sin(v1)*sin(v3)+cos(v1)*cos(v3)-1)/(2*cos(v3)-2*cos(v1)), trig);" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEpc2ltcGxpZnlGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2KC1GLDYlUSJCRidGL0YyLUkjbW9HRiQ2LVEoJm1pbnVzO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGRS8lKXN0cmV0Y2h5R0ZFLyUqc3ltbWV0cmljR0ZFLyUobGFyZ2VvcEdGRS8lLm1vdmFibGVsaW1pdHNHRkUvJSdhY2NlbnRHRkUvJSdsc3BhY2VHUSwwLjIyMjIyMjJlbUYnLyUncnNwYWNlR0ZULUkmbWZyYWNHRiQ2KC1GIzYxLUYsNiVRJHNpbkYnL0YwRkVGQS1GNjYkLUYjNiQtRiw2JVEjdjNGJ0YvRjJGQUZBLUY+Ni1RJyZzZG90O0YnRkFGQ0ZGRkhGSkZMRk5GUC9GU1EmMC4wZW1GJy9GVkZlb0Zmbi1GNjYkLUYjNiQtRiw2JVEjdjFGJ0YvRjJGQUZBLUY+Ni1RIitGJ0ZBRkNGRkZIRkpGTEZORlBGUkZVLUY+Ni1RIn5GJ0ZBRkNGRkZIRkpGTEZORlBGZG9GZm8tRiw2JVEkY29zRidGaW5GQUZnb0Zhb0ZkcEZqbkY9LUkjbW5HRiQ2JFEiMUYnRkFGQS1GIzYsLUZocDYkUSIyRidGQUZhb0ZkcEZqbkY9Rl1xRmFvRmRwRmdvRkEvJS5saW5ldGhpY2tuZXNzR0ZqcC8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0ZkcS8lKWJldmVsbGVkR0ZFLUY+Ni1RIixGJ0ZBRkMvRkdGMUZIRkpGTEZORlBGZG8vRlZRLDAuMzMzMzMzM2VtRictRiw2JVEldHJpZ0YnRi9GMkZBRkEtRj42LVEiO0YnRkFGQ0ZcckZIRkpGTEZORlBGZG8vRlZRLDAuMjc3Nzc3OGVtRicvJStleGVjdXRhYmxlR0ZFRkE=">QyQtSSlzaW1wbGlmeUc2JCUqcHJvdGVjdGVkR0koX3N5c2xpYkc2IjYkLCZJIkJHRigiIiIqJiwoKiYtSSRzaW5HRiU2I0kjdjFHRiZGLC1GMTYjSSN2M0dGJkYsRiwqJi1JJGNvc0dGJUYyRiwtRjlGNUYsRiwhIiJGLEYsLCZGOiIiI0Y4ISIjRjtGO0kldHJpZ0dGJUYs</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">IiIh</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L2613" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal">Directional derivatives of A.</Text-field>
<Text-field prompt="M &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="simplify([evalDG(X1(A))+A^2, evalDG(X2(A))+4*A*B, evalDG(X3(A)), evalDG(X4(A)), evalDG(X5(A))-4*A^2], trig);" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEpc2ltcGxpZnlGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2Jy1GNjYmLUYjNjgtRiw2JVEnZXZhbERHRidGL0YyLUY2NiQtRiM2Jy1GLDYlUSNYMUYnRi9GMi1GNjYkLUYjNiUtRiw2JVEiQUYnRi9GMi8lK2V4ZWN1dGFibGVHUSZmYWxzZUYnL0YzUSdub3JtYWxGJ0ZSLUYsNiNRIUYnRk9GUkZSLUkjbW9HRiQ2LVEoJm1pbnVzO0YnRlIvJSZmZW5jZUdGUS8lKnNlcGFyYXRvckdGUS8lKXN0cmV0Y2h5R0ZRLyUqc3ltbWV0cmljR0ZRLyUobGFyZ2VvcEdGUS8lLm1vdmFibGVsaW1pdHNHRlEvJSdhY2NlbnRHRlEvJSdsc3BhY2VHUSwwLjIyMjIyMjJlbUYnLyUncnNwYWNlR0Zlby1GNjYkLUYjNiYtRlg2LVEqJnVtaW51czA7RidGUkZlbkZnbkZpbkZbb0Zdb0Zfb0Zhb0Zjb0Zmby1JJW1zdXBHRiQ2JUZMLUYjNiUtSSNtbkdGJDYkUSIyRidGUkYvRjIvJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnRk9GUkZSLUZYNi1RIixGJ0ZSRmVuL0ZobkYxRmluRltvRl1vRl9vRmFvL0Zkb1EmMC4wZW1GJy9GZ29RLDAuMzMzMzMzM2VtRidGPi1GNjYkLUYjNiUtRiw2JVEjWDJGJ0YvRjItRjY2JC1GIzYkRkxGUkZSRlJGUkZXLUY2NiQtRiM2KkZccC1GZXA2JFEiNEYnRlItRlg2LVEnJnNkb3Q7RidGUkZlbkZnbkZpbkZbb0Zdb0Zfb0Zhb0ZfcS9GZ29GYHFGTEZlci1GLDYlUSJCRidGL0YyRk9GUkZSRltxRj4tRjY2JC1GIzYlLUYsNiVRI1gzRidGL0YyRmpxRlJGUkZbcUY+LUY2NiQtRiM2JS1GLDYlUSNYNEYnRi9GMkZqcUZSRlJGW3FGPi1GNjYkLUYjNiUtRiw2JVEjWDVGJ0YvRjJGanFGUkZSRlctRjY2JC1GIzYmRmJyRmVyLUZgcDYlRkwtRiM2JEZkcEZSRmhwRlJGUkZPRlJGUi8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0ZbcS1GLDYlUSV0cmlnRidGL0YyRk9GUkZSLUZYNi1RIjtGJ0ZSRmVuRl5xRmluRltvRl1vRl9vRmFvRl9xL0Znb1EsMC4yNzc3Nzc4ZW1GJ0ZPRlI=">QyQtSSlzaW1wbGlmeUc2JCUqcHJvdGVjdGVkR0koX3N5c2xpYkc2IjYkNycsJi1JJ2V2YWxER0dGKDYjLUkjWDFHRig2I0kiQUdGKCIiIiokRjIiIiNGMywmLUYtNiMtSSNYMkdGKEYxRjMqJkYyRjNJIkJHRihGMyIiJS1GLTYjLUkjWDNHRihGMS1GLTYjLUkjWDRHRihGMSwmLUYtNiMtSSNYNUdGKEYxRjNGNCEiJUkldHJpZ0dGJUYz</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">NyciIiFGI0YjRiNGIw==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L2616" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal">Directional derivatives of B.</Text-field>
<Text-field prompt="M &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="simplify([evalDG(X1(B))+A*B, evalDG(X2(B))+(4*B^2-1), evalDG(X3(B))-A, evalDG(X4(B)), evalDG(X5(B))-4*A*B], trig);" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEpc2ltcGxpZnlGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2Ji1GNjYmLUYjNjktRiw2JVEnZXZhbERHRidGL0YyLUY2NiQtRiM2Ji1GLDYlUSNYMUYnRi9GMi1GNjYkLUYjNiQtRiw2JVEiQkYnRi9GMi9GM1Enbm9ybWFsRidGTy1GLDYjUSFGJ0ZPRk8tSSNtb0dGJDYtUSgmbWludXM7RidGTy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGWi8lKXN0cmV0Y2h5R0ZaLyUqc3ltbWV0cmljR0ZaLyUobGFyZ2VvcEdGWi8lLm1vdmFibGVsaW1pdHNHRlovJSdhY2NlbnRHRlovJSdsc3BhY2VHUSwwLjIyMjIyMjJlbUYnLyUncnNwYWNlR0Zjby1GNjYkLUYjNictRlU2LVEqJnVtaW51czA7RidGT0ZYRmVuRmduRmluRltvRl1vRl9vRmFvRmRvLUYsNiVRIkFGJ0YvRjItRlU2LVEnJnNkb3Q7RidGT0ZYRmVuRmduRmluRltvRl1vRl9vL0Zib1EmMC4wZW1GJy9GZW9GZHBGTEZPRk8tRlU2LVEiLEYnRk9GWC9GZm5GMUZnbkZpbkZbb0Zdb0Zfb0ZjcC9GZW9RLDAuMzMzMzMzM2VtRidGPi1GNjYkLUYjNiUtRiw2JVEjWDJGJ0YvRjJGSEZPRk9GVC1GNjYkLUYjNigtSSNtbkdGJDYkUSIxRidGT0ZULUZocTYkUSI0RidGT0ZgcC1JJW1zdXBHRiQ2JUZMLUYjNiUtRmhxNiRRIjJGJ0ZPRi9GMi8lMXN1cGVyc2NyaXB0c2hpZnRHUSIwRidGT0ZPRmZwRj4tRjY2JC1GIzYlLUYsNiVRI1gzRidGL0YyRkhGT0ZPRlRGXXBGZnBGPi1GNjYkLUYjNiUtRiw2JVEjWDRGJ0YvRjJGSEZPRk9GZnBGPi1GNjYkLUYjNiUtRiw2JVEjWDVGJ0YvRjJGSEZPRk9GVC1GNjYkLUYjNihGW3JGYHBGXXBGYHBGTEZPRk9GT0ZPLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmZwLUYsNiVRJXRyaWdGJ0YvRjJGT0ZPLUZVNi1RIjtGJ0ZPRlhGaXBGZ25GaW5GW29GXW9GX29GY3AvRmVvUSwwLjI3Nzc3NzhlbUYnLyUrZXhlY3V0YWJsZUdGWkZP">QyQtSSlzaW1wbGlmeUc2JCUqcHJvdGVjdGVkR0koX3N5c2xpYkc2IjYkNycsJi1JJ2V2YWxER0dGKDYjLUkjWDFHRig2I0kiQkdGKCIiIiomSSJBR0YoRjNGMkYzRjMtSSIrR0YmNiQtRi02Iy1JI1gyR0YoRjEsJiokRjIiIiMiIiUhIiJGMywmLUYtNiMtSSNYM0dGKEYxRjNGNUZBLUYtNiMtSSNYNEdGKEYxLCYtRi02Iy1JI1g1R0YoRjFGM0Y0ISIlSSV0cmlnR0YlRjM=</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">NyciIiFGI0YjRiNGIw==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L2617" drawlabel="true">
<Input>
<Text-field prompt="M &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="DGtrigsimplify := proc (Y) options operator, arrow; DGmap(1, proc (X) options operator, arrow; simplify(X, trig) end proc, Y) end proc;" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYrLUkjbWlHRiQ2JVEvREd0cmlnc2ltcGxpZnlGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSJZRidGL0YyLUY2Ni1RKCZzcmFycjtGJ0Y5RjtGPkZARkJGREZGRkgvRktRJjAuMGVtRicvRk5GVi1GLDYlUSZER21hcEYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYsLUkjbW5HRiQ2JFEiMUYnRjktRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSEZVL0ZOUSwwLjMzMzMzMzNlbUYnLUY2Ni1RIn5GJ0Y5RjtGPkZARkJGREZGRkhGVUZXLUYsNiVRIlhGJ0YvRjJGUi1GLDYlUSlzaW1wbGlmeUYnRi9GMi1GZm42JC1GIzYmRmdvRl5vLUYsNiVRJXRyaWdGJ0YvRjJGOUY5Rl5vRk9GOUY5LUY2Ni1RIjtGJ0Y5RjtGYW9GQEZCRkRGRkZIRlVGTS8lK2V4ZWN1dGFibGVHRj1GOQ==">QyQ+SS9ER3RyaWdzaW1wbGlmeUc2ImYqNiNJIllHRiVGJTYkSSlvcGVyYXRvckdGJUkmYXJyb3dHRiVGJS1JJkRHbWFwR0YlNiUiIiJmKjYjSSJYR0YlRiVGKUYlLUkpc2ltcGxpZnlHNiQlKnByb3RlY3RlZEdJKF9zeXNsaWJHRiU2JDkkSSV0cmlnR0Y1RiVGJUYlRjlGJUYlRiVGLw==</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEvREd0cmlnc2ltcGxpZnlGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSM6PUYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYjNigtRiw2JVEiWUYnRi9GMi1GNjYtUSgmIzg1OTQ7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORlgtRiM2KC1GIzYoLUYsNiVRNURpZmZlcmVudGlhbEdlb21ldHJ5RidGL0YyLUY2Ni1RIzotRidGOUY7Rj5GQEZCRkRGRkZIRldGWS1GLDYlUSZER21hcEYnRi9GMi8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGPUY5LUY2Ni1RMCZBcHBseUZ1bmN0aW9uO0YnRjlGO0Y+RkBGQkZERkZGSEZXRlktSShtZmVuY2VkR0YkNiQtRiM2Ki1JI21uR0YkNiRRIjFGJ0Y5LUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkhGVy9GTlEsMC4zMzMzMzMzZW1GJy1GIzYoLUYsNiVRIlhGJ0YvRjJGVC1GIzYoLUYsNiVRKXNpbXBsaWZ5RidGL0YyRmZvLUZqbzYkLUYjNihGanBGYnAtRiw2JVEldHJpZ0YnRi9GMkZhb0Zkb0Y5RjlGYW9GZG9GOUZhb0Zkb0Y5RmJwRlFGYW9GZG9GOUY5RmFvRmRvRjlGYW9GZG9GOUZhb0Zkb0Y5">Zio2I0kiWUc2IkYlNiRJKW9wZXJhdG9yR0YlSSZhcnJvd0dGJUYlLV9JNURpZmZlcmVudGlhbEdlb21ldHJ5R0koX3N5c2xpYkdGJUkmREdtYXBHRiU2JSIiImYqNiNJIlhHRiVGJUYmRiUtSSlzaW1wbGlmeUc2JCUqcHJvdGVjdGVkR0YsNiQ5JEkldHJpZ0dGNUYlRiVGJUY4RiVGJUYl</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L2614" drawlabel="true">
<Input>
<Text-field prompt="M &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="theta := map(proc (Y) options operator, arrow; DGtrigsimplify(Y) end proc, DualBasis([X || (1 .. 5)])):" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY3LUkjbWlHRiQ2JVEmdGhldGFGJy8lJ2l0YWxpY0dRJmZhbHNlRicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RidGMi8lJmZlbmNlR0YxLyUqc2VwYXJhdG9yR0YxLyUpc3RyZXRjaHlHRjEvJSpzeW1tZXRyaWNHRjEvJShsYXJnZW9wR0YxLyUubW92YWJsZWxpbWl0c0dGMS8lJ2FjY2VudEdGMS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkktRiw2JVEkbWFwRicvRjBRJXRydWVGJy9GM1EnaXRhbGljRictRjY2LVEiKEYnRjIvRjpGUEY7L0Y+RlBGP0ZBRkNGRS9GSFEsMC4xNjY2NjY3ZW1GJy9GS0ZZLUYsNiVRIllGJ0ZPRlEtRjY2LVEoJnNyYXJyO0YnRjJGOUY7Rj1GP0ZBRkNGRS9GSFEmMC4wZW1GJy9GS0Zcby1GLDYlUS9ER3RyaWdzaW1wbGlmeUYnRk9GUS1JKG1mZW5jZWRHRiQ2JC1GIzYlRmVuLyUrZXhlY3V0YWJsZUdGMUYyRjItRjY2LVEiLEYnRjJGOS9GPEZQRj1GP0ZBRkNGRUZbby9GS1EsMC4zMzMzMzMzZW1GJy1GLDYlUSpEdWFsQmFzaXNGJ0ZPRlFGUy1GNjYtUSJbRidGMkZWRjtGV0Y/RkFGQ0ZFRlhGWi1GLDYlUSJYRidGT0ZRLUY2Ni1RJyZzcGFyO0YnRjJGOUY7Rj1GP0ZBRkNGRUZHRkotRmJvNiQtRiM2Jy1JI21uR0YkNiRRIjFGJ0YyLUY2Ni1RIy4uRidGMkY5RjtGPUY/RkFGQ0ZFL0ZIUSwwLjIyMjIyMjJlbUYnRl1vLUZfcTYkUSI1RidGMkZmb0YyRjItRjY2LVEiXUYnRjJGVkY7RldGP0ZBRkNGRUZYL0ZLUSwwLjExMTExMTFlbUYnLUY2Ni1RIilGJ0YyRlZGO0ZXRj9GQUZDRkVGWEZaRl9yLUY2Ni1RIjpGJ0YyRjlGO0Y9Rj9GQUZDRkVGR0ZKRmZvRjI=">QyQ+SSZ0aGV0YUc2Ii1JJG1hcEclKnByb3RlY3RlZEc2JGYqNiNJIllHRiVGJTYkSSlvcGVyYXRvckdGJUkmYXJyb3dHRiVGJS1JL0RHdHJpZ3NpbXBsaWZ5R0YlNiM5JEYlRiVGJS1JKkR1YWxCYXNpc0dGJTYjNyMoSSJYR0YlOyIiIiIiJiEiIg==</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L2624" drawlabel="true">
<Input>
<Text-field style="Text" bold="true" layout="Normal"><Font bold="true" encoding="UTF-8">Exterior derivatives of \316\270</Font><Font bold="true" superscript="true">i</Font></Text-field>
</Input>
</Group>
<Group labelreference="L2619" drawlabel="true">
<Input>
<Text-field prompt="M &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="ExteriorDerivative(theta[1]);" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEzRXh0ZXJpb3JEZXJpdmF0aXZlRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkobWZlbmNlZEdGJDYkLUYjNiYtRiw2JVEmdGhldGFGJy9GMFEmZmFsc2VGJy9GM1Enbm9ybWFsRictRjY2Ji1GIzYlLUkjbW5HRiQ2JFEiMUYnRj8vJStleGVjdXRhYmxlR0Y+Rj9GPy8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0ZJRj9GPy1JI21vR0YkNi1RIjtGJ0Y/LyUmZmVuY2VHRj4vJSpzZXBhcmF0b3JHRjEvJSlzdHJldGNoeUdGPi8lKnN5bW1ldHJpY0dGPi8lKGxhcmdlb3BHRj4vJS5tb3ZhYmxlbGltaXRzR0Y+LyUnYWNjZW50R0Y+LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMjc3Nzc3OGVtRidGSUY/">QyQtSTNFeHRlcmlvckRlcml2YXRpdmVHNiI2IyZJJnRoZXRhR0YlNiMiIiJGKg==</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y4LyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRkctRiM2Ji1JI21pR0YkNiVRImRGJy8lJ2l0YWxpY0dRJXRydWVGJy9GMFEnaXRhbGljRictSSdtc3BhY2VHRiQ2Ji8lJ2hlaWdodEdRJjAuMGV4RicvJSZ3aWR0aEdRJjEuMHB4RicvJSZkZXB0aEdGWi8lKmxpbmVicmVha0dRJWF1dG9GJy1GTTYlUSN2MUYnRlBGU0YvLUYzNi1RKCZ3ZWRnZTtGJ0YvRjZGOUY7Rj1GP0ZBRkMvRkZRLDAuMTY2NjY2N2VtRicvRklGZG8tRiM2JkZMRlUtRk02JVEjdjJGJ0ZQRlNGL0Yv">LUkkX0RHRzYiNiM3JDclUSVmb3JtRiRJIk1HJSpwcm90ZWN0ZWRHIiIjNyM3JDckIiIiRisiIiE=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L2618" drawlabel="true">
<Input>
<Text-field prompt="M &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="`&amp;minus`(ExteriorDerivative(theta[2]), evalDG(-A*`&amp;w`(theta[1], theta[4])-4*A*`" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYtLUkjbWlHRiQ2JVEzRXh0ZXJpb3JEZXJpdmF0aXZlRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkobWZlbmNlZEdGJDYkLUYjNiYtRiw2JVEmdGhldGFGJy9GMFEmZmFsc2VGJy9GM1Enbm9ybWFsRictRjY2Ji1GIzYlLUkjbW5HRiQ2JFEiMkYnRj8vJStleGVjdXRhYmxlR0Y+Rj9GPy8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0ZJRj9GPy1JI21vR0YkNi1RIn5GJ0Y/LyUmZmVuY2VHRj4vJSpzZXBhcmF0b3JHRj4vJSlzdHJldGNoeUdGPi8lKnN5bW1ldHJpY0dGPi8lKGxhcmdlb3BHRj4vJS5tb3ZhYmxlbGltaXRzR0Y+LyUnYWNjZW50R0Y+LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGX28tRlI2LVEiJkYnRj9GVUZXRllGZW5GZ25GaW5GW29GXW9GYG8tRlI2L1EmbWludXNGJy8lJWJvbGRHRjEvRjNRJWJvbGRGJy8lK2ZvbnR3ZWlnaHRHRltwRlVGV0ZZRmVuRmduRmluRltvRl1vRmBvRlEtRiw2JVEnZXZhbERHRidGL0YyLUY2NiQtRiM2PC1GUjYtUSomdW1pbnVzMDtGJ0Y/RlVGV0ZZRmVuRmduRmluRltvL0Zeb1EsMC4yMjIyMjIyZW1GJy9GYW9GaXAtRiw2JVEiQUYnRi9GMi1GUjYtUScmc2RvdDtGJ0Y/RlVGV0ZZRmVuRmduRmluRltvRl1vRmBvRjotRjY2Ji1GIzYlLUZGNiRRIjFGJ0Y/RklGP0Y/RktGTkZRRmJvLUYsNiVRIndGJ0YvRjJGUUY6LUY2NiYtRiM2JS1GRjYkUSI0RidGP0ZJRj9GP0ZLRk4tRlI2LVEoJm1pbnVzO0YnRj9GVUZXRllGZW5GZ25GaW5GW29GaHBGanBGX3JGXnFGW3FGXnFGOkZBRlFGYm9GaHFGUUY6LUY2NiYtRiM2JS1GRjYkUSI1RidGP0ZJRj9GP0ZLRk5GSUY/Rj8tRlI2LVEiO0YnRj9GVS9GWEYxRllGZW5GZ25GaW5GW29GXW8vRmFvUSwwLjI3Nzc3NzhlbUYnRklGPw==">QyQtSScmbWludXNHNiI2JC1JM0V4dGVyaW9yRGVyaXZhdGl2ZUdGJTYjJkkmdGhldGFHRiU2IyIiIy1JJ2V2YWxER0dGJTYjLCYqJkkiQUdGJSIiIi1JIyZ3R0YlNiQmRis2I0Y0JkYrNiMiIiVGNCEiIiomRjNGNC1GNjYkRiomRis2IyIiJkY0ISIlRjQ=</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y4LyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRkctRiM2Ji1JI21pR0YkNiVRImRGJy8lJ2l0YWxpY0dRJXRydWVGJy9GMFEnaXRhbGljRictSSdtc3BhY2VHRiQ2Ji8lJ2hlaWdodEdRJjAuMGV4RicvJSZ3aWR0aEdRJjEuMHB4RicvJSZkZXB0aEdGWi8lKmxpbmVicmVha0dRJWF1dG9GJy1GTTYlUSN2MUYnRlBGU0YvLUYzNi1RKCZ3ZWRnZTtGJ0YvRjZGOUY7Rj1GP0ZBRkMvRkZRLDAuMTY2NjY2N2VtRicvRklGZG8tRiM2JkZMRlUtRk02JVEjdjJGJ0ZQRlNGL0Yv">LUkkX0RHRzYiNiM3JDclUSVmb3JtRiRJIk1HJSpwcm90ZWN0ZWRHIiIjNyM3JDckIiIiRisiIiE=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L2615" drawlabel="true">
<Input>
<Text-field prompt="M &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="`&amp;minus`(ExteriorDerivative(theta[3]), evalDG(-`&amp;w`(theta[1], theta[2])+`" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYtLUkjbWlHRiQ2JVEzRXh0ZXJpb3JEZXJpdmF0aXZlRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkobWZlbmNlZEdGJDYkLUYjNiUtRiw2JVEmdGhldGFGJy9GMFEmZmFsc2VGJy9GM1Enbm9ybWFsRictRjY2Ji1GIzYkLUkjbW5HRiQ2JFEiM0YnRj9GP0Y/LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRj9GPy1JI21vR0YkNi1RIn5GJ0Y/LyUmZmVuY2VHRj4vJSpzZXBhcmF0b3JHRj4vJSlzdHJldGNoeUdGPi8lKnN5bW1ldHJpY0dGPi8lKGxhcmdlb3BHRj4vJS5tb3ZhYmxlbGltaXRzR0Y+LyUnYWNjZW50R0Y+LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGXW8tRlA2LVEiJkYnRj9GU0ZVRldGWUZlbkZnbkZpbkZbb0Zeby1GUDYvUSZtaW51c0YnLyUlYm9sZEdGMS9GM1ElYm9sZEYnLyUrZm9udHdlaWdodEdGaW9GU0ZVRldGWUZlbkZnbkZpbkZbb0Zeb0ZPLUYsNiVRJ2V2YWxER0YnRi9GMi1GNjYkLUYjNjYtRlA2LVEqJnVtaW51czA7RidGP0ZTRlVGV0ZZRmVuRmduRmluL0Zcb1EsMC4yMjIyMjIyZW1GJy9GX29GZ3BGOi1GNjYmLUYjNiUtRkY2JFEiMUYnRj8vJStleGVjdXRhYmxlR0Y+Rj9GP0ZJRkxGT0Zgby1GLDYlUSJ3RidGL0YyRk9GOi1GNjYmLUYjNiUtRkY2JFEiMkYnRj9GYHFGP0Y/RklGTC1GUDYtUSIrRidGP0ZTRlVGV0ZZRmVuRmduRmluRmZwRmhwRjpGaXBGT0Zgb0ZicUZPRjotRjY2Ji1GIzYlLUZGNiRRIjRGJ0Y/RmBxRj9GP0ZJRkxGYHFGP0Y/LUZQNi1RIjtGJ0Y/RlMvRlZGMUZXRllGZW5GZ25GaW5GW28vRl9vUSwwLjI3Nzc3NzhlbUYnRmBxRj8=">QyQtSScmbWludXNHNiI2JC1JM0V4dGVyaW9yRGVyaXZhdGl2ZUdGJTYjJkkmdGhldGFHRiU2IyIiJC1JJ2V2YWxER0dGJTYjLCYtSSMmd0dGJTYkJkYrNiMiIiImRis2IyIiIyEiIi1GMzYkRjUmRis2IyIiJUY3Rjc=</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y4LyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRkctRiM2Ji1JI21pR0YkNiVRImRGJy8lJ2l0YWxpY0dRJXRydWVGJy9GMFEnaXRhbGljRictSSdtc3BhY2VHRiQ2Ji8lJ2hlaWdodEdRJjAuMGV4RicvJSZ3aWR0aEdRJjEuMHB4RicvJSZkZXB0aEdGWi8lKmxpbmVicmVha0dRJWF1dG9GJy1GTTYlUSN2MUYnRlBGU0YvLUYzNi1RKCZ3ZWRnZTtGJ0YvRjZGOUY7Rj1GP0ZBRkMvRkZRLDAuMTY2NjY2N2VtRicvRklGZG8tRiM2JkZMRlUtRk02JVEjdjJGJ0ZQRlNGL0Yv">LUkkX0RHRzYiNiM3JDclUSVmb3JtRiRJIk1HJSpwcm90ZWN0ZWRHIiIjNyM3JDckIiIiRisiIiE=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L2620" drawlabel="true">
<Input>
<Text-field prompt="M &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="`&amp;minus`(ExteriorDerivative(theta[4]), evalDG(-`&amp;w`(theta[1], theta[3])-A*`&amp;w`(theta[1], theta[4])-4*A*`" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYtLUkjbWlHRiQ2JVEzRXh0ZXJpb3JEZXJpdmF0aXZlRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkobWZlbmNlZEdGJDYkLUYjNiUtRiw2JVEmdGhldGFGJy9GMFEmZmFsc2VGJy9GM1Enbm9ybWFsRictRjY2Ji1GIzYkLUkjbW5HRiQ2JFEiNEYnRj9GP0Y/LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRj9GPy1JI21vR0YkNi1RIn5GJ0Y/LyUmZmVuY2VHRj4vJSpzZXBhcmF0b3JHRj4vJSlzdHJldGNoeUdGPi8lKnN5bW1ldHJpY0dGPi8lKGxhcmdlb3BHRj4vJS5tb3ZhYmxlbGltaXRzR0Y+LyUnYWNjZW50R0Y+LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGXW8tRlA2LVEiJkYnRj9GU0ZVRldGWUZlbkZnbkZpbkZbb0Zeby1GUDYvUSZtaW51c0YnLyUlYm9sZEdGMS9GM1ElYm9sZEYnLyUrZm9udHdlaWdodEdGaW9GU0ZVRldGWUZlbkZnbkZpbkZbb0Zeb0ZPLUYsNiVRJ2V2YWxER0YnRi9GMi1GNjYkLUYjNkUtRlA2LVEqJnVtaW51czA7RidGP0ZTRlVGV0ZZRmVuRmduRmluL0Zcb1EsMC4yMjIyMjIyZW1GJy9GX29GZ3BGOi1GNjYmLUYjNiQtRkY2JFEiMUYnRj9GP0Y/RklGTEZPRmBvLUYsNiVRIndGJ0YvRjJGT0Y6LUY2NiYtRiM2JC1GRjYkUSIzRidGP0Y/Rj9GSUZMLUZQNi1RKCZtaW51cztGJ0Y/RlNGVUZXRllGZW5GZ25GaW5GZnBGaHAtRiw2JVEiQUYnRi9GMi1GUDYtUScmc2RvdDtGJ0Y/RlNGVUZXRllGZW5GZ25GaW5GW29GXm9GOkZpcEZPRmBvRmBxRk9GOkZBRmpxRkVGYHJGXXJGYHJGOi1GNjYmLUYjNiUtRkY2JFEiMkYnRj8vJStleGVjdXRhYmxlR0Y+Rj9GP0ZJRkxGT0Zgb0ZgcUZPRjotRjY2Ji1GIzYlLUZGNiRRIjVGJ0Y/RmpyRj9GP0ZJRkxGanJGP0Y/LUZQNi1RIjtGJ0Y/RlMvRlZGMUZXRllGZW5GZ25GaW5GW28vRl9vUSwwLjI3Nzc3NzhlbUYnRmpyRj8=">QyQtSScmbWludXNHNiI2JC1JM0V4dGVyaW9yRGVyaXZhdGl2ZUdGJTYjJkkmdGhldGFHRiU2IyIiJS1JJ2V2YWxER0dGJTYjLCgtSSMmd0dGJTYkJkYrNiMiIiImRis2IyIiJCEiIiomSSJBR0YlRjctRjM2JEY1RipGN0Y7KiZGPUY3LUYzNiQmRis2IyIiIyZGKzYjIiImRjchIiVGNw==</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y4LyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRkctRiM2Ji1JI21pR0YkNiVRImRGJy8lJ2l0YWxpY0dRJXRydWVGJy9GMFEnaXRhbGljRictSSdtc3BhY2VHRiQ2Ji8lJ2hlaWdodEdRJjAuMGV4RicvJSZ3aWR0aEdRJjEuMHB4RicvJSZkZXB0aEdGWi8lKmxpbmVicmVha0dRJWF1dG9GJy1GTTYlUSN2MUYnRlBGU0YvLUYzNi1RKCZ3ZWRnZTtGJ0YvRjZGOUY7Rj1GP0ZBRkMvRkZRLDAuMTY2NjY2N2VtRicvRklGZG8tRiM2JkZMRlUtRk02JVEjdjJGJ0ZQRlNGL0Yv">LUkkX0RHRzYiNiM3JDclUSVmb3JtRiRJIk1HJSpwcm90ZWN0ZWRHIiIjNyM3JDckIiIiRisiIiE=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L2621" drawlabel="true">
<Input>
<Text-field prompt="M &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="`&amp;minus`(ExteriorDerivative(theta[5]), evalDG(-`&amp;w`(theta[2], theta[3])-B*`&amp;w`(theta[1], theta[4])-4*B*`" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYtLUkjbWlHRiQ2JVEzRXh0ZXJpb3JEZXJpdmF0aXZlRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkobWZlbmNlZEdGJDYkLUYjNiUtRiw2JVEmdGhldGFGJy9GMFEmZmFsc2VGJy9GM1Enbm9ybWFsRictRjY2Ji1GIzYkLUkjbW5HRiQ2JFEiNUYnRj9GP0Y/LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRj9GPy1JI21vR0YkNi1RIn5GJ0Y/LyUmZmVuY2VHRj4vJSpzZXBhcmF0b3JHRj4vJSlzdHJldGNoeUdGPi8lKnN5bW1ldHJpY0dGPi8lKGxhcmdlb3BHRj4vJS5tb3ZhYmxlbGltaXRzR0Y+LyUnYWNjZW50R0Y+LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGXW8tRlA2LVEiJkYnRj9GU0ZVRldGWUZlbkZnbkZpbkZbb0Zeby1GUDYvUSZtaW51c0YnLyUlYm9sZEdGMS9GM1ElYm9sZEYnLyUrZm9udHdlaWdodEdGaW9GU0ZVRldGWUZlbkZnbkZpbkZbb0Zeb0ZPLUYsNiVRJ2V2YWxER0YnRi9GMi1GNjYkLUYjNkQtRlA2LVEqJnVtaW51czA7RidGP0ZTRlVGV0ZZRmVuRmduRmluL0Zcb1EsMC4yMjIyMjIyZW1GJy9GX29GZ3BGOi1GNjYmLUYjNiQtRkY2JFEiMkYnRj9GP0Y/RklGTEZPRmBvLUYsNiVRIndGJ0YvRjJGT0Y6LUY2NiYtRiM2JC1GRjYkUSIzRidGP0Y/Rj9GSUZMLUZQNi1RKCZtaW51cztGJ0Y/RlNGVUZXRllGZW5GZ25GaW5GZnBGaHAtRiw2JVEiQkYnRi9GMi1GUDYtUScmc2RvdDtGJ0Y/RlNGVUZXRllGZW5GZ25GaW5GW29GXm9GOi1GNjYmLUYjNiQtRkY2JFEiMUYnRj9GP0Y/RklGTEZPRmBvRmBxRk9GOi1GNjYmLUYjNiQtRkY2JFEiNEYnRj9GP0Y/RklGTEZqcUZec0ZgckZdckZgckY6RmlwRk9GYG9GYHFGT0Y6RkFGP0Y/LUZQNi1RIjtGJ0Y/RlMvRlZGMUZXRllGZW5GZ25GaW5GW28vRl9vUSwwLjI3Nzc3NzhlbUYnLyUrZXhlY3V0YWJsZUdGPkY/">QyQtSScmbWludXNHNiI2JC1JM0V4dGVyaW9yRGVyaXZhdGl2ZUdGJTYjJkkmdGhldGFHRiU2IyIiJi1JJ2V2YWxER0dGJTYjLCgtSSMmd0dGJTYkJkYrNiMiIiMmRis2IyIiJCEiIiomSSJCR0YlIiIiLUYzNiQmRis2I0Y+JkYrNiMiIiVGPkY7KiZGPUY+LUYzNiRGNUYqRj4hIiVGPg==</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y4LyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRkctRiM2Ji1JI21pR0YkNiVRImRGJy8lJ2l0YWxpY0dRJXRydWVGJy9GMFEnaXRhbGljRictSSdtc3BhY2VHRiQ2Ji8lJ2hlaWdodEdRJjAuMGV4RicvJSZ3aWR0aEdRJjEuMHB4RicvJSZkZXB0aEdGWi8lKmxpbmVicmVha0dRJWF1dG9GJy1GTTYlUSN2MUYnRlBGU0YvLUYzNi1RKCZ3ZWRnZTtGJ0YvRjZGOUY7Rj1GP0ZBRkMvRkZRLDAuMTY2NjY2N2VtRicvRklGZG8tRiM2JkZMRlUtRk02JVEjdjJGJ0ZQRlNGL0Yv">LUkkX0RHRzYiNiM3JDclUSVmb3JtRiRJIk1HJSpwcm90ZWN0ZWRHIiIjNyM3JDckIiIiRisiIiE=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L2622" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal"><Font bold="true">Exterior derivatives of A and B</Font></Text-field>
<Text-field prompt="M &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="`" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYtLUkjbWlHRiQ2JVEzRXh0ZXJpb3JEZXJpdmF0aXZlRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkobWZlbmNlZEdGJDYkLUYjNiUtRiw2JVEiQUYnRi9GMi8lK2V4ZWN1dGFibGVHUSZmYWxzZUYnL0YzUSdub3JtYWxGJ0ZALUkjbW9HRiQ2LVEifkYnRkAvJSZmZW5jZUdGPy8lKnNlcGFyYXRvckdGPy8lKXN0cmV0Y2h5R0Y/LyUqc3ltbWV0cmljR0Y/LyUobGFyZ2VvcEdGPy8lLm1vdmFibGVsaW1pdHNHRj8vJSdhY2NlbnRHRj8vJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZWLUZDNi1RIiZGJ0ZARkZGSEZKRkxGTkZQRlJGVEZXLUZDNi9RJm1pbnVzRicvJSVib2xkR0YxL0YzUSVib2xkRicvJStmb250d2VpZ2h0R0Zcb0ZGRkhGSkZMRk5GUEZSRlRGV0ZCLUYsNiVRJ2V2YWxER0YnRi9GMi1GNjYkLUYjNjstRkM2LVEqJnVtaW51czA7RidGQEZGRkhGSkZMRk5GUEZSL0ZVUSwwLjIyMjIyMjJlbUYnL0ZYRmpvLUklbXN1cEdGJDYlRjotRiM2JS1JI21uR0YkNiRRIjJGJ0ZARi9GMi8lMXN1cGVyc2NyaXB0c2hpZnRHUSIwRictRkM2LVEnJnNkb3Q7RidGQEZGRkhGSkZMRk5GUEZSRlRGVy1GLDYlUSZ0aGV0YUYnL0YwRj9GQC1GNjYmLUYjNiUtRmJwNiRRIjFGJ0ZARj1GQEZALyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRkJGZm9GQi1GYnA2JFEiNEYnRkBGaHBGOkZocC1GLDYlUSJCRidGL0YyRmhwRltxLUY2NiYtRiM2JUZhcEY9RkBGQEZmcUZpcS1GQzYtUSIrRidGQEZGRkhGSkZMRk5GUEZSRmlvRltwRlxyRmhwRlxwRmhwRltxLUY2NiYtRiM2JS1GYnA2JFEiNUYnRkBGPUZARkBGZnFGaXFGPUZARkAtRkM2LVEiO0YnRkBGRi9GSUYxRkpGTEZORlBGUkZUL0ZYUSwwLjI3Nzc3NzhlbUYnRj1GQA==">QyQtSScmbWludXNHNiI2JC1JM0V4dGVyaW9yRGVyaXZhdGl2ZUdGJTYjSSJBR0YlLUknZXZhbERHR0YlNiMsKComRioiIiMmSSZ0aGV0YUdGJTYjIiIiRjQhIiIqJkYqRjAmRjI2IyIiJkY0IiIlKihGKkY0SSJCR0YlRjQmRjI2I0YwRjQhIiVGNA==</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbW5HRiQ2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y4LyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRkctRiM2Ji1JI21pR0YkNiVRImRGJy8lJ2l0YWxpY0dRJXRydWVGJy9GMFEnaXRhbGljRictSSdtc3BhY2VHRiQ2Ji8lJ2hlaWdodEdRJjAuMGV4RicvJSZ3aWR0aEdRJjEuMHB4RicvJSZkZXB0aEdGWi8lKmxpbmVicmVha0dRJWF1dG9GJy1GTTYlUSN2MUYnRlBGU0YvRi8=">LUkkX0RHRzYiNiM3JDclUSVmb3JtRiRJIk1HJSpwcm90ZWN0ZWRHIiIiNyM3JDcjRisiIiE=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L2623" drawlabel="true">
<Input>
<Text-field prompt="M &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="`" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYtLUkjbWlHRiQ2JVEzRXh0ZXJpb3JEZXJpdmF0aXZlRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkobWZlbmNlZEdGJDYkLUYjNiUtRiw2JVEiQkYnRi9GMi8lK2V4ZWN1dGFibGVHUSZmYWxzZUYnL0YzUSdub3JtYWxGJ0ZALUkjbW9HRiQ2LVEifkYnRkAvJSZmZW5jZUdGPy8lKnNlcGFyYXRvckdGPy8lKXN0cmV0Y2h5R0Y/LyUqc3ltbWV0cmljR0Y/LyUobGFyZ2VvcEdGPy8lLm1vdmFibGVsaW1pdHNHRj8vJSdhY2NlbnRHRj8vJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZWLUZDNi1RIiZGJ0ZARkZGSEZKRkxGTkZQRlJGVEZXLUZDNi9RJm1pbnVzRicvJSVib2xkR0YxL0YzUSVib2xkRicvJStmb250d2VpZ2h0R0Zcb0ZGRkhGSkZMRk5GUEZSRlRGV0ZCLUYsNiVRJ2V2YWxER0YnRi9GMi1GNjYkLUYjNj4tRkM2LVEqJnVtaW51czA7RidGQEZGRkhGSkZMRk5GUEZSL0ZVUSwwLjIyMjIyMjJlbUYnL0ZYRmpvLUYsNiVRIkFGJ0YvRjItRkM2LVEnJnNkb3Q7RidGQEZGRkhGSkZMRk5GUEZSRlRGV0Y6Rl9wLUYsNiVRJnRoZXRhRicvRjBGP0ZALUY2NiYtRiM2JS1JI21uR0YkNiRRIjFGJ0ZARj1GQEZALyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnLUZDNi1RIitGJ0ZARkZGSEZKRkxGTkZQRlJGaW9GW3AtRjY2JC1GIzYpRmpwLUZDNi1RKCZtaW51cztGJ0ZARkZGSEZKRkxGTkZQRlJGaW9GW3AtRltxNiRRIjRGJ0ZARl9wLUklbXN1cEdGJDYlRjotRiM2JS1GW3E2JFEiMkYnRkBGL0YyLyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJ0Y9RkBGQEZfcEZicC1GNjYmLUYjNiVGZnJGPUZARkBGXnFGYXFGZHFGXHBGX3BGYnAtRjY2Ji1GIzYlLUZbcTYkUSIzRidGQEY9RkBGQEZecUZhcUZkcUZeckZfcEZccEZfcEY6Rl9wRmJwLUY2NiYtRiM2JS1GW3E2JFEiNUYnRkBGPUZARkBGXnFGYXFGPUZARkAtRkM2LVEiO0YnRkBGRi9GSUYxRkpGTEZORlBGUkZUL0ZYUSwwLjI3Nzc3NzhlbUYnRj1GQA==">QyQtSScmbWludXNHNiI2JC1JM0V4dGVyaW9yRGVyaXZhdGl2ZUdGJTYjSSJCR0YlLUknZXZhbERHR0YlNiMsKiooSSJBR0YlIiIiRipGMSZJJnRoZXRhR0YlNiNGMUYxISIiKiYsJiokRioiIiMhIiVGMUYxRjEmRjM2I0Y5RjFGMSomRjBGMSZGMzYjIiIkRjFGMSooRjBGMUYqRjEmRjM2IyIiJkYxIiIlRjE=</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbW5HRiQ2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y4LyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRkctRiM2Ji1JI21pR0YkNiVRImRGJy8lJ2l0YWxpY0dRJXRydWVGJy9GMFEnaXRhbGljRictSSdtc3BhY2VHRiQ2Ji8lJ2hlaWdodEdRJjAuMGV4RicvJSZ3aWR0aEdRJjEuMHB4RicvJSZkZXB0aEdGWi8lKmxpbmVicmVha0dRJWF1dG9GJy1GTTYlUSN2MUYnRlBGU0YvRi8=">LUkkX0RHRzYiNiM3JDclUSVmb3JtRiRJIk1HJSpwcm90ZWN0ZWRHIiIiNyM3JDcjRisiIiE=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L2626" drawlabel="true">
<Input>
<Text-field style="Heading 2" layout="Heading 2">Infinitesiamal symmetries</Text-field>
<Text-field style="Text" layout="Normal">These vector fields not only preserves distribution D, they even commute with D.</Text-field>
<Text-field prompt="M &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="LieBracket(D_x, X1);" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbWlHRiQ2JVErTGllQnJhY2tldEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYnLUYsNiVRJERfeEYnRi9GMi1JI21vR0YkNi1RIixGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjEvJSlzdHJldGNoeUdGRS8lKnN5bW1ldHJpY0dGRS8lKGxhcmdlb3BHRkUvJS5tb3ZhYmxlbGltaXRzR0ZFLyUnYWNjZW50R0ZFLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMzMzMzMzM2VtRictRiw2JVEjWDFGJ0YvRjIvJStleGVjdXRhYmxlR0ZFRkFGQS1GPjYtUSI7RidGQUZDRkZGSEZKRkxGTkZQRlIvRlZRLDAuMjc3Nzc3OGVtRidGKy1GNjYkLUYjNiZGOkY9LUYsNiVRI1gyRidGL0YyRkFGQUZnbkZlbkZB">QyYtSStMaWVCcmFja2V0RzYiNiRJJERfeEclKnByb3RlY3RlZEdJI1gxR0YlIiIiLUYkNiRGJ0kjWDJHRiVGKg==</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbW5HRiQ2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y4LyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRkctSSVtc3ViR0YkNiUtRjM2LVErJlBhcnRpYWxEO0YnRi9GNkY5RjtGPUY/RkFGQ0ZFRkgtSSNtaUdGJDYlUSN2MUYnLyUnaXRhbGljR1EldHJ1ZUYnL0YwUSdpdGFsaWNGJy8lL3N1YnNjcmlwdHNoaWZ0R0YuRi8=">LUkkX0RHRzYiNiM3JDclUSd2ZWN0b3JGJEkiTUclKnByb3RlY3RlZEc3IjcjNyQ3IyIiIiIiIQ==</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbW5HRiQ2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y4LyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRkctSSVtc3ViR0YkNiUtRjM2LVErJlBhcnRpYWxEO0YnRi9GNkY5RjtGPUY/RkFGQ0ZFRkgtSSNtaUdGJDYlUSN2MUYnLyUnaXRhbGljR1EldHJ1ZUYnL0YwUSdpdGFsaWNGJy8lL3N1YnNjcmlwdHNoaWZ0R0YuRi8=">LUkkX0RHRzYiNiM3JDclUSd2ZWN0b3JGJEkiTUclKnByb3RlY3RlZEc3IjcjNyQ3IyIiIiIiIQ==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L2627" drawlabel="true">
<Input>
<Text-field prompt="M &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="LieBracket(D_y, X1);" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbWlHRiQ2JVErTGllQnJhY2tldEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYmLUYsNiVRJERfeUYnRi9GMi1JI21vR0YkNi1RIixGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjEvJSlzdHJldGNoeUdGRS8lKnN5bW1ldHJpY0dGRS8lKGxhcmdlb3BHRkUvJS5tb3ZhYmxlbGltaXRzR0ZFLyUnYWNjZW50R0ZFLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMzMzMzMzM2VtRictRiw2JVEjWDFGJ0YvRjJGQUZBLUY+Ni1RIjtGJ0ZBRkNGRkZIRkpGTEZORlBGUi9GVlEsMC4yNzc3Nzc4ZW1GJ0YrLUY2NiQtRiM2JkY6Rj0tRiw2JVEjWDJGJ0YvRjJGQUZBRmVuLyUrZXhlY3V0YWJsZUdGRUZB">QyYtSStMaWVCcmFja2V0RzYiNiRJJERfeUclKnByb3RlY3RlZEdJI1gxR0YlIiIiLUYkNiRGJ0kjWDJHRiVGKg==</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbW5HRiQ2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y4LyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRkctSSVtc3ViR0YkNiUtRjM2LVErJlBhcnRpYWxEO0YnRi9GNkY5RjtGPUY/RkFGQ0ZFRkgtSSNtaUdGJDYlUSN2MUYnLyUnaXRhbGljR1EldHJ1ZUYnL0YwUSdpdGFsaWNGJy8lL3N1YnNjcmlwdHNoaWZ0R0YuRi8=">LUkkX0RHRzYiNiM3JDclUSd2ZWN0b3JGJEkiTUclKnByb3RlY3RlZEc3IjcjNyQ3IyIiIiIiIQ==</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbW5HRiQ2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y4LyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRkctSSVtc3ViR0YkNiUtRjM2LVErJlBhcnRpYWxEO0YnRi9GNkY5RjtGPUY/RkFGQ0ZFRkgtSSNtaUdGJDYlUSN2MUYnLyUnaXRhbGljR1EldHJ1ZUYnL0YwUSdpdGFsaWNGJy8lL3N1YnNjcmlwdHNoaWZ0R0YuRi8=">LUkkX0RHRzYiNiM3JDclUSd2ZWN0b3JGJEkiTUclKnByb3RlY3RlZEc3IjcjNyQ3IyIiIiIiIQ==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L2628" drawlabel="true">
<Input>
<Text-field prompt="M &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="LieBracket(-D_x*y+D_y*x+D_v2, X1);" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbWlHRiQ2JVErTGllQnJhY2tldEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYuLUYsNiVRJURfdjJGJ0YvRjItSSNtb0dGJDYtUSgmbWludXM7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0ZFLyUpc3RyZXRjaHlHRkUvJSpzeW1tZXRyaWNHRkUvJShsYXJnZW9wR0ZFLyUubW92YWJsZWxpbWl0c0dGRS8lJ2FjY2VudEdGRS8lJ2xzcGFjZUdRLDAuMjIyMjIyMmVtRicvJSdyc3BhY2VHRlQtRiw2JVEieUYnRi9GMi1GPjYtUScmc2RvdDtGJ0ZBRkNGRkZIRkpGTEZORlAvRlNRJjAuMGVtRicvRlZGaG4tRiw2JVEkRF94RidGL0YyLUY+Ni1RIitGJ0ZBRkNGRkZIRkpGTEZORlBGUkZVLUYsNiVRInhGJ0YvRjJGWi1GLDYlUSREX3lGJ0YvRjItRj42LVEiLEYnRkFGQy9GR0YxRkhGSkZMRk5GUEZnbi9GVlEsMC4zMzMzMzMzZW1GJy1GLDYlUSNYMUYnRi9GMkZBRkEtRj42LVEiO0YnRkFGQ0Zpb0ZIRkpGTEZORlBGZ24vRlZRLDAuMjc3Nzc3OGVtRidGKy1GNjYkLUYjNi5GOkY9RldGWkZqbkZdb0Zgb0ZaRmNvRmZvLUYsNiVRI1gyRidGL0YyRkFGQUZfcC8lK2V4ZWN1dGFibGVHRkVGQQ==">QyYtSStMaWVCcmFja2V0RzYiNiQsKComSSREX3hHJSpwcm90ZWN0ZWRHIiIiSSJ5R0YqRishIiIqJkkkRF95R0YqRitJInhHRipGK0YrSSVEX3YyR0YqRitJI1gxR0YlRistRiQ2JEYnSSNYMkdGJUYr</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbW5HRiQ2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y4LyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRkctSSVtc3ViR0YkNiUtRjM2LVErJlBhcnRpYWxEO0YnRi9GNkY5RjtGPUY/RkFGQ0ZFRkgtSSNtaUdGJDYlUSN2MUYnLyUnaXRhbGljR1EldHJ1ZUYnL0YwUSdpdGFsaWNGJy8lL3N1YnNjcmlwdHNoaWZ0R0YuRi8=">LUkkX0RHRzYiNiM3JDclUSd2ZWN0b3JGJEkiTUclKnByb3RlY3RlZEc3IjcjNyQ3IyIiIiIiIQ==</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbW5HRiQ2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y4LyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRkctSSVtc3ViR0YkNiUtRjM2LVErJlBhcnRpYWxEO0YnRi9GNkY5RjtGPUY/RkFGQ0ZFRkgtSSNtaUdGJDYlUSN2MUYnLyUnaXRhbGljR1EldHJ1ZUYnL0YwUSdpdGFsaWNGJy8lL3N1YnNjcmlwdHNoaWZ0R0YuRi8=">LUkkX0RHRzYiNiM3JDclUSd2ZWN0b3JGJEkiTUclKnByb3RlY3RlZEc3IjcjNyQ3IyIiIiIiIQ==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L2630" drawlabel="true">
<Input>
<Text-field style="Heading 2" layout="Heading 2">Cartan binary quartic</Text-field>
</Input>
</Group>
<Group labelreference="L2631" drawlabel="true">
<Input>
<Text-field prompt="M &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="ev_A := A:" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYsLUkjbWlHRiQ2JVElZXZfQUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRIkFGJ0YvRjItRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tRiw2JVElZXZfQkYnRi9GMkY1LUYsNiVRIkJGJ0YvRjJGUi8lK2V4ZWN1dGFibGVHRj1GOQ==">QyY+SSVldl9BRzYiSSJBR0YlISIiPkklZXZfQkdGJUkiQkdGJUYn</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L3248" drawlabel="true">
<Input>
<Text-field prompt="M &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="A := 'A':" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYwLUkjbWlHRiQ2JVEiQUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUY2Ni1RIidGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMTExMTExMWVtRicvRk5RJjAuMGVtRidGK0ZPLUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUYsNiVRIkJGJ0YvRjJGNUZPRllGT0ZWLyUrZXhlY3V0YWJsZUdGPUY5">QyY+SSJBRzYiLkYkISIiPkkiQkdGJS5GKUYn</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L2636" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal"><Font bold="true">Matrix representation of g2</Font></Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="MM := Matrix(7, 7, [[2*z1+z2, b10, b11, sqrt(2)*b21, b31, b32, 0], [a10, z1+z2, b01, sqrt(2)*b11, -b21, 0, -b32], [a11, a01, z1, -sqrt(2)*b10, 0, b21, -b31], [sqrt(2)*a21, sqrt(2)*a11, -sqrt(2)*a10, 0, sqrt(2)*b10, -sqrt(2)*b11, -sqrt(2)*b21], [a31, -a21, 0, sqrt(2)*a10, -z1, -b01, -b11], [a32, 0, a21, -sqrt(2)*a11, -a01, -z1-z2, -b10], [0, -a32, -a31, -sqrt(2)*a21, -a11, -a10, -2*z1-z2]]):" display="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">QyQ+SSNNTUc2Ii1JJ01hdHJpeEc2JCUqcHJvdGVjdGVkR0koX3N5c2xpYkdGJTYlIiIoRiw3KTcpLCZJI3oxR0YlIiIjSSN6MkdGJSIiIkkkYjEwR0YlSSRiMTFHRiUqJi1JJXNxcnRHRiU2I0YxRjNJJGIyMUdGJUYzSSRiMzFHRiVJJGIzMkdGJSIiITcpSSRhMTBHRiUsJkYwRjNGMkYzSSRiMDFHRiUqJkY3RjNGNUYzLCRGOiEiIkY9LCRGPEZENylJJGExMUdGJUkkYTAxR0YlRjAsJComRjdGM0Y0RjNGREY9RjosJEY7RkQ3KSomRjdGM0kkYTIxR0YlRjMqJkY3RjNGR0YzLCQqJkY3RjNGP0YzRkRGPUZKLCRGQkZELCRGNkZENylJJGEzMUdGJSwkRk5GREY9RlEsJEYwRkQsJEZBRkQsJEY1RkQ3KUkkYTMyR0YlRj1GTiwkRk9GRCwkRkhGRCwmRjBGREYyRkQsJEY0RkQ3KUY9LCRGZW5GRCwkRlVGRCwkRk1GRCwkRkdGRCwkRj9GRCwmRjAhIiNGMkZERkQ=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L2635" drawlabel="true" applyint="true" applyrational="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="makeg2 := proc (lis) eval(MM, [seq([a32, a31, a21, a11, a10, a01, z2, z1, b01, b10, b11, b21, b31, b32][k] = lis[k], k = 1 .. 14)]) end proc:" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY0LUkjbWlHRiQ2JVEnbWFrZWcyRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRjY2L1ElcHJvY0YnLyUlYm9sZEdGMS9GM1ElYm9sZEYnLyUrZm9udHdlaWdodEdGVUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORlktSShtZmVuY2VkR0YkNiQtRiM2JC1GLDYlUSRsaXNGJ0YvRjJGOUY5LUYsNiNRIUYnLUknbXNwYWNlR0YkNiYvJSdoZWlnaHRHUSYwLjBleEYnLyUmd2lkdGhHRlkvJSZkZXB0aEdGZW8vJSpsaW5lYnJlYWtHUShuZXdsaW5lRictRjY2LVEifkYnRjlGO0Y+RkBGQkZERkZGSEZYRlotRiw2JVElZXZhbEYnRi9GMi1GZm42JC1GIzYmLUYsNiVRI01NRidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkhGWC9GTlEsMC4zMzMzMzMzZW1GJy1GZm42Ji1GIzYlLUYsNiVRJHNlcUYnRi9GMi1GZm42JC1GIzYuLUZmbjYmLUYjNj4tRiw2JVEkYTMyRidGL0YyRmpwLUYsNiVRJGEzMUYnRi9GMkZqcC1GLDYlUSRhMjFGJ0YvRjJGanAtRiw2JVEkYTExRidGL0YyRmpwLUYsNiVRJGExMEYnRi9GMkZqcC1GLDYlUSRhMDFGJ0YvRjJGanAtRiw2JVEjejJGJ0YvRjJGanAtRiw2JVEjejFGJ0YvRjJGanAtRiw2JVEkYjAxRidGL0YyRmpwLUYsNiVRJGIxMEYnRi9GMkZqcC1GLDYlUSRiMTFGJ0YvRjJGanAtRiw2JVEkYjIxRidGL0YyRmpwLUYsNiVRJGIzMUYnRi9GMkZqcC1GLDYlUSRiMzJGJ0YvRjJGOUY5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnLUZmbjYmLUYjNiQtRiw2JVEia0YnRi9GMkY5RjlGaXRGXHUtRjY2LVEiPUYnRjlGO0Y+RkBGQkZERkZGSEZKRk1Gam5GX3VGanBGY3VGZnUtSSNtbkdGJDYkUSIxRidGOS1GNjYtUSMuLkYnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJ0ZaLUZqdTYkUSMxNEYnRjlGOUY5RjlGOUZpdEZcdUY5RjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk1GYG9GXXAtRjY2L1EkZW5kRidGUkZURlZGO0Y+RkBGQkZERkZGSEZYRlpGXXBGT0Zldi8lK2V4ZWN1dGFibGVHRj1GOQ==">QyQ+SSdtYWtlZzJHNiJmKjYjSSRsaXNHRiVGJUYlRiUtSSVldmFsRyUqcHJvdGVjdGVkRzYkSSNNTUdGJTcjLUkkc2VxR0YrNiQvJjcwSSRhMzJHRiVJJGEzMUdGJUkkYTIxR0YlSSRhMTFHRiVJJGExMEdGJUkkYTAxR0YlSSN6MkdGJUkjejFHRiVJJGIwMUdGJUkkYjEwR0YlSSRiMTFHRiVJJGIyMUdGJUkkYjMxR0YlSSRiMzJHRiU2I0kia0dGJSY5JEZDL0ZEOyIiIiIjOUYlRiVGJSEiIg==</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L2637" drawlabel="true" applyint="true" applyrational="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="demakeg2 := proc (X) [X[6, 1], X[5, 1], (1/2)*sqrt(2)*X[4, 1], X[3, 1], X[2, 1], X[3, 2], X[2, 2]-X[3, 3], X[3, 3], X[2, 3], X[1, 2], X[1, 3], (1/2)*sqrt(2)*X[1, 4], X[1, 5], X[1, 6]] end proc:" display="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">QyQ+SSlkZW1ha2VnMkc2ImYqNiNJIlhHRiVGJUYlRiU3MCY5JDYkIiInIiIiJkYrNiQiIiZGLiwkKiYtSSVzcXJ0RzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliR0YlNiMiIiNGLiZGKzYkIiIlRi5GLiNGLkY6JkYrNiQiIiRGLiZGKzYkRjpGLiZGKzYkRkFGOiwmJkYrNiRGOkY6Ri4mRis2JEZBRkEhIiJGSSZGKzYkRjpGQSZGKzYkRi5GOiZGKzYkRi5GQSwkKiZGNEYuJkYrNiRGLkY9Ri5GPiZGKzYkRi5GMSZGKzYkRi5GLUYlRiVGJUZL</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L2634" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal"><Font bold="true">Lie algebra g<Font subscript="true">2</Font></Font></Text-field>
</Input>
</Group>
<Group labelreference="L2640" drawlabel="true" applyint="true" applyrational="true">
<Input>
<Text-field prompt="M &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="Lie_g2 := LieAlgebraData([seq(makeg2(convert(Matrix(14, 14, shape = identity)[k], list)), k = 1 .. 14)], g2):" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEnTGllX2cyRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEvTGllQWxnZWJyYURhdGFGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2Ji1GUzYmLUYjNiUtRiw2JVEkc2VxRidGL0YyLUZTNiQtRiM2Ky1GLDYlUSdtYWtlZzJGJ0YvRjItRlM2JC1GIzYoLUYsNiVRKGNvbnZlcnRGJ0YvRjItRlM2JC1GIzYoLUYsNiVRJ01hdHJpeEYnRi9GMi1GUzYkLUYjNiotSSNtbkdGJDYkUSMxNEYnRjktRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJ0ZhcEZlcC1GLDYlUSZzaGFwZUYnRi9GMi1GNjYtUSI9RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1GLDYlUSlpZGVudGl0eUYnRi9GMkY5RjktRlM2Ji1GIzYkLUYsNiVRImtGJ0YvRjJGOUY5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmVwLUYsNiVRJWxpc3RGJ0YvRjJGOUY5LUYsNiNRIUYnRmZyRmZyRjlGOUZlcEZqcUZgcS1GYnA2JFEiMUYnRjktRjY2LVEjLi5GJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GanBGYXBGOUY5RjlGOUZdckZgckZlcC1GLDYlUSNnMkYnRi9GMkY5RjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk0vJStleGVjdXRhYmxlR0Y9Rjk=">QyQ+SSdMaWVfZzJHNiItSS9MaWVBbGdlYnJhRGF0YUdGJTYkNyMtSSRzZXFHJSpwcm90ZWN0ZWRHNiQtSSdtYWtlZzJHRiU2Iy1JKGNvbnZlcnRHRiw2JCYtSSdNYXRyaXhHNiRGLEkoX3N5c2xpYkdGJTYlIiM5RjovSSZzaGFwZUdGJUkpaWRlbnRpdHlHRiU2I0kia0dGJUklbGlzdEdGLC9GPzsiIiJGOkkjZzJHRiUhIiI=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L3252" drawlabel="true">
<Input>
<Text-field prompt="M &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="DGsetup(Lie_g2):" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEoREdzZXR1cEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYkLUYsNiVRJ0xpZV9nMkYnRi9GMi9GM1Enbm9ybWFsRidGPS1JI21vR0YkNi1RIjpGJ0Y9LyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0ZFLyUpc3RyZXRjaHlHRkUvJSpzeW1tZXRyaWNHRkUvJShsYXJnZW9wR0ZFLyUubW92YWJsZWxpbWl0c0dGRS8lJ2FjY2VudEdGRS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRlQvJStleGVjdXRhYmxlR0ZFRj0=">QyQtSShER3NldHVwRzYiNiNJJ0xpZV9nMkdGJSEiIg==</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L2745" drawlabel="true">
<Input>
<Text-field prompt="g2 &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="ei := evalDG([e || (1 .. 14)]):" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYvLUkjbWlHRiQ2JVEjZWlGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSdldmFsREdGJ0YvRjItRjY2LVEiKEYnRjkvRjxGMUY+L0ZBRjFGQkZERkZGSC9GS1EsMC4xNjY2NjY3ZW1GJy9GTkZYLUY2Ni1RIltGJ0Y5RlVGPkZWRkJGREZGRkhGV0ZZLUYsNiVRImVGJ0YvRjItRjY2LVEnJnNwYXI7RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1JKG1mZW5jZWRHRiQ2JC1GIzYnLUkjbW5HRiQ2JFEiMUYnRjktRjY2LVEjLi5GJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5RJjAuMGVtRictRmNvNiRRIzE0RidGOS8lK2V4ZWN1dGFibGVHRj1GOUY5LUY2Ni1RIl1GJ0Y5RlVGPkZWRkJGREZGRkhGVy9GTlEsMC4xMTExMTExZW1GJy1GNjYtUSIpRidGOUZVRj5GVkZCRkRGRkZIRldGWS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTUZgcEY5">QyQ+SSNlaUc2Ii1JJ2V2YWxER0dGJTYjNyMoSSJlR0YlOyIiIiIjOSEiIg==</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L2746" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal">Functions for translation between grading-respecting indices and Maple indices.</Text-field>
<Text-field prompt="g2 &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="ind := proc (i) options operator, arrow; [[2, 1], [3], [5, 4], [6, 7, 8, 9], [10, 11], [12], [13, 14]][i+4] end proc:" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYrLUkjbWlHRiQ2JVEkaW5kRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEiaUYnRi9GMi1GNjYtUSgmc3JhcnI7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORlYtSShtZmVuY2VkR0YkNiYtRiM2MC1GWTYmLUYjNiYtSSNtbkdGJDYkUSIyRidGOS1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIRlUvRk5RLDAuMzMzMzMzM2VtRictRlxvNiRRIjFGJ0Y5RjlGOS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0Zfby1GWTYmLUYjNiQtRlxvNiRRIjNGJ0Y5RjlGOUZob0ZbcEZfby1GWTYmLUYjNiYtRlxvNiRRIjVGJ0Y5Rl9vLUZcbzYkUSI0RidGOUY5RjlGaG9GW3BGX28tRlk2Ji1GIzYqLUZcbzYkUSI2RidGOUZfby1GXG82JFEiN0YnRjlGX28tRlxvNiRRIjhGJ0Y5Rl9vLUZcbzYkUSI5RidGOUY5RjlGaG9GW3BGX28tRlk2Ji1GIzYmLUZcbzYkUSMxMEYnRjlGX28tRlxvNiRRIzExRidGOUY5RjlGaG9GW3BGX28tRlk2Ji1GIzYkLUZcbzYkUSMxMkYnRjlGOUY5RmhvRltwRl9vLUZZNiYtRiM2Ji1GXG82JFEjMTNGJ0Y5Rl9vLUZcbzYkUSMxNEYnRjlGOUY5RmhvRltwRjlGOUZob0ZbcC1GWTYmLUYjNidGTy1GNjYtUSIrRidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORmJ0RlxxLyUrZXhlY3V0YWJsZUdGPUY5RjlGaG9GW3AtRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk1GZHRGOQ==">QyQ+SSRpbmRHNiJmKjYjSSJpR0YlRiU2JEkpb3BlcmF0b3JHRiVJJmFycm93R0YlRiUmNyk3JCIiIyIiIjcjIiIkNyQiIiYiIiU3JiIiJyIiKCIiKSIiKjckIiM1IiM2NyMiIzc3JCIjOCIjOTYjLCY5JEYwRjVGMEYlRiVGJSEiIg==</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L2744" drawlabel="true">
<Input>
<Text-field prompt="g2 &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="e := proc (i, k) options operator, arrow; evalDG(e || (ind(i)[k])) end proc:" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYwLUkjbWlHRiQ2JVEiZUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUkobWZlbmNlZEdGJDYkLUYjNiYtRiw2JVEiaUYnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUYsNiVRImtGJ0YvRjJGOUY5LUY2Ni1RIn5GJ0Y5RjtGPkZARkJGREZGRkhGZW4vRk5GZm4tRjY2LVEoJnNyYXJyO0YnRjlGO0Y+RkBGQkZERkZGSEZlbkZfby1GLDYlUSdldmFsREdGJ0YvRjItRjY2LVEiKEYnRjkvRjxGMUY+L0ZBRjFGQkZERkZGSC9GS1EsMC4xNjY2NjY3ZW1GJy9GTkZccEYrLUY2Ni1RJyZzcGFyO0YnRjlGO0Y+RkBGQkZERkZGSEZKRk0tRlA2JC1GIzYmLUYsNiVRJGluZEYnRi9GMi1GUDYkLUYjNiRGVEY5RjktRlA2Ji1GIzYkRmluRjlGOS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0Y5RjktRjY2LVEiKUYnRjlGaW9GPkZqb0ZCRkRGRkZIRltwRl1wLUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLyUrZXhlY3V0YWJsZUdGPUY5">QyQ+SSJlRzYiZio2JEkiaUdGJUkia0dGJUYlNiRJKW9wZXJhdG9yR0YlSSZhcnJvd0dGJUYlLUknZXZhbERHR0YlNiMoRiQmLUkkaW5kR0YlNiM5JDYjOSVGJUYlRiUhIiI=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L2743" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal">Compute coefficients for C<Font superscript="true">1</Font>(g<Font subscript="true">-</Font>,g) -&gt; C<Font superscript="true">1</Font>(p<Font subscript="true">+</Font>,g) translation.</Text-field>
<Text-field prompt="g2 &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="dual_coef := [1/Killing(e(-3, 2), e(3, 2)), 1/Killing(e(-3, 1), e(3, 1)), 1/Killing(e(-2, 1), e(2, 1)), 1/Killing(e(-1, 2), e(1, 2)), 1/Killing(e(-1, 1), e(1, 1))]:" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEqZHVhbF9jb2VmRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtSShtZmVuY2VkR0YkNiYtRiM2MS1GLDYlUShLaWxsaW5nRidGL0YyLUklbXN1cEdGJDYlLUZQNiQtRiM2KC1GLDYlUSJlRidGL0YyLUZQNiQtRiM2Jy1GNjYtUSomdW1pbnVzMDtGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GY28tSSNtbkdGJDYkUSIzRidGOS1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUZmbzYkUSIyRidGOUY5RjlGaW9GaG4tRlA2JC1GIzYmRmVvRmlvRmFwRjlGOUY5RjktRiM2JkZfby1GZm82JFEiMUYnRjlGL0YyLyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJ0Zpb0ZULUZYNiUtRlA2JC1GIzYoRmhuLUZQNiQtRiM2J0Zfb0Zlb0Zpb0ZqcEY5RjlGaW9GaG4tRlA2JC1GIzYmRmVvRmlvRmpwRjlGOUY5RjlGaHBGXXFGaW9GVC1GWDYlLUZQNiQtRiM2KEZobi1GUDYkLUYjNidGX29GYXBGaW9GanBGOUY5RmlvRmhuLUZQNiQtRiM2JkZhcEZpb0ZqcEY5RjlGOUY5RmhwRl1xRmlvRlQtRlg2JS1GUDYkLUYjNihGaG4tRlA2JC1GIzYnRl9vRmpwRmlvRmFwRjlGOUZpb0Zobi1GUDYkLUYjNiZGanBGaW9GYXBGOUY5RjlGOUZocEZdcUZpb0ZULUZYNiUtRlA2JC1GIzYoRmhuLUZQNiQtRiM2J0Zfb0ZqcEZpb0ZqcEY5RjlGaW9GaG4tRlA2JC1GIzYmRmpwRmlvRmpwRjlGOUY5RjlGaHBGXXFGOUY5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnLUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLyUrZXhlY3V0YWJsZUdGPUY5">QyQ+SSpkdWFsX2NvZWZHNiI3JyokLUkoS2lsbGluZ0dGJTYkLUkiZUdGJTYkISIkIiIjLUYsNiQiIiRGLyEiIiokLUYpNiQtRiw2JEYuIiIiLUYsNiRGMkY5RjMqJC1GKTYkLUYsNiQhIiNGOS1GLDYkRi9GOUYzKiQtRik2JC1GLDYkRjNGLy1GLDYkRjlGL0YzKiQtRik2JC1GLDYkRjNGOS1GLDYkRjlGOUYzRjM=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L2644" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L2747" drawlabel="true">
<Input>
<Text-field prompt="g2 &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="zero_vector := _DG([[&quot;vector&quot;, g2, 1], [[[1], 0]]]):" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEsemVyb192ZWN0b3JGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSRfREdGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2JC1GUzYmLUYjNiYtRlM2Ji1GIzYpLUYsNiNRIUYnLUkjbXNHRiQ2I1EndmVjdG9yRictRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GLDYlUSNnMkYnRi9GMkZgby1JI21uR0YkNiRRIjFGJ0Y5RjlGOS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0Zgby1GUzYmLUYjNiQtRlM2Ji1GIzYmLUZTNiYtRiM2JEZbcEY5RjlGX3BGYnBGYG8tRlxwNiRRIjBGJ0Y5RjlGOUZfcEZicEY5RjlGX3BGYnBGOUY5Rl9wRmJwRjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS8lK2V4ZWN1dGFibGVHRj1GOQ==">QyQ+SSx6ZXJvX3ZlY3Rvckc2Ii1JJF9ER0dGJTYjNyQ3JVEndmVjdG9yRiVJI2cyRyUqcHJvdGVjdGVkRyIiIjcjNyQ3I0YuIiIhISIi</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L2784" drawlabel="true">
<Input>
<Text-field prompt="g2 &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L2753" drawlabel="true">
<Input>
<Text-field style="Text" bold="true" layout="Normal"><Font bold="true">Define abstract coframe structure by using equations proved above.</Font></Text-field>
<Text-field prompt="M &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="DGEnvironment[AbstractCoframe]([A = dgform(0), B = dgform(0), [Theta1, Theta2, Theta3, Theta4, Theta5]], [d(Theta1) = 0, d(Theta2) = -A*`&amp;w`(Theta1, Theta4)-4*A*`&amp;w`(Theta2, Theta5), d(Theta3) = -`&amp;w`(Theta1, Theta2)+`&amp;w`(Theta1, Theta4), d(Theta4) = -`&amp;w`(Theta1, Theta3)-A*`&amp;w`(Theta1, Theta4)-4*A*`&amp;w`(Theta2, Theta5), d(Theta5) = -`&amp;w`(Theta2, Theta3)-B*`&amp;w`(Theta1, Theta4)-4*B*`" display="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">QyQtJkkuREdFbnZpcm9ubWVudEc2IjYjSTBBYnN0cmFjdENvZnJhbWVHRiY2JTclL0kiQUdGJi1JJ2RnZm9ybUdGJjYjIiIhL0kiQkdGJkYtNydJJ1RoZXRhMUdGJkknVGhldGEyR0YmSSdUaGV0YTNHRiZJJ1RoZXRhNEdGJkknVGhldGE1R0YmNykvLUkiZEdGJjYjRjRGMC8tRjw2I0Y1LCYqJkYsIiIiLUkjJndHRiY2JEY0RjdGQyEiIiomRixGQy1GRTYkRjVGOEZDISIlLy1GPDYjRjYsJi1GRTYkRjRGNUZHRkRGQy8tRjw2I0Y3LCgtRkU2JEY0RjZGR0ZCRkdGSEZLLy1GPDYjRjgsKC1GRTYkRjVGNkZHKiZGMkZDRkRGQ0ZHKiZGMkZDRklGQ0ZLLy1GPDYjRiwsKComRiwiIiNGNEZDRkcqJkYsRl9vRjhGQyIiJSooRixGQ0YyRkNGNUZDRksvLUY8NiNGMiwqKihGLEZDRjJGQ0Y0RkNGRyomLCYqJEYyRl9vRktGQ0ZDRkNGNUZDRkMqJkYsRkNGNkZDRkMqKEYsRkNGMkZDRjhGQ0Zhb0koY29GcmFtZUdGJkZD</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">STRmcmFtZX5uYW1lOn5jb0ZyYW1lRzYi</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L2755" drawlabel="true">
<Input>
<Text-field prompt="coFrame &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="Thetak := evalDG([Theta1, Theta2, Theta3, Theta4, Theta5]):" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEnVGhldGFrRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEnZXZhbERHRidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNiUtRlM2Ji1GIzYtLUYsNiVRJ1RoZXRhMUYnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUYsNiVRJ1RoZXRhMkYnRi9GMkZobi1GLDYlUSdUaGV0YTNGJ0YvRjJGaG4tRiw2JVEnVGhldGE0RidGL0YyRmhuLUYsNiVRJ1RoZXRhNUYnRi9GMi8lK2V4ZWN1dGFibGVHRj1GOUY5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRlxwRjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTUZccEY5">QyQ+SSdUaGV0YWtHNiItSSdldmFsREdHRiU2IzcnSSdUaGV0YTFHJSpwcm90ZWN0ZWRHSSdUaGV0YTJHRitJJ1RoZXRhM0dGK0knVGhldGE0R0YrSSdUaGV0YTVHRishIiI=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L2788" drawlabel="true">
<Input>
<Text-field prompt="coFrame &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="D_Theta := evalDG([D_Theta1, D_Theta2, D_Theta3, D_Theta4, D_Theta5]):" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEoRF9UaGV0YUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRJ2V2YWxER0YnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYkLUZTNiYtRiM2LC1GLDYlUSlEX1RoZXRhMUYnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUYsNiVRKURfVGhldGEyRidGL0YyRmhuLUYsNiVRKURfVGhldGEzRidGL0YyRmhuLUYsNiVRKURfVGhldGE0RidGL0YyRmhuLUYsNiVRKURfVGhldGE1RidGL0YyRjlGOS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0Y5RjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk0vJStleGVjdXRhYmxlR0Y9Rjk=">QyQ+SShEX1RoZXRhRzYiLUknZXZhbERHR0YlNiM3J0kpRF9UaGV0YTFHJSpwcm90ZWN0ZWRHSSlEX1RoZXRhMkdGK0kpRF9UaGV0YTNHRitJKURfVGhldGE0R0YrSSlEX1RoZXRhNUdGKyEiIg==</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L2754" drawlabel="true">
<Input>
<Text-field prompt="coFrame &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="zero_nform := proc (n) options operator, arrow; _DG([[&quot;form&quot;, coFrame, n], [[[seq(k, k = 1 .. n)], 0]]]) end proc:" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY1LUkjbWlHRiQ2JVEremVyb19uZm9ybUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRIm5GJ0YvRjItRjY2LVEoJnNyYXJyO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZWLUYsNiVRJF9ER0YnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYkLUZmbjYmLUYjNiYtRmZuNiYtRiM2Ki1GLDYjUSFGJy1JI21zR0YkNiNRJWZvcm1GJy1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIRlUvRk5RLDAuMzMzMzMzM2VtRictRiw2JVEoY29GcmFtZUYnRi9GMi1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIRlVGV0Zpb0ZPRjlGOS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0Zpby1GZm42Ji1GIzYkLUZmbjYmLUYjNiYtRmZuNiYtRiM2JS1GLDYlUSRzZXFGJ0YvRjItRmZuNiQtRiM2Ki1GLDYlUSJrRidGL0YyRmlvRl5yLUY2Ni1RIj1GJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUkjbW5HRiQ2JFEiMUYnRjktRjY2LVEjLi5GJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRidGV0ZPRjlGOUY5RjlGZXBGaHBGaW8tRmVyNiRRIjBGJ0Y5RjlGOUZlcEZocEY5RjlGZXBGaHBGOUY5RmVwRmhwRjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1GLDYlUSt6ZXJvXzFmb3JtRidGL0YyRjVGKy1GZm42JC1GIzYkRmRyRjlGOS1GNjYtUSI7RidGOUY7RlxwRkBGQkZERkZGSEZVRk0tRiw2JVEremVyb18yZm9ybUYnRi9GMkY1RistRmZuNiQtRiM2JC1GZXI2JFEiMkYnRjlGOUY5RmpzLyUrZXhlY3V0YWJsZUdGPUY5">Qyg+SSt6ZXJvX25mb3JtRzYiZio2I0kibkdGJUYlNiRJKW9wZXJhdG9yR0YlSSZhcnJvd0dGJUYlLUkkX0RHR0YlNiM3JDclUSVmb3JtRiVJKGNvRnJhbWVHRiU5JDcjNyQ3Iy1JJHNlcUclKnByb3RlY3RlZEc2JEkia0dGJS9GOzsiIiJGMyIiIUYlRiVGJSEiIj5JK3plcm9fMWZvcm1HRiUtRiQ2I0Y+Rj4+SSt6ZXJvXzJmb3JtR0YlLUYkNiMiIiNGPg==</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEremVyb18xZm9ybUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIzo9RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiM2Ji1JI21uR0YkNiRRIjBGJ0Y5LUY2Ni1RMSZJbnZpc2libGVUaW1lcztGJ0Y5RjtGPkZARkJGREZGRkgvRktRJjAuMGVtRicvRk5GWS1GLDYlUSgmIzkyMDsxRidGL0YyRjkvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GOQ==">LUkkX0RHRzYiNiM3JDclUSVmb3JtRiRJKGNvRnJhbWVHRiQiIiI3IzckNyNGKiIiIQ==</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEremVyb18yZm9ybUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIzo9RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiM2KC1JI21uR0YkNiRRIjBGJ0Y5LUY2Ni1RMSZJbnZpc2libGVUaW1lcztGJ0Y5RjtGPkZARkJGREZGRkgvRktRJjAuMGVtRicvRk5GWS1GLDYlUSgmIzkyMDsxRidGL0YyLUY2Ni1RKCZ3ZWRnZTtGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMTY2NjY2N2VtRicvRk5GXG8tRiw2JVEoJiM5MjA7MkYnRi9GMkY5LyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y9Rjk=">LUkkX0RHRzYiNiM3JDclUSVmb3JtRiRJKGNvRnJhbWVHRiQiIiM3IzckNyQiIiJGKiIiIQ==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L2761" drawlabel="true">
<Input>
<Text-field prompt="coFrame &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="ZeroMatrixForm := proc (n) options operator, arrow; Matrix(7, 7, proc (i, j) options operator, arrow; zero_nform(n) end proc) end proc:" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYrLUkjbWlHRiQ2JVEvWmVyb01hdHJpeEZvcm1GJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSJuRidGL0YyLUY2Ni1RKCZzcmFycjtGJ0Y5RjtGPkZARkJGREZGRkgvRktRJjAuMGVtRicvRk5GVi1GLDYlUSdNYXRyaXhGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2Ky1JI21uR0YkNiRRIjdGJ0Y5LUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkhGVS9GTlEsMC4zMzMzMzMzZW1GJ0ZqbkZeby1GZm42JC1GIzYmLUYsNiVRImlGJ0YvRjJGXm8tRiw2JVEiakYnRi9GMkY5RjlGUi1GLDYlUSt6ZXJvX25mb3JtRidGL0YyLUZmbjYkLUYjNiRGT0Y5RjlGOUY5LUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLyUrZXhlY3V0YWJsZUdGPUY5">QyQ+SS9aZXJvTWF0cml4Rm9ybUc2ImYqNiNJIm5HRiVGJTYkSSlvcGVyYXRvckdGJUkmYXJyb3dHRiVGJS1JJ01hdHJpeEc2JCUqcHJvdGVjdGVkR0koX3N5c2xpYkdGJTYlIiIoRjJmKjYkSSJpR0YlSSJqR0YlRiVGKUYlLUkremVyb19uZm9ybUdGJTYjVCRGJUYlNiRGKDkkRiVGJUYlISIi</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L2757" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal">Substitution respecting type of objects in DifferetialGeometry package.</Text-field>
<Text-field prompt="coFrame &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="subsDG := proc (XX, eqs) options operator, arrow; DGmap(2, subs, XX, eqs) end proc:" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYrLUkjbWlHRiQ2JVEnc3Vic0RHRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtSShtZmVuY2VkR0YkNiQtRiM2Ji1GLDYlUSNYWEYnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUYsNiVRJGVxc0YnRi9GMkY5RjktRjY2LVEoJnNyYXJyO0YnRjlGO0Y+RkBGQkZERkZGSEZlbi9GTkZmbi1GLDYlUSZER21hcEYnRi9GMi1GUDYkLUYjNistSSNtbkdGJDYkUSIyRidGOUZXLUY2Ni1RIn5GJ0Y5RjtGPkZARkJGREZGRkhGZW5GX28tRiw2JVElc3Vic0YnRi9GMkZXRlRGV0ZpbkY5RjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk0vJStleGVjdXRhYmxlR0Y9Rjk=">QyQ+SSdzdWJzREdHNiJmKjYkSSNYWEdGJUkkZXFzR0YlRiU2JEkpb3BlcmF0b3JHRiVJJmFycm93R0YlRiUtSSZER21hcEdGJTYmIiIjSSVzdWJzRyUqcHJvdGVjdGVkRzkkOSVGJUYlRiUhIiI=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L2781" drawlabel="true">
<Input>
<Text-field style="Text" bold="true" layout="Normal"><Font bold="false">Function</Font><Font bold="true"> </Font><Font bold="false">creating</Font><Font bold="true"> homogeneity <Font italic="true">h</Font> triples </Font><Font bold="false">in indices 1,...,14</Font><Font bold="true">.</Font></Text-field>
<Text-field prompt="coFrame &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="homogeneities := proc (h) ind := proc (i) options operator, arrow; [[2, 1], [3], [5, 4], [6, 7, 8, 9], [10, 11], [12], [13, 14]][i+4] end proc; homog := {}; for i from -3 to -1 do for j from i to -1 do if -3 &lt;= i+j+h and i+j+h &lt;= 3 then for k1 in ind(i) do for k2 in ind(j) do for k3 in ind(i+j+h) do if i &lt;&gt; j or i = j and k1 &lt; k2 then homog := `union`(homog, {[k1, k2, k3]}) end if end do end do end do end if end do end do; homog end proc:" display="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">QyQ+SS5ob21vZ2VuZWl0aWVzRzYiZio2I0kiaEdGJUYlRiVGJUMmPkkkaW5kR0YlZio2I0kiaUdGJUYlNiRJKW9wZXJhdG9yR0YlSSZhcnJvd0dGJUYlJjcpNyQiIiMiIiI3IyIiJDckIiImIiIlNyYiIiciIigiIikiIio3JCIjNSIjNjcjIiM3NyQiIzgiIzk2IywmOSRGNkY7RjZGJUYlRiU+SSZob21vZ0dGJTwiPyhGLiEiJEY2ISIiSSV0cnVlRyUqcHJvdGVjdGVkRz8oSSJqR0YlRi5GNkZRRlJAJDMxRlAsKEYuRjZGVUY2RktGNjFGWUY4PyZJI2sxR0YlLUYrRi1GUj8mSSNrMkdGJS1GKzYjRlVGUj8mSSNrM0dGJS1GKzYjRllGUkAkNTBGLkZVMy9GLkZVMkZmbkZpbj5GTS1JJnVuaW9uR0ZTNiRGTTwjNyVGZm5GaW5GXW9GTUYlRiVGJUZR</Equation></Text-field>
</Input>
<Output>
<Text-field style="HyperlinkWarning" layout="HyperlinkWarning"><Hyperlink linktarget="http://www.maplesoft.com/support/help/errors/view.aspx?path=Warning,%20%60ind%60%20is%20implicitly%20declared%20local%20to%20procedure%20%60homogeneities%60" hyperlink="true"><Font style="HyperlinkWarning">Warning, `ind` is implicitly declared local to procedure `homogeneities`</Font></Hyperlink></Text-field>
</Output>
<Output>
<Text-field style="HyperlinkWarning" layout="HyperlinkWarning"><Hyperlink linktarget="http://www.maplesoft.com/support/help/errors/view.aspx?path=Warning,%20%60homog%60%20is%20implicitly%20declared%20local%20to%20procedure%20%60homogeneities%60" hyperlink="true"><Font style="HyperlinkWarning">Warning, `homog` is implicitly declared local to procedure `homogeneities`</Font></Hyperlink></Text-field>
</Output>
<Output>
<Text-field style="HyperlinkWarning" layout="HyperlinkWarning"><Hyperlink linktarget="http://www.maplesoft.com/support/help/errors/view.aspx?path=Warning,%20%60i%60%20is%20implicitly%20declared%20local%20to%20procedure%20%60homogeneities%60" hyperlink="true"><Font style="HyperlinkWarning">Warning, `i` is implicitly declared local to procedure `homogeneities`</Font></Hyperlink></Text-field>
</Output>
<Output>
<Text-field style="HyperlinkWarning" layout="HyperlinkWarning"><Hyperlink linktarget="http://www.maplesoft.com/support/help/errors/view.aspx?path=Warning,%20%60j%60%20is%20implicitly%20declared%20local%20to%20procedure%20%60homogeneities%60" hyperlink="true"><Font style="HyperlinkWarning">Warning, `j` is implicitly declared local to procedure `homogeneities`</Font></Hyperlink></Text-field>
</Output>
<Output>
<Text-field style="HyperlinkWarning" layout="HyperlinkWarning"><Hyperlink linktarget="http://www.maplesoft.com/support/help/errors/view.aspx?path=Warning,%20%60k1%60%20is%20implicitly%20declared%20local%20to%20procedure%20%60homogeneities%60" hyperlink="true"><Font style="HyperlinkWarning">Warning, `k1` is implicitly declared local to procedure `homogeneities`</Font></Hyperlink></Text-field>
</Output>
<Output>
<Text-field style="HyperlinkWarning" layout="HyperlinkWarning"><Hyperlink linktarget="http://www.maplesoft.com/support/help/errors/view.aspx?path=Warning,%20%60k2%60%20is%20implicitly%20declared%20local%20to%20procedure%20%60homogeneities%60" hyperlink="true"><Font style="HyperlinkWarning">Warning, `k2` is implicitly declared local to procedure `homogeneities`</Font></Hyperlink></Text-field>
</Output>
<Output>
<Text-field style="HyperlinkWarning" layout="HyperlinkWarning"><Hyperlink linktarget="http://www.maplesoft.com/support/help/errors/view.aspx?path=Warning,%20%60k3%60%20is%20implicitly%20declared%20local%20to%20procedure%20%60homogeneities%60" hyperlink="true"><Font style="HyperlinkWarning">Warning, `k3` is implicitly declared local to procedure `homogeneities`</Font></Hyperlink></Text-field>
</Output>
</Group>
<Group labelreference="L2780" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal">Function creates a matrix representing <Font bold="true">the part of connection matrix of homogeneity <Font italic="true">h </Font>with unknown coefficients</Font> <Font italic="true">a<Font subscript="true">k</Font><Font superscript="true">h,j</Font></Font>.<Font superscript="true"> </Font></Text-field>
<Text-field prompt="coFrame &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="term_homogeneity := proc (h) gr_g2 := [[1, 2], [3], [4, 5], [6, 7, 8, 9], [10, 11], [12], [13, 14]]; n := numelems(gr_g2); gr_TM := [[5, 4], [3], [2, 1]]; term_list := [seq(0, k = 1 .. 14)]; for i to 3 do if 0 &lt; i+h and i+h &lt;= 7 then for j in gr_g2[i+h] do term_list[j] := add(cat(cat(cat(a, k), h), j)*_DG([[&quot;form&quot;, coFrame, 1], [[[k], 1]]]), k = gr_TM[i]) end do end if end do; evalDG(makeg2(term_list)+ZeroMatrixForm(1)) end proc:" display="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">QyQ+STF0ZXJtX2hvbW9nZW5laXR5RzYiZio2I0kiaEdGJUYlRiVGJUMoPkkmZ3JfZzJHRiU3KTckIiIiIiIjNyMiIiQ3JCIiJSIiJjcmIiInIiIoIiIpIiIqNyQiIzUiIzY3IyIjNzckIiM4IiM5PkkibkdGJS1JKW51bWVsZW1zRyUqcHJvdGVjdGVkRzYjRis+SSZncl9UTUdGJTclNyRGNEYzRjA3JEYvRi4+SSp0ZXJtX2xpc3RHRiU3Iy1JJHNlcUdGRjYkIiIhL0kia0dGJTtGLkZBPyhJImlHRiVGLkYuRjFJJXRydWVHRkZAJDMyRlMsJkZYRi45JEYuMUZnbkY3PyZJImpHRiUmRis2I0ZnbkZZPiZGTjYjRltvLUkkYWRkR0ZGNiQqJi1JJGNhdEdGRjYkLUZmbzYkLUZmbzYkSSJhR0YlRlVGaG5GW29GLi1JJF9ER0dGJTYjNyQ3JVElZm9ybUYlSShjb0ZyYW1lR0YlRi43IzckNyNGVUYuRi4vRlUmRkk2I0ZYLUknZXZhbERHR0YlNiMsJi1JJ21ha2VnMkdGJTYjRk5GLi1JL1plcm9NYXRyaXhGb3JtR0YlNiNGLkYuRiVGJUYlISIi</Equation></Text-field>
</Input>
<Output>
<Text-field style="HyperlinkWarning" layout="HyperlinkWarning"><Hyperlink linktarget="http://www.maplesoft.com/support/help/errors/view.aspx?path=Warning,%20%60gr_g2%60%20is%20implicitly%20declared%20local%20to%20procedure%20%60term_homogeneity%60" hyperlink="true"><Font style="HyperlinkWarning">Warning, `gr_g2` is implicitly declared local to procedure `term_homogeneity`</Font></Hyperlink></Text-field>
</Output>
<Output>
<Text-field style="HyperlinkWarning" layout="HyperlinkWarning"><Hyperlink linktarget="http://www.maplesoft.com/support/help/errors/view.aspx?path=Warning,%20%60n%60%20is%20implicitly%20declared%20local%20to%20procedure%20%60term_homogeneity%60" hyperlink="true"><Font style="HyperlinkWarning">Warning, `n` is implicitly declared local to procedure `term_homogeneity`</Font></Hyperlink></Text-field>
</Output>
<Output>
<Text-field style="HyperlinkWarning" layout="HyperlinkWarning"><Hyperlink linktarget="http://www.maplesoft.com/support/help/errors/view.aspx?path=Warning,%20%60gr_TM%60%20is%20implicitly%20declared%20local%20to%20procedure%20%60term_homogeneity%60" hyperlink="true"><Font style="HyperlinkWarning">Warning, `gr_TM` is implicitly declared local to procedure `term_homogeneity`</Font></Hyperlink></Text-field>
</Output>
<Output>
<Text-field style="HyperlinkWarning" layout="HyperlinkWarning"><Hyperlink linktarget="http://www.maplesoft.com/support/help/errors/view.aspx?path=Warning,%20%60term_list%60%20is%20implicitly%20declared%20local%20to%20procedure%20%60term_homogeneity%60" hyperlink="true"><Font style="HyperlinkWarning">Warning, `term_list` is implicitly declared local to procedure `term_homogeneity`</Font></Hyperlink></Text-field>
</Output>
<Output>
<Text-field style="HyperlinkWarning" layout="HyperlinkWarning"><Hyperlink linktarget="http://www.maplesoft.com/support/help/errors/view.aspx?path=Warning,%20%60i%60%20is%20implicitly%20declared%20local%20to%20procedure%20%60term_homogeneity%60" hyperlink="true"><Font style="HyperlinkWarning">Warning, `i` is implicitly declared local to procedure `term_homogeneity`</Font></Hyperlink></Text-field>
</Output>
<Output>
<Text-field style="HyperlinkWarning" layout="HyperlinkWarning"><Hyperlink linktarget="http://www.maplesoft.com/support/help/errors/view.aspx?path=Warning,%20%60j%60%20is%20implicitly%20declared%20local%20to%20procedure%20%60term_homogeneity%60" hyperlink="true"><Font style="HyperlinkWarning">Warning, `j` is implicitly declared local to procedure `term_homogeneity`</Font></Hyperlink></Text-field>
</Output>
</Group>
<Group labelreference="L2760" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal">Function that compute <Font bold="true">curvature</Font>.</Text-field>
<Text-field prompt="coFrame &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="find_cur := proc (Con) options operator, arrow; evalDG(Matrix(7, 7, proc (i, j) options operator, arrow; evalDG(add(`&amp;w`(Con[i, k], Con[k, j]), k = 1 .. 7)) end proc)+map(ExteriorDerivative, Con)) end proc:" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYsLUkjbWlHRiQ2JVEpZmluZF9jdXJGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSRDb25GJ0YvRjItRjY2LVEifkYnRjlGO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZWLUY2Ni1RKCZzcmFycjtGJ0Y5RjtGPkZARkJGREZGRkhGVUZXLUYsNiVRJ2V2YWxER0YnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYoLUYsNiVRJ01hdHJpeEYnRi9GMi1GaW42JC1GIzYrLUkjbW5HRiQ2JFEiN0YnRjktRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSEZVL0ZOUSwwLjMzMzMzMzNlbUYnRmRvRmhvLUZpbjYkLUYjNiYtRiw2JVEiaUYnRi9GMkZoby1GLDYlUSJqRidGL0YyRjlGOUZYRmVuLUZpbjYkLUYjNiUtRiw2JVEkYWRkRidGL0YyLUZpbjYkLUYjNjFGTy1GaW42Ji1GIzYmRmJwRmhvLUYsNiVRImtGJ0YvRjJGOUY5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRlItRjY2LVEiJkYnRjlGO0Y+RkBGQkZERkZGSEZVRlctRiw2JVEid0YnRi9GMkZSRk8tRmluNiYtRiM2JkZncUZob0ZlcEY5RjlGanFGXXJGaG9GZ3EtRjY2LVEiPUYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tRmVvNiRRIjFGJ0Y5LUY2Ni1RIy4uRidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnRldGZG9GOUY5RjlGOUY5RjktRjY2LVEiK0YnRjlGO0Y+RkBGQkZERkZGSEZjcy9GTkZkcy1GLDYlUSRtYXBGJ0YvRjItRmluNiQtRiM2Ji1GLDYlUTNFeHRlcmlvckRlcml2YXRpdmVGJ0YvRjItRjY2LkZqb0YvRjJGO0ZbcEZARkJGREZGRkhGVUZccEZPRjlGOUY5RjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk0vJStleGVjdXRhYmxlR0Y9Rjk=">QyQ+SSlmaW5kX2N1ckc2ImYqNiNJJENvbkdGJUYlNiRJKW9wZXJhdG9yR0YlSSZhcnJvd0dGJUYlLUknZXZhbERHR0YlNiMsJi1JJ01hdHJpeEc2JCUqcHJvdGVjdGVkR0koX3N5c2xpYkdGJTYlIiIoRjZmKjYkSSJpR0YlSSJqR0YlRiVGKUYlLUYtNiMtSSRhZGRHRjM2JC1JIyZ3R0YlNiQmVCQ2JDkkSSJrR0YlJkZENiRGRzklL0ZHOyIiIkY2RiVGJTYkRihGRkZNLUkkbWFwR0YzNiRJM0V4dGVyaW9yRGVyaXZhdGl2ZUdGJUZGRk1GJUYlRiUhIiI=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L2769" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal">Function preventing wrong type errors.</Text-field>
<Text-field style="Text" layout="Normal">(the vanishing n-form and the number 0 are of diffenrent type).</Text-field>
<Text-field prompt="coFrame &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="demake_for_forms := proc (Mat, n) options operator, arrow; [seq(evalDG(zero_nform(n)+forms), forms = demakeg2(Mat))] end proc:" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbWlHRiQ2JVExZGVtYWtlX2Zvcl9mb3Jtc0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUkobWZlbmNlZEdGJDYkLUYjNictRiw2JVEkTWF0RidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictRiw2JVEibkYnRi9GMi8lK2V4ZWN1dGFibGVHRj1GOUY5LUY2Ni1RKCZzcmFycjtGJ0Y5RjtGPkZARkJGREZGRkhGZW4vRk5GZm4tRlA2Ji1GIzYmLUYsNiVRJHNlcUYnRi9GMi1GUDYkLUYjNistRiw2JVEnZXZhbERHRidGL0YyLUZQNiQtRiM2KC1GLDYlUSt6ZXJvX25mb3JtRidGL0YyLUZQNiQtRiM2JUZpbkZcb0Y5RjktRjY2LVEiK0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZfcS1GLDYlUSZmb3Jtc0YnRi9GMkZcb0Y5RjlGV0ZhcS1GNjYtUSI9RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1GLDYlUSlkZW1ha2VnMkYnRi9GMi1GUDYkLUYjNiRGVEY5RjlGXG9GOUY5RlxvRjlGOS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJy1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTUZcb0Y5">QyQ+STFkZW1ha2VfZm9yX2Zvcm1zRzYiZio2JEkkTWF0R0YlSSJuR0YlRiU2JEkpb3BlcmF0b3JHRiVJJmFycm93R0YlRiU3Iy1JJHNlcUclKnByb3RlY3RlZEc2JC1JJ2V2YWxER0dGJTYjLCYtSSt6ZXJvX25mb3JtR0YlNiM5JSIiIkkmZm9ybXNHRiVGOi9GOy1JKWRlbWFrZWcyR0YlNiM5JEYlRiVGJSEiIg==</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L2770" drawlabel="true">
<Input>
<Text-field style="Text" bold="true" layout="Normal"><Font bold="false">Function extracting </Font><Font bold="true">the homogeneity <Font italic="true">h </Font><Font encoding="UTF-8">part of the curvature function \316\272</Font></Font><Font bold="false">.</Font></Text-field>
<Text-field prompt="coFrame &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="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">QyQ+SS5leHRyYWN0X2thcHBhRzYiZio2JUkkY29uR0YlSSRjdXJHRiVJImhHRiVGJUYlRiVDKD5JKWxpc3RfY3VyR0YlLUkxZGVtYWtlX2Zvcl9mb3Jtc0dGJTYkOSUiIiM+SSxUaGV0YV90b19lX0dGJSktSSdNYXRyaXhHNiQlKnByb3RlY3RlZEdJKF9zeXNsaWJHRiU2IzcjLUkkc2VxR0Y5NiQmLUkpZGVtYWtlZzJHRiU2Iy1JJG1hcEdGOTYlSSVIb29rR0YlSSRDb25HRiVJI1ZGR0YlNiM7IiIiIiImL0ZJSShEX1RoZXRhR0YlSSMlVEdGJT5JLHByZWltYWdlX2VfR0YlLUkoY29udmVydEdGOTYkLUknZXZhbERHR0YlNiMtSTBkZWxheURvdFByb2R1Y3RHNiRGOS9JK21vZHVsZW5hbWVHRiVJLFR5cGVzZXR0aW5nR0Y4NiQtRjc2I0ZPKiRGNCEiIkklbGlzdEdGOT5JK2thcHBhX3BhcnRHRiU3Iy1GPjYkLUZXNiMtSSMmd0dGJTYkSSx6ZXJvX3ZlY3RvckdGJUkjZTJHRjkvSSJrR0YlO0ZMIiM5PyZJJGlqa0dGJS1JLmhvbW9nZW5laXRpZXNHRiU2IzkmSSV0cnVlR0Y5QyQ+SStrYXBwYV9jb2VmR0YlLUZHNiQ3JCZGUjYjJkZgcDYjRkwmRlI2IyZGYHA2I0YyJkYtNiMmRmBwNiMiIiQ+JkZgb0ZlcSwmRmpxRkwqJkZocEZMLUZnbzYkJkkjZWlHRiVGXXEmRmByRmFxRkxGTC1GVzYjRmBvRiVGJUYlRl1v</Equation></Text-field>
</Input>
<Output>
<Text-field style="HyperlinkWarning" layout="HyperlinkWarning"><Hyperlink linktarget="http://www.maplesoft.com/support/help/errors/view.aspx?path=Warning,%20%60list_cur%60%20is%20implicitly%20declared%20local%20to%20procedure%20%60extract_kappa%60" hyperlink="true"><Font style="HyperlinkWarning">Warning, `list_cur` is implicitly declared local to procedure `extract_kappa`</Font></Hyperlink></Text-field>
</Output>
<Output>
<Text-field style="HyperlinkWarning" layout="HyperlinkWarning"><Hyperlink linktarget="http://www.maplesoft.com/support/help/errors/view.aspx?path=Warning,%20%60Theta_to_e_%60%20is%20implicitly%20declared%20local%20to%20procedure%20%60extract_kappa%60" hyperlink="true"><Font style="HyperlinkWarning">Warning, `Theta_to_e_` is implicitly declared local to procedure `extract_kappa`</Font></Hyperlink></Text-field>
</Output>
<Output>
<Text-field style="HyperlinkWarning" layout="HyperlinkWarning"><Hyperlink linktarget="http://www.maplesoft.com/support/help/errors/view.aspx?path=Warning,%20%60preimage_e_%60%20is%20implicitly%20declared%20local%20to%20procedure%20%60extract_kappa%60" hyperlink="true"><Font style="HyperlinkWarning">Warning, `preimage_e_` is implicitly declared local to procedure `extract_kappa`</Font></Hyperlink></Text-field>
</Output>
<Output>
<Text-field style="HyperlinkWarning" layout="HyperlinkWarning"><Hyperlink linktarget="http://www.maplesoft.com/support/help/errors/view.aspx?path=Warning,%20%60kappa_part%60%20is%20implicitly%20declared%20local%20to%20procedure%20%60extract_kappa%60" hyperlink="true"><Font style="HyperlinkWarning">Warning, `kappa_part` is implicitly declared local to procedure `extract_kappa`</Font></Hyperlink></Text-field>
</Output>
<Output>
<Text-field style="HyperlinkWarning" layout="HyperlinkWarning"><Hyperlink linktarget="http://www.maplesoft.com/support/help/errors/view.aspx?path=Warning,%20%60ijk%60%20is%20implicitly%20declared%20local%20to%20procedure%20%60extract_kappa%60" hyperlink="true"><Font style="HyperlinkWarning">Warning, `ijk` is implicitly declared local to procedure `extract_kappa`</Font></Hyperlink></Text-field>
</Output>
<Output>
<Text-field style="HyperlinkWarning" layout="HyperlinkWarning"><Hyperlink linktarget="http://www.maplesoft.com/support/help/errors/view.aspx?path=Warning,%20%60kappa_coef%60%20is%20implicitly%20declared%20local%20to%20procedure%20%60extract_kappa%60" hyperlink="true"><Font style="HyperlinkWarning">Warning, `kappa_coef` is implicitly declared local to procedure `extract_kappa`</Font></Hyperlink></Text-field>
</Output>
</Group>
<Group labelreference="L2773" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal">Function that <Font bold="true">computes<Font encoding="UTF-8"> \342\210\202</Font><Font superscript="true">*</Font>( e<Font subscript="true">i</Font><Font encoding="UTF-8"> \342\210\247 e</Font><Font subscript="true">j</Font><Font encoding="UTF-8"> \342\212\227 e</Font><Font subscript="true">k</Font> )</Font> .</Text-field>
<Text-field prompt="g2 &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="del_star_ei_ej_ek := proc (i, j, k) options operator, arrow; evalDG(-`&amp;t`(ei[j], LieBracket(ei[i], ei[k]))+`&amp;t`(ei[i], LieBracket(ei[j], ei[k]))-`" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYrLUkjbWlHRiQ2JVEyZGVsX3N0YXJfZWlfZWpfZWtGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JKG1mZW5jZWRHRiQ2JC1GIzYoLUYsNiVRImlGJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GLDYlUSJqRidGL0YyRlctRiw2JVEia0YnRi9GMkY5RjktRjY2LVEoJnNyYXJyO0YnRjlGO0Y+RkBGQkZERkZGSEZlbi9GTkZmbi1GLDYlUSdldmFsREdGJ0YvRjItRlA2JC1GIzY+LUY2Ni1RKiZ1bWludXMwO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZecC1GLDYlUSNlaUYnRi9GMi1GUDYmLUYjNiRGaW5GOUY5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnLUY2Ni1RIn5GJ0Y5RjtGPkZARkJGREZGRkhGZW5GYm8tRjY2LVEiJkYnRjlGO0Y+RkBGQkZERkZGSEZlbkZiby1GLDYlUSJ0RidGL0YyRl1xLUYsNiVRK0xpZUJyYWNrZXRGJ0YvRjItRlA2JC1GIzYoRmBwLUZQNiYtRiM2JEZURjlGOUZncEZqcEZXRmBwLUZQNiYtRiM2JEZcb0Y5RjlGZ3BGanBGOUY5LUY2Ni1RIitGJ0Y5RjtGPkZARkJGREZGRkhGXXBGX3BGYHBGXXJGXXFGYHFGY3FGXXFGZnEtRlA2JC1GIzYoRmBwRmNwRldGYHBGYXJGOUY5LUY2Ni1RKCZtaW51cztGJ0Y5RjtGPkZARkJGREZGRkhGXXBGX3BGZnEtRlA2JC1GIzYoRmBwRl1yRldGYHBGY3BGOUY5Rl1xRmBxRmNxRl1xRmBwRmFyRjlGOS1GNjYtUSI7RidGOUY7RlpGQEZCRkRGRkZIRmVuRk0vJStleGVjdXRhYmxlR0Y9Rjk=">QyQ+STJkZWxfc3Rhcl9laV9lal9la0c2ImYqNiVJImlHRiVJImpHRiVJImtHRiVGJTYkSSlvcGVyYXRvckdGJUkmYXJyb3dHRiVGJS1JJ2V2YWxER0dGJTYjLCgtSSMmdEdGJTYkJkkjZWlHRiU2IzklLUkrTGllQnJhY2tldEdGJTYkJkY2NiM5JCZGNjYjOSYhIiItRjM2JEY8LUY6NiRGNUY/IiIiLUYzNiQtRjo2JEY8RjVGP0ZCRiVGJUYlRkc=</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEyZGVsX3N0YXJfZWlfZWpfZWtGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSM6PUYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYjNigtSShtZmVuY2VkR0YkNiQtRiM2Ki1GLDYlUSJpRidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictRiw2JVEiakYnRi9GMkZZLUYsNiVRImtGJ0YvRjIvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GOUY5LUY2Ni1RKCYjODU5NDtGJ0Y5RjtGPkZARkJGREZGRkhGZ24vRk5GaG4tRiM2KC1GIzYoLUYsNiVRNURpZmZlcmVudGlhbEdlb21ldHJ5RidGL0YyLUY2Ni1RIzotRidGOUY7Rj5GQEZCRkRGRkZIRmduRmlvLUYsNiVRJ2V2YWxER0YnRi9GMkZhb0Zkb0Y5LUY2Ni1RMCZBcHBseUZ1bmN0aW9uO0YnRjlGO0Y+RkBGQkZERkZGSEZnbkZpby1GUjYkLUYjNiYtRiM2KS1GNjYtUSomdW1pbnVzMDtGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GZHEtRiM2KC1GUjYkLUklbXN1YkdGJDYlLUYsNiVRI2VpRidGL0YyLUYjNiZGW29GYW9GZG9GOS8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnRjktRjY2LVElfiZ0fkYnRjlGO0Y+RkBGQkZERkZGSEZnbkZpby1GUjYkLUYjNigtRiM2KEZecEZhcC1GLDYlUStMaWVCcmFja2V0RidGL0YyRmFvRmRvRjlGZ3AtRlI2JC1GIzYoLUZbcjYlRl1yLUYjNiZGVkZhb0Zkb0Y5RmJyRlktRltyNiVGXXItRiM2JkZeb0Zhb0Zkb0Y5RmJyRmFvRmRvRjlGOUZhb0Zkb0Y5RjlGYW9GZG9GOS1GNjYtUSIrRidGOUY7Rj5GQEZCRkRGRkZIRmNxRmVxLUYjNigtRlI2JEZlc0Y5RmVyLUZSNiQtRiM2KEZcc0ZncC1GUjYkLUYjNihGanFGWUZpc0Zhb0Zkb0Y5RjlGYW9GZG9GOUY5RmFvRmRvRjktRjY2LVEoJm1pbnVzO0YnRjlGO0Y+RkBGQkZERkZGSEZjcUZlcS1GIzYoLUZSNiQtRiM2KEZcc0ZncC1GUjYkLUYjNihGZXNGWUZqcUZhb0Zkb0Y5RjlGYW9GZG9GOUY5RmVyLUZSNiRGaXNGOUZhb0Zkb0Y5RjlGYW9GZG9GOUY5RmFvRmRvRjlGYW9GZG9GOUZhb0Zkb0Y5">Zio2JUkiaUc2IkkiakdGJUkia0dGJUYlNiRJKW9wZXJhdG9yR0YlSSZhcnJvd0dGJUYlLV9JNURpZmZlcmVudGlhbEdlb21ldHJ5R0koX3N5c2xpYkdGJUknZXZhbERHR0YlNiMsKC1JIyZ0R0YlNiQmSSNlaUdGJTYjOSUtX0YtSStMaWVCcmFja2V0R0YlNiQmRjY2IzkkJkY2NiM5JiEiIi1GMzYkRj0tRjo2JEY1RkAiIiItRjM2JC1GOjYkRj1GNUZARkNGJUYlRiU=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L2771" drawlabel="true">
<Input>
<Text-field style="Text" bold="true" layout="Normal"><Font bold="false">Function </Font><Font bold="true" encoding="UTF-8">computing \342\210\202</Font><Font bold="true" superscript="true">*</Font><Font bold="true" encoding="UTF-8">(\316\272).</Font></Text-field>
<Text-field style="Text" layout="Normal">It performs these steps for each <Font italic="true">k </Font>:</Text-field>
<Text-field style="Text" layout="Normal"><Font encoding="UTF-8">- extract the part of coefficients of \316\272\342\210\210C</Font><Font superscript="true">2</Font>(g<Font subscript="true">-</Font>,g) that maps to g<Font subscript="true">k</Font> ,</Text-field>
<Text-field style="Text" layout="Normal">- translate this <Font italic="true">k</Font><Font encoding="UTF-8">-part of \316\272 into C</Font><Font subscript="true">2</Font>(p<Font subscript="true">+</Font><Font encoding="UTF-8">,g) and apply \342\210\202</Font><Font superscript="true">*</Font>,</Text-field>
<Text-field style="Text" layout="Normal"><Font encoding="UTF-8">- sum all these parts into \342\210\202*(\316\272) \342\210\210 C</Font><Font subscript="true">1</Font>(p<Font subscript="true">+</Font>,g).</Text-field>
<Text-field prompt="g2 &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="del_star := proc (kappa_list) bivector_ind := [[1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [3, 5], [4, 5]]; result := evalDG(` for k to 14 do coef_list := DGinfo(kappa_list[k], &quot;CoefficientList&quot;, bivector_ind); del_star_ij_k := [seq(seq(dual_coef[i]*dual_coef[j]*del_star_ei_ej_ek(-i, -j, k), j = i+1 .. 5), i = 1 .. 4)]; term := `+`(op(`~`[`*`](coef_list, del_star_ij_k))); result := result+term end do; evalDG(result) end proc:" display="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">QyQ+SSlkZWxfc3Rhckc2ImYqNiNJK2thcHBhX2xpc3RHRiVGJUYlRiVDJj5JLWJpdmVjdG9yX2luZEdGJTcsNyQiIiIiIiM3JEYuIiIkNyRGLiIiJTckRi4iIiY3JEYvRjE3JEYvRjM3JEYvRjU3JEYxRjM3JEYxRjU3JEYzRjU+SSdyZXN1bHRHRiUtSSdldmFsREdHRiU2Iy1JIyZ0R0YlNiRJI2U1RyUqcHJvdGVjdGVkR0ksemVyb192ZWN0b3JHRiU/KEkia0dGJUYuRi4iIzlJJXRydWVHRkVDJj5JKmNvZWZfbGlzdEdGJS1JJ0RHaW5mb0dGJTYlJjkkNiNGSFEwQ29lZmZpY2llbnRMaXN0RiVGKz5JLmRlbF9zdGFyX2lqX2tHRiU3Iy1JJHNlcUdGRTYkLUZZNiQqKCZJKmR1YWxfY29lZkdGJTYjSSJpR0YlRi4mRmluNiNJImpHRiVGLi1JMmRlbF9zdGFyX2VpX2VqX2VrR0YlNiUsJEZbbyEiIiwkRl5vRmNvRkhGLi9GXm87LCZGW29GLkYuRi5GNS9GW287Ri5GMz5JJXRlcm1HRiUtSSIrR0ZFNiMtSSNvcEdGRTYjLSZJInxpckdGRTYjSSIqR0ZFNiRGTUZWPkY9LCZGPUYuRltwRi4tRj82I0Y9RiVGJUYlRmNv</Equation></Text-field>
</Input>
<Output>
<Text-field style="HyperlinkWarning" layout="HyperlinkWarning"><Hyperlink linktarget="http://www.maplesoft.com/support/help/errors/view.aspx?path=Warning,%20%60bivector_ind%60%20is%20implicitly%20declared%20local%20to%20procedure%20%60del_star%60" hyperlink="true"><Font style="HyperlinkWarning">Warning, `bivector_ind` is implicitly declared local to procedure `del_star`</Font></Hyperlink></Text-field>
</Output>
<Output>
<Text-field style="HyperlinkWarning" layout="HyperlinkWarning"><Hyperlink linktarget="http://www.maplesoft.com/support/help/errors/view.aspx?path=Warning,%20%60result%60%20is%20implicitly%20declared%20local%20to%20procedure%20%60del_star%60" hyperlink="true"><Font style="HyperlinkWarning">Warning, `result` is implicitly declared local to procedure `del_star`</Font></Hyperlink></Text-field>
</Output>
<Output>
<Text-field style="HyperlinkWarning" layout="HyperlinkWarning"><Hyperlink linktarget="http://www.maplesoft.com/support/help/errors/view.aspx?path=Warning,%20%60k%60%20is%20implicitly%20declared%20local%20to%20procedure%20%60del_star%60" hyperlink="true"><Font style="HyperlinkWarning">Warning, `k` is implicitly declared local to procedure `del_star`</Font></Hyperlink></Text-field>
</Output>
<Output>
<Text-field style="HyperlinkWarning" layout="HyperlinkWarning"><Hyperlink linktarget="http://www.maplesoft.com/support/help/errors/view.aspx?path=Warning,%20%60coef_list%60%20is%20implicitly%20declared%20local%20to%20procedure%20%60del_star%60" hyperlink="true"><Font style="HyperlinkWarning">Warning, `coef_list` is implicitly declared local to procedure `del_star`</Font></Hyperlink></Text-field>
</Output>
<Output>
<Text-field style="HyperlinkWarning" layout="HyperlinkWarning"><Hyperlink linktarget="http://www.maplesoft.com/support/help/errors/view.aspx?path=Warning,%20%60del_star_ij_k%60%20is%20implicitly%20declared%20local%20to%20procedure%20%60del_star%60" hyperlink="true"><Font style="HyperlinkWarning">Warning, `del_star_ij_k` is implicitly declared local to procedure `del_star`</Font></Hyperlink></Text-field>
</Output>
<Output>
<Text-field style="HyperlinkWarning" layout="HyperlinkWarning"><Hyperlink linktarget="http://www.maplesoft.com/support/help/errors/view.aspx?path=Warning,%20%60term%60%20is%20implicitly%20declared%20local%20to%20procedure%20%60del_star%60" hyperlink="true"><Font style="HyperlinkWarning">Warning, `term` is implicitly declared local to procedure `del_star`</Font></Hyperlink></Text-field>
</Output>
</Group>
<Group labelreference="L2776" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal"><Font bold="true">Normalization function</Font></Text-field>
<Text-field prompt="coFrame &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="normalize := proc (con, up_to) con_next := con; for h to up_to do con_next := evalDG(con_next+term_homogeneity(h)); cur := find_cur(con_next); dsk := del_star(extract_kappa(con_next, cur, h)); sol := solve(DGinfo(dsk, &quot;CoefficientSet&quot;), `minus`(indets(dsk, name), not_touch_set)); if numelems([sol]) &lt;&gt; 1 then return FAIL end if; con_next := map(subsDG, con_next, sol); con_next := map(subsDG, con_next, {seq(var = 0, var = `minus`(indets(con_next, name), not_touch_set))}) end do; evalDG(con_next) end proc:" display="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">QyQ+SSpub3JtYWxpemVHNiJmKjYkSSRjb25HRiVJJnVwX3RvR0YlRiVGJUYlQyU+SSljb25fbmV4dEdGJTkkPyhJImhHRiUiIiJGMDklSSV0cnVlRyUqcHJvdGVjdGVkR0MpPkYsLUknZXZhbERHR0YlNiMsJkYsRjAtSTF0ZXJtX2hvbW9nZW5laXR5R0YlNiNGL0YwPkkkY3VyR0YlLUkpZmluZF9jdXJHRiU2I0YsPkkkZHNrR0YlLUkpZGVsX3N0YXJHRiU2Iy1JLmV4dHJhY3Rfa2FwcGFHRiU2JUYsRj5GLz5JJHNvbEdGJS1JJnNvbHZlRzYkRjNJKF9zeXNsaWJHRiU2JC1JJ0RHaW5mb0dGJTYkRkNRL0NvZWZmaWNpZW50U2V0RiUtSSZtaW51c0dGMzYkLUknaW5kZXRzR0YzNiRGQ0klbmFtZUdGM0kubm90X3RvdWNoX3NldEdGJUAkMC1JKW51bWVsZW1zR0YzNiM3I0ZLRjBPSSVGQUlMR0YzPkYsLUkkbWFwR0YzNiVJJ3N1YnNER0dGJUYsRks+RiwtRmFvNiVGY29GLDwjLUkkc2VxR0YzNiQvSSR2YXJHRiUiIiEvRlxwLUZWNiQtRlk2JEYsRmVuRmZuLUY3RkFGJUYlRiUhIiI=</Equation></Text-field>
</Input>
<Output>
<Text-field style="HyperlinkWarning" layout="HyperlinkWarning"><Hyperlink linktarget="http://www.maplesoft.com/support/help/errors/view.aspx?path=Warning,%20%60con_next%60%20is%20implicitly%20declared%20local%20to%20procedure%20%60normalize%60" hyperlink="true"><Font style="HyperlinkWarning">Warning, `con_next` is implicitly declared local to procedure `normalize`</Font></Hyperlink></Text-field>
</Output>
<Output>
<Text-field style="HyperlinkWarning" layout="HyperlinkWarning"><Hyperlink linktarget="http://www.maplesoft.com/support/help/errors/view.aspx?path=Warning,%20%60h%60%20is%20implicitly%20declared%20local%20to%20procedure%20%60normalize%60" hyperlink="true"><Font style="HyperlinkWarning">Warning, `h` is implicitly declared local to procedure `normalize`</Font></Hyperlink></Text-field>
</Output>
<Output>
<Text-field style="HyperlinkWarning" layout="HyperlinkWarning"><Hyperlink linktarget="http://www.maplesoft.com/support/help/errors/view.aspx?path=Warning,%20%60cur%60%20is%20implicitly%20declared%20local%20to%20procedure%20%60normalize%60" hyperlink="true"><Font style="HyperlinkWarning">Warning, `cur` is implicitly declared local to procedure `normalize`</Font></Hyperlink></Text-field>
</Output>
<Output>
<Text-field style="HyperlinkWarning" layout="HyperlinkWarning"><Hyperlink linktarget="http://www.maplesoft.com/support/help/errors/view.aspx?path=Warning,%20%60dsk%60%20is%20implicitly%20declared%20local%20to%20procedure%20%60normalize%60" hyperlink="true"><Font style="HyperlinkWarning">Warning, `dsk` is implicitly declared local to procedure `normalize`</Font></Hyperlink></Text-field>
</Output>
<Output>
<Text-field style="HyperlinkWarning" layout="HyperlinkWarning"><Hyperlink linktarget="http://www.maplesoft.com/support/help/errors/view.aspx?path=Warning,%20%60sol%60%20is%20implicitly%20declared%20local%20to%20procedure%20%60normalize%60" hyperlink="true"><Font style="HyperlinkWarning">Warning, `sol` is implicitly declared local to procedure `normalize`</Font></Hyperlink></Text-field>
</Output>
</Group>
<Group labelreference="L2779" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal"><Font bold="true">Biquartic coefficients</Font> extraction function</Text-field>
<Text-field prompt="coFrame &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="find_biquartic := proc (conN, curN) kappa4 := extract_kappa(conN, curN, 4); biq_coefs := [seq(0, k = 1 .. 5)]; biq_coefs[1] := -op(DGinfo(kappa4[6], &quot;CoefficientList&quot;, [[2, 5]])); biq_coefs[2] := op(DGinfo(kappa4[8], &quot;CoefficientList&quot;, [[2, 5]])); biq_coefs[3] := op(DGinfo(kappa4[6], &quot;CoefficientList&quot;, [[1, 4]])); biq_coefs[4] := -op(DGinfo(kappa4[8], &quot;CoefficientList&quot;, [[1, 4]])); biq_coefs[5] := -op(DGinfo(kappa4[9], &quot;CoefficientList&quot;, [[1, 4]])); biq_coefs end proc:" display="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">QyQ+SS9maW5kX2JpcXVhcnRpY0c2ImYqNiRJJWNvbk5HRiVJJWN1ck5HRiVGJUYlRiVDKj5JJ2thcHBhNEdGJS1JLmV4dHJhY3Rfa2FwcGFHRiU2JTkkOSUiIiU+SSpiaXFfY29lZnNHRiU3Iy1JJHNlcUclKnByb3RlY3RlZEc2JCIiIS9JImtHRiU7IiIiIiImPiZGNDYjRj4sJC1JI29wR0Y4NiMtSSdER2luZm9HRiU2JSZGLDYjIiInUTBDb2VmZmljaWVudExpc3RGJTcjNyQiIiNGPyEiIj4mRjQ2I0ZQLUZFNiMtRkg2JSZGLDYjIiIpRk1GTj4mRjQ2IyIiJC1GRTYjLUZINiVGSkZNNyM3JEY+RjI+JkY0NiNGMiwkLUZFNiMtRkg2JUZZRk1GXm9GUT4mRjQ2I0Y/LCQtRkU2Iy1GSDYlJkYsNiMiIipGTUZeb0ZRRjRGJUYlRiVGUQ==</Equation></Text-field>
</Input>
<Output>
<Text-field style="HyperlinkWarning" layout="HyperlinkWarning"><Hyperlink linktarget="http://www.maplesoft.com/support/help/errors/view.aspx?path=Warning,%20%60kappa4%60%20is%20implicitly%20declared%20local%20to%20procedure%20%60find_biquartic%60" hyperlink="true"><Font style="HyperlinkWarning">Warning, `kappa4` is implicitly declared local to procedure `find_biquartic`</Font></Hyperlink></Text-field>
</Output>
<Output>
<Text-field style="HyperlinkWarning" layout="HyperlinkWarning"><Hyperlink linktarget="http://www.maplesoft.com/support/help/errors/view.aspx?path=Warning,%20%60biq_coefs%60%20is%20implicitly%20declared%20local%20to%20procedure%20%60find_biquartic%60" hyperlink="true"><Font style="HyperlinkWarning">Warning, `biq_coefs` is implicitly declared local to procedure `find_biquartic`</Font></Hyperlink></Text-field>
</Output>
</Group>
<Group labelreference="L2777" drawlabel="true">
<Input>
<Text-field prompt="coFrame &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L2775" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal"><Font encoding="UTF-8">Names of variables with respect to which the equation \342\210\202</Font><Font superscript="true">*</Font><Font encoding="UTF-8">(\316\272</Font><Font subscript="true">h</Font>)=0 will NOT be solved.</Text-field>
<Text-field style="Text" layout="Normal">It is used by <Font italic="true">normalize</Font> function.</Text-field>
<Text-field prompt="coFrame &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="not_touch_set := {A, B, coFrame, g2}:" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEubm90X3RvdWNoX3NldEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUkobWZlbmNlZEdGJDYmLUYjNiotRiw2JVEjZzJGJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GLDYlUShjb0ZyYW1lRidGL0YyRlctRiw2JVEiQUYnRi9GMkZXLUYsNiVRIkJGJ0YvRjJGOUY5LyUlb3BlbkdRInxmckYnLyUmY2xvc2VHUSJ8aHJGJy1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS8lK2V4ZWN1dGFibGVHRj1GOQ==">QyQ+SS5ub3RfdG91Y2hfc2V0RzYiPCZJIkFHJSpwcm90ZWN0ZWRHSSJCR0YoSShjb0ZyYW1lR0YlSSNnMkdGKCEiIg==</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L2782" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal"><Font bold="true">Initial Cartan connection</Font></Text-field>
<Text-field prompt="coFrame &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="Con := evalDG(makeg2([6*Theta5, -6*Theta4, -2*Theta3, Theta2, Theta1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0])+ZeroMatrixForm(1));" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYrLUkjbWlHRiQ2JVEkQ29uRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEnZXZhbERHRidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNigtRiw2JVEnbWFrZWcyRidGL0YyLUZTNiQtRiM2JC1GUzYmLUYjNkgtSSNtbkdGJDYkUSI2RidGOS1GNjYtUScmc2RvdDtGJ0Y5RjtGPkZARkJGREZGRkgvRktRJjAuMGVtRicvRk5GZG8tRiw2JVEnVGhldGE1RidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkhGY28vRk5RLDAuMzMzMzMzM2VtRictRjY2LVEqJnVtaW51czA7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORmNwRlxvRmBvLUYsNiVRJ1RoZXRhNEYnRi9GMkZpb0ZfcC1GXW82JFEiMkYnRjlGYG8tRiw2JVEnVGhldGEzRidGL0YyRmlvLUYsNiVRJ1RoZXRhMkYnRi9GMkZpby1GLDYlUSdUaGV0YTFGJ0YvRjJGaW8tRl1vNiRRIjBGJ0Y5RmlvRmRxRmlvRmRxRmlvRmRxRmlvRmRxRmlvRmRxRmlvRmRxRmlvRmRxRmlvRmRxRmlvRmRxRjlGOS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0Y5RjktRjY2LVEiK0YnRjlGO0Y+RkBGQkZERkZGSEZicEZkcC1GLDYlUS9aZXJvTWF0cml4Rm9ybUYnRi9GMi1GUzYkLUYjNiQtRl1vNiRRIjFGJ0Y5RjlGOUY5RjktRiw2I1EhRictSSdtc3BhY2VHRiQ2Ji8lJ2hlaWdodEdRJjAuMGV4RicvJSZ3aWR0aEdGZG8vJSZkZXB0aEdGYnMvJSpsaW5lYnJlYWtHUSVhdXRvRictRjY2LVEiO0YnRjlGO0ZccEZARkJGREZGRkhGY29GTS8lK2V4ZWN1dGFibGVHRj1GOQ==">QyQ+SSRDb25HNiItSSdldmFsREdHRiU2IywmLUknbWFrZWcyR0YlNiM3MSwkSSdUaGV0YTVHJSpwcm90ZWN0ZWRHIiInLCRJJ1RoZXRhNEdGMCEiJywkSSdUaGV0YTNHRjAhIiNJJ1RoZXRhMkdGMEknVGhldGExR0YwIiIhRjpGOkY6RjpGOkY6RjpGOkY6IiIiLUkvWmVyb01hdHJpeEZvcm1HRiU2I0Y7RjtGOw==</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LUknTWF0cml4RzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiNiMvSSQlaWRHRiciNV16KltxKmUlKW9XPQ==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L2765" drawlabel="true">
<Input>
<Text-field prompt="coFrame &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="ConN := normalize(Con, 6):" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVElQ29uTkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRKm5vcm1hbGl6ZUYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYnLUYsNiVRJENvbkYnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUkjbW5HRiQ2JFEiNkYnRjkvJStleGVjdXRhYmxlR0Y9RjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTUZgb0Y5">QyQ+SSVDb25ORzYiLUkqbm9ybWFsaXplR0YlNiRJJENvbkdGJSIiJyEiIg==</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L2766" drawlabel="true">
<Input>
<Text-field prompt="coFrame &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="CurN := find_cur(ConN):" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVElQ3VyTkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRKWZpbmRfY3VyRidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNiUtRiw2JVElQ29uTkYnRi9GMi8lK2V4ZWN1dGFibGVHRj1GOUY5LUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNRlpGOQ==">QyQ+SSVDdXJORzYiLUkpZmluZF9jdXJHRiU2I0klQ29uTkdGJSEiIg==</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L2789" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal"><Font bold="true">The coefficients of Cartan binary quartic</Font></Text-field>
<Text-field prompt="coFrame &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="biquartic := find_biquartic(ConN, CurN);" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEqYmlxdWFydGljRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEvZmluZF9iaXF1YXJ0aWNGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2Jy1GLDYlUSVDb25ORidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictRiw2JVElQ3VyTkYnRi9GMi8lK2V4ZWN1dGFibGVHRj1GOUY5LUY2Ni1RIjtGJ0Y5RjtGZ25GQEZCRkRGRkZIRmhuRk1GX29GOQ==">QyQ+SSpiaXF1YXJ0aWNHNiItSS9maW5kX2JpcXVhcnRpY0dGJTYkSSVDb25OR0YlSSVDdXJOR0YlIiIi</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">NycsLiomSSJBRyUqcHJvdGVjdGVkRyIiI0kiQkdGJkYnIyEkRyIiI3YqJEYoIiIlIyEjIylGKyokRihGJyMhIztGKyokRiVGLSMhI0dGKyokRiVGJyMhI0tGKyMiIilGKyIiIiwoKiZGJSIiJEYoRjsjIiM7IiNEKiZGJUY7RihGPiMiI2VGQSomRiVGO0YoRjsjISIpRkEsLkYkIyEkbSYiJEQjRjMjISNrRktGNiMhJC8iRktGLCMhJUM1RktGMCMiJDEjRksjRjpGS0Y7LChGPUZDRkIjIiRjI0ZBRkUjISNRRkEsLkYkIyElWz9GK0YsIyElb3JGK0YwIyIlWz9GK0YzRi5GNiMhJGMkRitGLkY7</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L3241" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal">The biquartic's invariant <Font italic="true">i</Font></Text-field>
<Text-field prompt="coFrame &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="inv_i := collect(simplify(biquartic[1]*biquartic[5]+3*biquartic[2]^2-4*biquartic[2]*biquartic[4]), [A, B], 'distributed'):" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEmaW52X2lGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUShjb2xsZWN0RidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNistRiw2JVEpc2ltcGxpZnlGJ0YvRjItRlM2JC1GIzY0LUYsNiVRKmJpcXVhcnRpY0YnRi9GMi1GUzYmLUYjNiQtSSNtbkdGJDYkUSIxRidGOUY5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRictRjY2LVEnJnNkb3Q7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORl1wRmhuLUZTNiYtRiM2JC1GYG82JFEiNUYnRjlGOUY5RmNvRmZvLUY2Ni1RKCZtaW51cztGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GanAtRmBvNiRRIjRGJ0Y5RmlvRmhuLUZTNiYtRiM2JC1GYG82JFEiMkYnRjlGOUY5RmNvRmZvRmlvRmhuLUZTNiYtRiM2JEZccUY5RjlGY29GZm8tRjY2LVEiK0YnRjlGO0Y+RkBGQkZERkZGSEZpcEZbcS1GYG82JFEiM0YnRjlGaW8tSSVtc3VwR0YkNiUtRlM2JC1GIzYlRmhuRl9xRjlGOUZhcS8lMXN1cGVyc2NyaXB0c2hpZnRHUSIwRidGOUY5LUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkhGXHAvRk5RLDAuMzMzMzMzM2VtRictRlM2Ji1GIzYmLUYsNiVRIkFGJ0YvRjJGanItRiw2JVEiQkYnRi9GMkY5RjlGY29GZm9GanItRjY2LVEiJ0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4xMTExMTExZW1GJ0ZecC1GLDYlUSxkaXN0cmlidXRlZEYnRi9GMkZqc0Y5RjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk0vJStleGVjdXRhYmxlR0Y9Rjk=">QyQ+SSZpbnZfaUc2Ii1JKGNvbGxlY3RHNiQlKnByb3RlY3RlZEdJKF9zeXNsaWJHRiU2JS1JKXNpbXBsaWZ5R0YoNiMsKComJkkqYmlxdWFydGljR0YlNiMiIiJGNCZGMjYjIiImRjRGNCokJkYyNiMiIiNGOyIiJComRjlGNCZGMjYjIiIlRjQhIiU3JEkiQUdGKUkiQkdGKS5JLGRpc3RyaWJ1dGVkR0YlISIi</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L3242" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal">The biquartic's invariant <Font italic="true">j</Font></Text-field>
<Text-field prompt="coFrame &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="inv_j := collect(simplify(biquartic[1]*biquartic[3]*biquartic[5]-biquartic[1]*biquartic[4]^2-biquartic[2]^2*biquartic[5]+2*biquartic[2]*biquartic[3]*biquartic[4]-biquartic[3]^3), [A, B], 'distributed'):" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEmaW52X2pGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUShjb2xsZWN0RidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNistRiw2JVEpc2ltcGxpZnlGJ0YvRjItRlM2JC1GIzZCLUYsNiVRKmJpcXVhcnRpY0YnRi9GMi1GUzYmLUYjNiQtSSNtbkdGJDYkUSIxRidGOUY5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRictRjY2LVEnJnNkb3Q7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORl1wRmhuLUZTNiYtRiM2JC1GYG82JFEiM0YnRjlGOUY5RmNvRmZvRmlvRmhuLUZTNiYtRiM2JC1GYG82JFEiNUYnRjlGOUY5RmNvRmZvLUY2Ni1RIitGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GYXEtRmBvNiRRIjJGJ0Y5RmlvRmhuLUZTNiYtRiM2JEZjcUY5RjlGY29GZm9GaW9GaG5GX3BGaW9GaG4tRlM2Ji1GIzYkLUZgbzYkUSI0RidGOUY5RjlGY29GZm8tRjY2LVEoJm1pbnVzO0YnRjlGO0Y+RkBGQkZERkZGSEZgcUZicS1JJW1zdXBHRiQ2JS1GUzYkLUYjNiVGaG5GX3BGOUY5RmFwLyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJ0Zhci1GZXI2JS1GUzYkLUYjNiVGaG5GZnFGOUY5RmhxRltzRmlvRmhuRmZwRmFyRmhuRltvRmlvLUZlcjYlLUZTNiQtRiM2JUZobkZqcUY5RjlGaHFGW3NGOUY5LUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkhGXHAvRk5RLDAuMzMzMzMzM2VtRictRlM2Ji1GIzYmLUYsNiVRIkFGJ0YvRjJGanMtRiw2JVEiQkYnRi9GMkY5RjlGY29GZm9GanMtRjY2LVEiJ0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4xMTExMTExZW1GJ0ZecC1GLDYlUSxkaXN0cmlidXRlZEYnRi9GMkZqdEY5RjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk0vJStleGVjdXRhYmxlR0Y9Rjk=">QyQ+SSZpbnZfakc2Ii1JKGNvbGxlY3RHNiQlKnByb3RlY3RlZEdJKF9zeXNsaWJHRiU2JS1JKXNpbXBsaWZ5R0YoNiMsLCooJkkqYmlxdWFydGljR0YlNiMiIiJGNCZGMjYjIiIkRjQmRjI2IyIiJkY0RjQqJkYxRjQmRjI2IyIiJSIiIyEiIiomJkYyNiNGP0Y/RjhGNEZAKihGQkY0RjVGNEY8RjRGPyokRjVGN0ZANyRJIkFHRilJIkJHRikuSSxkaXN0cmlidXRlZEdGJUZA</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L3243" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal"><Font bold="true">The biquartic's discriminant</Font></Text-field>
<Text-field prompt="coFrame &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="diskr := simplify(inv_i^3-27*inv_j^2):" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEmZGlza3JGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSlzaW1wbGlmeUYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYoLUklbXN1cEdGJDYlLUZTNiQtRiM2JC1GLDYlUSZpbnZfaUYnRi9GMkY5RjktRiM2JC1JI21uR0YkNiRRIjNGJ0Y5RjkvJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnLUY2Ni1RKCZtaW51cztGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GaG8tRl5vNiRRIzI3RidGOS1GNjYtUScmc2RvdDtGJ0Y5RjtGPkZARkJGREZGRkgvRktRJjAuMGVtRicvRk5GYXAtRlg2JS1GUzYkLUYjNiQtRiw2JVEmaW52X2pGJ0YvRjJGOUY5LUYjNiQtRl5vNiRRIjJGJ0Y5RjlGYW9GOUY5LUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLyUrZXhlY3V0YWJsZUdGPUY5">QyQ+SSZkaXNrckc2Ii1JKXNpbXBsaWZ5RzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliR0YlNiMsJiokSSZpbnZfaUdGJSIiJCIiIiokSSZpbnZfakdGJSIiIyEjRiEiIg==</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L2787" drawlabel="true">
<Input>
<Text-field prompt="coFrame &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="diskr;" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEmZGlza3JGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSI7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0YxLyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUrZXhlY3V0YWJsZUdGPUY5">QyRJJmRpc2tyRzYiIiIi</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">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</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L3246" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal">Computing Jacobian, we clearly see that A, B are independent, hence the discriminant above does not vanish.</Text-field>
<Text-field prompt="coFrame &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="simplify(Determinant(Matrix([[diff(ev_A, v1), diff(ev_B, v1)], [diff(ev_A, v3), diff(ev_B, v3)]])), trig);" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEpc2ltcGxpZnlGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2KC1GLDYlUSxEZXRlcm1pbmFudEYnRi9GMi1GNjYkLUYjNiYtRiw2JVEnTWF0cml4RidGL0YyLUY2NiQtRiM2JS1GNjYmLUYjNictRjY2Ji1GIzYpLUYsNiVRJWRpZmZGJ0YvRjItRjY2JC1GIzYnLUYsNiVRJWV2X0FGJ0YvRjItSSNtb0dGJDYtUSIsRicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0YxLyUpc3RyZXRjaHlHRlxvLyUqc3ltbWV0cmljR0Zcby8lKGxhcmdlb3BHRlxvLyUubW92YWJsZWxpbWl0c0dGXG8vJSdhY2NlbnRHRlxvLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMzMzMzMzM2VtRictRiw2JVEjdjFGJ0YvRjIvJStleGVjdXRhYmxlR0Zcb0ZobkZobkZaRlAtRjY2JC1GIzYnLUYsNiVRJWV2X0JGJ0YvRjJGWkZfcEZicEZobkZobkZicEZobkZobi8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0ZaLUY2NiYtRiM2KUZQLUY2NiQtRiM2J0ZXRlotRiw2JVEjdjNGJ0YvRjJGYnBGaG5GaG5GWkZQLUY2NiQtRiM2J0ZocEZaRmlxRmJwRmhuRmhuRmJwRmhuRmhuRltxRl5xRmJwRmhuRmhuRltxRl5xRmJwRmhuRmhuRmJwRmhuRmhuRlotRiw2JVEldHJpZ0YnRi9GMkZicEZobkZobi1GZW42LVEiO0YnRmhuRmpuRl1vRl9vRmFvRmNvRmVvRmdvRmlvL0ZdcFEsMC4yNzc3Nzc4ZW1GJ0ZicEZobg==">QyQtSSlzaW1wbGlmeUc2JCUqcHJvdGVjdGVkR0koX3N5c2xpYkc2IjYkLUksRGV0ZXJtaW5hbnRHRig2Iy1JJ01hdHJpeEdGJTYjNyQ3JC1JJWRpZmZHRiY2JEklZXZfQUdGKEkjdjFHRiYtRjM2JEklZXZfQkdGKEY2NyQtRjM2JEY1SSN2M0dGJi1GMzYkRjlGPUkldHJpZ0dGJSIiIg==</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbW9HRiQ2LVEqJnVtaW51czA7RicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y0LyUpc3RyZXRjaHlHRjQvJSpzeW1tZXRyaWNHRjQvJShsYXJnZW9wR0Y0LyUubW92YWJsZWxpbWl0c0dGNC8lJ2FjY2VudEdGNC8lJ2xzcGFjZUdRLDAuMjIyMjIyMmVtRicvJSdyc3BhY2VHRkMtRiM2KC1JJm1mcmFjR0YkNigtSSNtbkdGJDYkUSIxRidGLy1GTDYkUSIyRidGLy8lLmxpbmV0aGlja25lc3NHRk4vJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGVi8lKWJldmVsbGVkR0Y0LUYsNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvRjJGNUY3RjlGO0Y9Rj8vRkJRJjAuMGVtRicvRkVGaW4tRkk2KC1GIzYmLUYjNiotRiM2Ji1GIzYoLUkjbWlHRiQ2JVEkc2luRicvJSdpdGFsaWNHRjRGLy1GLDYtUTAmQXBwbHlGdW5jdGlvbjtGJ0YvRjJGNUY3RjlGO0Y9Rj9GaG5Gam4tSShtZmVuY2VkR0YkNiQtRiM2Ji1GZm82JVEjdjNGJy9Gam9RJXRydWVGJy9GMFEnaXRhbGljRicvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjRGL0YvRmpwRl1xRi9GZW4tRiM2KC1GZm82JVEkY29zRidGaW9GL0ZbcC1GX3A2JC1GIzYmLUZmbzYlUSN2MUYnRmZwRmhwRmpwRl1xRi9GL0ZqcEZdcUYvRi8tRiw2LVEiK0YnRi9GMkY1RjdGOUY7Rj1GP0ZBRkQtRiM2Ji1GIzYoRmVvRltwRmRxRmpwRl1xRi9GZW4tRiM2KEZhcUZbcEZecEZqcEZdcUYvRi9GW3JGY29GW3JGYHJGL0ZqcEZdcUYvLUYjNiYtRiM2MC1GIzYoRk9GZW4tSSVtc3VwR0YkNiVGYnJGTy8lMXN1cGVyc2NyaXB0c2hpZnRHUSIwRidGZW4tRltzNiVGX3FGT0Zdc0YvLUYsNi1RKCZtaW51cztGJ0YvRjJGNUY3RjlGO0Y9Rj9GQUZELUYjNixGT0ZlbkZjb0ZlbkZickZlbkZgckZlbkZfcUYvRmJzLUYjNiRGYHNGL0Zicy1GIzYoRk9GZW5GX3FGZW5GYnJGL0Zicy1GIzYkRmpyRi9GW3ItRiM2KEZPRmVuRmByRmVuRmNvRi9GW3JGT0YvRmpwRl1xRi9GUkZURldGWUZqcEZdcUYvRmpwRl1xRi8=">LCQqJiwqKiYtSSRzaW5HNiQlKnByb3RlY3RlZEdJKF9zeXNsaWJHNiI2I0kjdjNHRikiIiItSSRjb3NHRig2I0kjdjFHRilGLkYuKiYtRidGMUYuLUYwRixGLkYuRiZGLkY0Ri5GLiwwKiZGNSIiI0YvRjhGOCoqRiZGLkY1Ri5GNEYuRi9GLiEiIyokRi9GOCEiIiomRi9GLkY1Ri5GOiokRjVGOEY8KiZGNEYuRiZGLkY4RjhGLkY8I0Y8Rjg=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L3247" drawlabel="true">
<Input>
<Text-field prompt="coFrame &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="solve(numer(%));" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEmc29sdmVGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2Ji1GLDYlUSZudW1lckYnRi9GMi1GNjYkLUYjNiUtRiw2JVEiJUYnRi9GMi8lK2V4ZWN1dGFibGVHUSZmYWxzZUYnL0YzUSdub3JtYWxGJ0ZHRkRGR0ZHLUkjbW9HRiQ2LVEiO0YnRkcvJSZmZW5jZUdGRi8lKnNlcGFyYXRvckdGMS8lKXN0cmV0Y2h5R0ZGLyUqc3ltbWV0cmljR0ZGLyUobGFyZ2VvcEdGRi8lLm1vdmFibGVsaW1pdHNHRkYvJSdhY2NlbnRHRkYvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4yNzc3Nzc4ZW1GJ0ZERkc=">QyQtSSZzb2x2ZUc2JCUqcHJvdGVjdGVkR0koX3N5c2xpYkc2IjYjLUkmbnVtZXJHRiY2I0kiJUdGKCIiIg==</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkobWZlbmNlZEdGJDYmLUYjNigtRiM2KC1JI21pR0YkNiVRI3YxRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEiPUYnL0Y6USdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGRC8lKXN0cmV0Y2h5R0ZELyUqc3ltbWV0cmljR0ZELyUobGFyZ2VvcEdGRC8lLm1vdmFibGVsaW1pdHNHRkQvJSdhY2NlbnRHRkQvJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZTRjIvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRkRGQC1GPTYtUSIsRidGQEZCL0ZGRjhGR0ZJRktGTUZPL0ZSUSYwLjBlbUYnL0ZVUSwwLjMzMzMzMzNlbUYnLUYjNigtRjM2JVEjdjNGJ0Y2RjlGPC1GMzYlUScmIzk2MDtGJy9GN0ZERkBGVkZZRkBGVkZZRkBGQC8lJW9wZW5HUSJ8ZnJGJy8lJmNsb3NlR1EifGhyRidGZW4tRiw2Ji1GIzYoLUYjNihGMkY8RmJvRlZGWUZARmVuLUYjNihGX29GPEZfb0ZWRllGQEZWRllGQEZARmZvRmlvRmVuLUYsNiYtRiM2KEYwRmVuLUYjNihGX29GPC1GIzYnLUY9Ni1RKiZ1bWludXMwO0YnRkBGQkZFRkdGSUZLRk1GTy9GUlEsMC4yMjIyMjIyZW1GJy9GVUZgcUYyRlZGWUZARlZGWUZARlZGWUZARkBGZm9GaW9GVkZZRkA=">NiU8JC9JI3YxRyUqcHJvdGVjdGVkR0YlL0kjdjNHRiZJI1BpR0YmPCQvRiVGKS9GKEYoPCRGJC9GKCwkRiUhIiI=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L3250" drawlabel="true">
<Input>
<Text-field prompt="coFrame &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group><RTable handle="8446884589704897950">TTdSMApJQVJUQUJMRV9TQVZFLzE4NDQ2ODg0NTg5NzA0ODk3OTUwWCwlKWFueXRoaW5nRzYiRiVbZ2whIiUhISEjUiIoIigtJSRfREdHNiM3JDclUSVmb3JtRiUlKGNvRnJhbWVHIiIiNyM3JDcjRi0iIiEtRic2IzckRio3IzckRjBGLS1GJzYjNyRGKjcjNyQ3IyIiI0YtLUYnNiM3JEYqNyM3JDcjIiIkLCQqJEY9I0YtRj0hIiMtRic2IzckRio3IzckNyMiIiUhIictRic2IzckRio3IzckNyMiIiYiIidGJkYmRiZGJi1GJzYjNyRGKjcjNyRGPEZGLUYnNiM3JEYqNyM3JEZDRj1GJi1GJzYjNyRGKjcjNyRGVkZQRiZGJkYmLUYnNiM3JEYqNyM3JEYwLCRGRiEiIkYmLUYnNiM3JEYqNyM3JEZDRkgtRic2IzckRio3IzckRk5GWEYmRiZGJkYmLUYnNiM3JEYqNyM3JEYwRkYtRic2IzckRio3IzckRjxGZ28tRic2IzckRio3IzckRkMsJEZGRj1GJkYmRiZGJkYmRiYtRic2IzckRio3IzckRjxGaG9GJkYmRiZGJkYmRiYtRic2IzckRio3IzckRjBGaG9GJkYmRiZGJkYmRiZGJkYl</RTable>
</Worksheet>

==> anc/vectorfields.mw <==
<?xml version="1.0" encoding="UTF-8"?>
<Worksheet>
<Version major="17" minor="2"/>
<Label-Scheme value="2" prefix=""/>
<View-Properties presentation="false" autoexpanding_sections="true"><Zoom percentage="75"/>
</View-Properties>
<MapleNet-Properties elisiondigitsbefore="100" labelling="true" indentamount="4" elisiontermsthreshold="10000" ansi="false" errorbreak="1" useclientjvm="true" echo="1" imaginaryunit="I" labelwidth="20" contextmenusize="automatic" plotdriver="opengl" elisiondigitsafter="100" plotoutput="terminal" helpbrowser="standard" rtablesize="10" elisiontermsbefore="100" elisiondigitsthreshold="10000" typesetting="standard" plotdevice="inline" verboseproc="1" showassumed="1" errorcursor="false" longdelim="true" plotoptions="" quiet="false" elisiontermsafter="100" screenwidth="79" preplot="" prettyprint="3" displayprecision="-1" screenpixelheight="768" warnlevel="3" screenheight="25" latexwidth="8.0" postplot="" prompt="&gt; " ShowLabels="true"/>
<Styles>
<Font name="Ordered List 1" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Annotation Text" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 2" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 3" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 4" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 5" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Author" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Annotation Title" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="18" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Warning" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Caption Reference" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Maple Input Placeholder" background="[255,255,255]" bold="true" executable="true" family="Courier New" foreground="[200,0,200]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="true"/>
<Font name="Maple Plot" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Code" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[255,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Line Printed Output" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Text Output" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Diagnostic" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[40,120,40]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Inert Output" background="[255,255,255]" bold="false" executable="true" family="Times New Roman" foreground="[144,144,144]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Normal" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Hyperlink" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,128,128]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="Maple Output" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Dash Item" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Math" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Maple Input" background="[255,255,255]" bold="true" executable="true" family="Courier New" foreground="[120,0,14]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Output" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Input" background="[255,255,255]" bold="false" executable="true" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="HyperlinkError" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[255,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="Header and Footer" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="10" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Error" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[255,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Title" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="18" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Heading 1" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="18" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Text" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Bullet Item" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Heading 4" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="true" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Equation Label" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Heading 3" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="true" opaque="false" readonly="false" size="14" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Heading 2" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="16" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="HyperlinkWarning" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="Dictionary Hyperlink" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[147,0,15]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="Atomic Variable" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[175,0,175]" italic="true" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Caption Text" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="List Item" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Layout name="Ordered List 1" alignment="left" bullet="numeric" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix=""/>
<Layout name="Ordered List 2" alignment="left" bullet="alphabetic" firstindent="0" leftmargin="36" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix=""/>
<Layout name="Ordered List 3" alignment="left" bullet="roman" firstindent="0" leftmargin="72" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix=""/>
<Layout name="Ordered List 4" alignment="left" bullet="ALPHABETIC" firstindent="0" leftmargin="108" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix=""/>
<Layout name="Ordered List 5" alignment="left" bullet="ROMAN" firstindent="0" leftmargin="144" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix=""/>
<Layout name="Author" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="8" spacebelow="8" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Warning" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Annotation Title" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="12" spacebelow="12" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Maple Plot" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Line Printed Output" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="any" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Text Output" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="newline" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Diagnostic" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="any" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Normal" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Maple Output" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.3" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Dash Item" alignment="left" bullet="dash" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="HyperlinkError" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Error" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Title" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="12" spacebelow="12" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Heading 1" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="8" spacebelow="4" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Bullet Item" alignment="left" bullet="dot" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Heading 4" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Heading 3" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Heading 2" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="8" spacebelow="2" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="HyperlinkWarning" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="List Item" alignment="left" bullet="indent" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Pencil-style name="Pencil 5" pen-color="[255,0,0]" pen-height="5.0" pen-width="5.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 4" pen-color="[0,0,255]" pen-height="3.0" pen-width="3.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 3" pen-color="[0,0,0]" pen-height="3.0" pen-width="3.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 2" pen-color="[0,0,255]" pen-height="1.0" pen-width="1.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 1" pen-color="[0,0,0]" pen-height="1.0" pen-width="1.0" pen-opacity="1.0"/>
<Highlighter-style name="Highlighter 2" pen-color="[255,204,0]" pen-height="14.0" pen-width="14.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 1" pen-color="[255,153,255]" pen-height="12.0" pen-width="8.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 4" pen-color="[0,255,255]" pen-height="32.0" pen-width="32.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 3" pen-color="[51,255,0]" pen-height="24.0" pen-width="24.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 5" pen-color="[255,255,0]" pen-height="48.0" pen-width="48.0" pen-opacity="0.8"/>
</Styles>
<Task-table>
    <Task-category name="&lt;default&gt;"/>
</Task-table>
<Task/>
<Group labelreference="L1" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY1LUkjbWlHRiQ2JVEocmVzdGFydEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIjpGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORlMtRiw2JVEld2l0aEYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYkLUYsNiVRNURpZmZlcmVudGlhbEdlb21ldHJ5RidGL0YyRjlGOUY1Rk9GVS1GWTYkLUYjNiQtRiw2JVEmVG9vbHNGJ0YvRjJGOUY5RjVGT0ZVLUZZNiQtRiM2JC1GLDYlUSxMaWVBbGdlYnJhc0YnRi9GMkY5RjlGNUZVLUZZNiQtRiM2JC1GLDYlUS5MaW5lYXJBbGdlYnJhRidGL0YyRjlGOUY1LyUrZXhlY3V0YWJsZUdGPUY5">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY1LUkjbWlHRiQ2JVEocmVzdGFydEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIjpGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORlMtRiw2JVEld2l0aEYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYkLUYsNiVRNURpZmZlcmVudGlhbEdlb21ldHJ5RidGL0YyRjlGOUY1Rk9GVS1GWTYkLUYjNiQtRiw2JVEmVG9vbHNGJ0YvRjJGOUY5RjVGT0ZVLUZZNiQtRiM2JC1GLDYlUSxMaWVBbGdlYnJhc0YnRi9GMkY5RjlGNUZVLUZZNiQtRiM2JC1GLDYlUS5MaW5lYXJBbGdlYnJhRidGL0YyRjlGOUY1LyUrZXhlY3V0YWJsZUdGPUY5</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L2" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEieEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjEvJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJStleGVjdXRhYmxlR0Y9Rjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEieEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjEvJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJStleGVjdXRhYmxlR0Y9Rjk=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L2572" drawlabel="true">
<Input>
<Text-field style="Heading 2" layout="Heading 2">Initialization</Text-field>
</Input>
</Group>
<Group labelreference="L4" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEuREdFbnZpcm9ubWVudEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2Ji1GIzYkLUYsNiVRK0Nvb3JkaW5hdGVGJ0YvRjIvRjNRJ25vcm1hbEYnRj0vJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRictRjY2JC1GIzYmLUY2NiYtRiM2LC1GLDYlUSN2MUYnRi9GMi1JI21vR0YkNi1RIixGJ0Y9LyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0YxLyUpc3RyZXRjaHlHRlYvJSpzeW1tZXRyaWNHRlYvJShsYXJnZW9wR0ZWLyUubW92YWJsZWxpbWl0c0dGVi8lJ2FjY2VudEdGVi8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiVRI3YyRidGL0YyRlAtRiw2JVEjdjNGJ0YvRjJGUC1GLDYlUSJ4RidGL0YyRlAtRiw2JVEieUYnRi9GMkY9Rj1GP0ZCRlAtRiw2JVEiTUYnRi9GMkY9Rj0tRlE2LVEiO0YnRj1GVEZXRllGZW5GZ25GaW5GW29GXW8vRmFvUSwwLjI3Nzc3NzhlbUYnLyUrZXhlY3V0YWJsZUdGVkY9">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEuREdFbnZpcm9ubWVudEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2Ji1GIzYjLUYsNiVRK0Nvb3JkaW5hdGVGJ0YvRjIvRjNRJ25vcm1hbEYnLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnLUY2NiQtRiM2JS1GNjYmLUYjNistRiw2JVEjdjFGJ0YvRjItSSNtb0dGJDYtUSIsRidGPS8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGMS8lKXN0cmV0Y2h5R0ZWLyUqc3ltbWV0cmljR0ZWLyUobGFyZ2VvcEdGVi8lLm1vdmFibGVsaW1pdHNHRlYvJSdhY2NlbnRHRlYvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GLDYlUSN2MkYnRi9GMkZQLUYsNiVRI3YzRidGL0YyRlAtRiw2JVEieEYnRi9GMkZQLUYsNiVRInlGJ0YvRjJGPUY/RkJGUC1GLDYlUSJNRidGL0YyRj0tRlE2LVEiO0YnRj1GVEZXRllGZW5GZ25GaW5GW29GXW8vRmFvUSwwLjI3Nzc3NzhlbUYn</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">SSxNYW5pZm9sZDp+TUc2Ig==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L6" drawlabel="true">
<Input>
<Text-field prompt="M &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEjWDFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSdldmFsREdGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2LS1JJm1mcmFjR0YkNigtRiM2Ki1GIzYqLUYsNiVRImJGJ0YvRjItRjY2LVExJkludmlzaWJsZVRpbWVzO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZfby1GIzYqLUYsNiVRJGNvc0YnL0YwRj1GOS1GNjYtUTAmQXBwbHlGdW5jdGlvbjtGJ0Y5RjtGPkZARkJGREZGRkhGXm9GYG8tRlM2JC1GLDYlUSN2MUYnRi9GMkY5LyUrZm9yZWdyb3VuZEdRKlswLDAsMjU1XUYnLyUrZXhlY3V0YWJsZUdGPS8lKXJlYWRvbmx5R0YxLyUwZm9udF9zdHlsZV9uYW1lR1EqMkR+T3V0cHV0RidGOUZfcEZicEZkcEZmcEY5LUY2Ni1RJyZwbHVzO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZdcS1GLDYlUSNsMUYnRi9GMkZfcEZicEZkcEZmcEY5Rl9xLyUubGluZXRoaWNrbmVzc0dRIjFGJy8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0ZncS8lKWJldmVsbGVkR0Y9LUY2Ni1RJyZzZG90O0YnRjlGO0Y+RkBGQkZERkZGSEZeb0Zgby1GLDYlUSVEX3YxRidGL0YyLUY2Ni1RKCZtaW51cztGJ0Y5RjtGPkZARkJGREZGRkhGXHFGXnEtRiw2JVElRF92MkYnRi9GMkZici1GWDYoLUYjNiwtRiM2KkZobkZbby1GIzYqRmNvRmdvLUZTNiQtRiw2JVEjdjNGJ0YvRjJGOUZfcEZicEZkcEZmcEY5Rl9wRmJwRmRwRmZwRjlGYnJGXnNGYnItRiw2JVEjbDNGJ0YvRjJGX3BGYnBGZHBGZnBGOUZlc0ZicUZlcUZocUZqcUZcci1GLDYlUSVEX3YzRidGL0YyRmJwRjlGOS1GNjYtUSI7RidGOUY7L0Y/RjFGQEZCRkRGRkZIRl5vRk1GYnBGOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEjWDFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSdldmFsREdGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2Ky1JJm1mcmFjR0YkNigtRiM2JS1GIzYlLUYsNiVRImJGJ0YvRjItRjY2LVExJkludmlzaWJsZVRpbWVzO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZfby1GIzYlLUYsNiVRJGNvc0YnL0YwRj1GOS1GNjYtUTAmQXBwbHlGdW5jdGlvbjtGJ0Y5RjtGPkZARkJGREZGRkhGXm9GYG8tRlM2JC1GLDYlUSN2MUYnRi9GMkY5LUY2Ni1RJyZwbHVzO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZjcC1GLDYlUSNsMUYnRi9GMkZlcC8lLmxpbmV0aGlja25lc3NHUSIxRicvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGXXEvJSliZXZlbGxlZEdGPS1GNjYtUScmc2RvdDtGJ0Y5RjtGPkZARkJGREZGRkhGXm9GYG8tRiw2JVElRF92MUYnRi9GMi1GNjYtUSgmbWludXM7RidGOUY7Rj5GQEZCRkRGRkZIRmJwRmRwLUYsNiVRJURfdjJGJ0YvRjJGaHEtRlg2KC1GIzYnLUYjNiVGaG5GW28tRiM2JUZjb0Znby1GUzYkLUYsNiVRI3YzRidGL0YyRjlGaHFGZHJGaHEtRiw2JVEjbDNGJ0YvRjJGW3NGaHBGW3FGXnFGYHFGYnEtRiw2JVElRF92M0YnRi9GMkY5LUY2Ni1RIjtGJ0Y5RjsvRj9GMUZARkJGREZGRkhGXm9GTQ==</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEjWDFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSM6PUYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYjNiwtSSZtZnJhY0dGJDYoLUYjNiYtRiM2Ji1GLDYlUSJiRidGL0YyLUY2Ni1RMSZJbnZpc2libGVUaW1lcztGJ0Y5RjtGPkZARkJGREZGRkgvRktRJjAuMGVtRicvRk5GaW4tRiM2Ji1GLDYlUSRjb3NGJy9GMEY9RjktRjY2LVEwJkFwcGx5RnVuY3Rpb247RidGOUY7Rj5GQEZCRkRGRkZIRmhuRmpuLUkobWZlbmNlZEdGJDYkLUYsNiVRI3YxRidGL0YyRjlGOUY5LUY2Ni1RJyZwbHVzO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZecC1GLDYlUSNsMUYnRi9GMkY5RmBwLyUubGluZXRoaWNrbmVzc0dRIjFGJy8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0ZocC8lKWJldmVsbGVkR0Y9RmVuLUklbXN1YkdGJDYlLUY2Ni1RKyZQYXJ0aWFsRDtGJ0Y5RjtGPkZARkJGREZGRkhGaG5Gam5GZ28vJS9zdWJzY3JpcHRzaGlmdEdRIjBGJy1GNjYtUSgmbWludXM7RidGOUY7Rj5GQEZCRkRGRkZIRl1wRl9wLUZecTYlRmBxLUYsNiVRI3YyRidGL0YyRmNxRmZxLUZSNigtRiM2KC1GIzYmRlhGZW4tRiM2JkZdb0Zhby1GZW82JC1GLDYlUSN2M0YnRi9GMkY5RjlGOUZmcUZkckZmcS1GLDYlUSNsM0YnRi9GMkY5RltzRmNwRmZwRmlwRltxRmVuLUZecTYlRmBxRmhyRmNxRjkvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GOQ==">LUkkX0RHRzYiNiM3JDclUSd2ZWN0b3JGJEkiTUclKnByb3RlY3RlZEc3IjclNyQ3IyIiIiomLCYqJkkiYkdGJEYvLUkkY29zRzYkRipJKF9zeXNsaWJHRiQ2I0kjdjFHRipGL0YvSSNsMUdGJEYvRi9GOiEiIjckNyMiIiNGOzckNyMiIiQsJComLCgqJkYzRi8tRjU2I0kjdjNHRipGL0YvRkZGO0kjbDNHRiRGO0YvRklGO0Y7</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L7" drawlabel="true">
<Input>
<Text-field prompt="M &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEjWDJGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSdldmFsREdGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2Ni1GNjYtUSomdW1pbnVzMDtGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GZW4tSSZtZnJhY0dGJDYoLUYjNiotRiw2JVEkc2luRicvRjBGPUY5LUY2Ni1RMCZBcHBseUZ1bmN0aW9uO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZkby1GUzYkLUYsNiVRI3YxRidGL0YyRjkvJStmb3JlZ3JvdW5kR1EqWzAsMCwyNTVdRicvJStleGVjdXRhYmxlR0Y9LyUpcmVhZG9ubHlHRjEvJTBmb250X3N0eWxlX25hbWVHUSoyRH5PdXRwdXRGJ0Y5LUYjNiUtRiw2JVEjbDFGJ0YvRjJGL0YyLyUubGluZXRoaWNrbmVzc0dRIjFGJy8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0ZfcS8lKWJldmVsbGVkR0Y9LUY2Ni1RJyZzZG90O0YnRjlGO0Y+RkBGQkZERkZGSEZjb0Zlby1GLDYlUSVEX3YxRidGL0YyLUY2Ni1RJyZwbHVzO0YnRjlGO0Y+RkBGQkZERkZGSEZaRmZuLUZobjYoLUYjNipGXG9GYG8tRlM2JC1GLDYlUSN2M0YnRi9GMkY5RltwRl5wRmBwRmJwRjktRiw2JVEjbDNGJ0YvRjJGanBGXXFGYHFGYnFGZHEtRiw2JVElRF92M0YnRi9GMkZqcS1GLDYlUSRjb3NGJ0Zfb0Y5LUZTNiQtRiw2JVEjdjJGJ0YvRjJGOUZkcS1GLDYlUSREX3hGJ0YvRjJGanFGXG9GX3NGZHEtRiw2JVEkRF95RidGL0YyRl5wRjlGOS1GNjYtUSI7RidGOUY7L0Y/RjFGQEZCRkRGRkZIRmNvRk1GXnBGOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEjWDJGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSdldmFsREdGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2NC1GNjYtUSomdW1pbnVzMDtGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GZW4tSSZtZnJhY0dGJDYoLUYjNiUtRiw2JVEkc2luRicvRjBGPUY5LUY2Ni1RMCZBcHBseUZ1bmN0aW9uO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZkby1GUzYkLUYsNiVRI3YxRidGL0YyRjktRiM2Iy1GLDYlUSNsMUYnRi9GMi8lLmxpbmV0aGlja25lc3NHUSIxRicvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGZXAvJSliZXZlbGxlZEdGPS1GNjYtUScmc2RvdDtGJ0Y5RjtGPkZARkJGREZGRkhGY29GZW8tRiw2JVElRF92MUYnRi9GMi1GNjYtUScmcGx1cztGJ0Y5RjtGPkZARkJGREZGRkhGWkZmbi1GaG42KC1GIzYlRlxvRmBvLUZTNiQtRiw2JVEjdjNGJ0YvRjJGOS1GLDYlUSNsM0YnRi9GMkZgcEZjcEZmcEZocEZqcC1GLDYlUSVEX3YzRidGL0YyRmBxLUYsNiVRJGNvc0YnRl9vRjktRlM2JC1GLDYlUSN2MkYnRi9GMkY5RmpwLUYsNiVRJERfeEYnRi9GMkZgcUZcb0ZlckZqcC1GLDYlUSREX3lGJ0YvRjJGOS1GNjYtUSI7RidGOUY7L0Y/RjFGQEZCRkRGRkZIRmNvRk0=</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEjWDJGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSM6PUYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYjNjMtRjY2LVEoJm1pbnVzO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZVLUkmbWZyYWNHRiQ2KC1GIzYmLUYsNiVRJHNpbkYnL0YwRj1GOS1GNjYtUTAmQXBwbHlGdW5jdGlvbjtGJ0Y5RjtGPkZARkJGREZGRkgvRktRJjAuMGVtRicvRk5GXm8tSShtZmVuY2VkR0YkNiQtRiw2JVEjdjFGJ0YvRjJGOUY5LUYsNiVRI2wxRidGL0YyLyUubGluZXRoaWNrbmVzc0dRIjFGJy8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0ZecC8lKWJldmVsbGVkR0Y9LUY2Ni1RMSZJbnZpc2libGVUaW1lcztGJ0Y5RjtGPkZARkJGREZGRkhGXW9GX28tSSVtc3ViR0YkNiUtRjY2LVErJlBhcnRpYWxEO0YnRjlGO0Y+RkBGQkZERkZGSEZdb0Zfb0Zjby8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnLUY2Ni1RJyZwbHVzO0YnRjlGO0Y+RkBGQkZERkZGSEZURlYtRlg2KC1GIzYmRmZuRmpuLUZhbzYkLUYsNiVRI3YzRidGL0YyRjlGOS1GLDYlUSNsM0YnRi9GMkZpb0ZccEZfcEZhcEZjcC1GZ3A2JUZpcEZocUZccUZfcS1GIzYmLUYsNiVRJGNvc0YnRmluRjlGam4tRmFvNiQtRiw2JVEjdjJGJ0YvRjJGOUY5RmNwLUZncDYlRmlwLUYsNiVRInhGJ0YvRjJGXHFGX3EtRiM2JkZmbkZqbkZlckY5RmNwLUZncDYlRmlwLUYsNiVRInlGJ0YvRjJGXHFGOS8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGPUY5">LUkkX0RHRzYiNiM3JDclUSd2ZWN0b3JGJEkiTUclKnByb3RlY3RlZEc3IjcmNyQ3IyIiIiwkKiYtSSRzaW5HNiRGKkkoX3N5c2xpYkdGJDYjSSN2MUdGKkYvSSNsMUdGJCEiIkY5NyQ3IyIiJComLUYzNiNJI3YzR0YqRi9JI2wzR0YkRjk3JDcjIiIlLUkkY29zR0Y0NiNJI3YyR0YqNyQ3IyIiJi1GM0ZH</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L10" drawlabel="true">
<Input>
<Text-field style="Heading 2" layout="Heading 2">X<Font subscript="true">1</Font>, X<Font subscript="true">2</Font> span D</Text-field>
<Text-field style="Text" layout="Normal">One-forms describing non-slipping condition:</Text-field>
<Text-field prompt="M &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY3LUkjbWlHRiQ2JVElcGhpMUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRJ2V2YWxER0YnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYuLUY2Ni1RKiZ1bWludXMwO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZlbi1GLDYlUSRzaW5GJy9GMEY9RjktRlM2JC1GIzYlLUYsNiVRI3YyRidGL0YyLyUrZXhlY3V0YWJsZUdGPUY5RjktRjY2LVEnJnNkb3Q7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORmhvLUYsNiVRI2R4RidGL0YyLUY2Ni1RIitGJ0Y5RjtGPkZARkJGREZGRkhGWkZmbi1GLDYlUSRjb3NGJ0ZqbkY5RltvRmRvLUYsNiVRI2R5RidGL0YyRmJvRjlGOS1GNjYtUSI7RidGOUY7L0Y/RjFGQEZCRkRGRkZIRmdvRk0tSSdtc3BhY2VHRiQ2Ji8lJ2hlaWdodEdRJjAuMGV4RicvJSZ3aWR0aEdGaG8vJSZkZXB0aEdGX3EvJSpsaW5lYnJlYWtHUShuZXdsaW5lRictRltxNiZGXXFGYHFGYnEvRmVxUSVhdXRvRictRiw2JVElcGhpMkYnRi9GMkY1Rk8tRlM2JC1GIzY1RldGZ24tRlM2JC1GIzYmLUYsNiVRI3YzRidGL0YyRl1wRl9vRjlGOUZkb0Zqb0ZdcEZgcEZickZkb0ZjcEZdcC1GUzYkLUYjNiktRlM2JC1GIzYmLUkjbW5HRiQ2JFEiMUYnRjktRjY2LVEoJm1pbnVzO0YnRjlGO0Y+RkBGQkZERkZGSEZaRmZuLUYsNiVRImJGJ0YvRjJGOUY5RmRvRmBwLUZTNiQtRiM2JEZmckY5RjlGXXAtRiw2JVEjbDNGJ0YvRjJGOUY5RmRvLUYsNiVRJGR2MkYnRi9GMkZdcEZfdEZkby1GLDYlUSRkdjNGJ0YvRjJGOUY5RmZwRmpwLUYsNiVRJXBoaTNGJ0YvRjJGNUZPLUZTNiQtRiM2NkZXRmduLUZTNiQtRiM2Ji1GLDYlUSN2MUYnRi9GMkZdcEZfb0Y5RjlGZG9Gam9GXXBGYHBGX3VGZG9GY3BGZXMtRiw2JVEjbDFGJ0YvRjJGZG8tRiw2JVEkZHYxRidGL0YyRmVzLUZTNiQtRiM2KUZoc0Zkb0ZgcC1GUzYkLUYjNiRGY3VGOUY5Rl1wRmZ1RjlGOUZkb0ZidEZib0Y5RjlGZnAtRjY2LVEifkYnRjlGO0Y+RkBGQkZERkZGSEZnb0Zpb0Zib0Y5">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY1LUkjbWlHRiQ2JVElcGhpMUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRJ2V2YWxER0YnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYsLUY2Ni1RKiZ1bWludXMwO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZlbi1GLDYlUSRzaW5GJy9GMEY9RjktRlM2JC1GIzYjLUYsNiVRI3YyRidGL0YyRjktRjY2LVEnJnNkb3Q7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORmZvLUYsNiVRI2R4RidGL0YyLUY2Ni1RIitGJ0Y5RjtGPkZARkJGREZGRkhGWkZmbi1GLDYlUSRjb3NGJ0ZqbkY5RltvRmJvLUYsNiVRI2R5RidGL0YyRjktRjY2LVEiO0YnRjlGOy9GP0YxRkBGQkZERkZGSEZlb0ZNLUknbXNwYWNlR0YkNiYvJSdoZWlnaHRHUSYwLjBleEYnLyUmd2lkdGhHRmZvLyUmZGVwdGhHRl1xLyUqbGluZWJyZWFrR1EobmV3bGluZUYnLUZpcDYmRltxRl5xRmBxL0ZjcVElYXV0b0YnLUYsNiVRJXBoaTJGJ0YvRjJGNUZPLUZTNiQtRiM2NEZXRmduLUZTNiQtRiM2JS1GLDYlUSN2M0YnRi9GMkZbcEZfb0Y5RmJvRmhvRltwRl5wRmByRmJvRmFwRltwLUZTNiQtRiM2KC1GUzYkLUYjNiUtSSNtbkdGJDYkUSIxRidGOS1GNjYtUSgmbWludXM7RidGOUY7Rj5GQEZCRkRGRkZIRlpGZm4tRiw2JVEiYkYnRi9GMkY5RmJvRl5wLUZTNiQtRiM2I0ZkckY5RltwLUYsNiVRI2wzRidGL0YyRjlGYm8tRiw2JVEkZHYyRidGL0YyRltwRl10RmJvLUYsNiVRJGR2M0YnRi9GMkY5RmRwRmhwLUYsNiVRJXBoaTNGJ0YvRjJGNUZPLUZTNiQtRiM2NEZXRmduLUZTNiQtRiM2JS1GLDYlUSN2MUYnRi9GMkZbcEZfb0Y5RmJvRmhvRltwRl5wRl11RmJvRmFwRmNzLUYsNiVRI2wxRidGL0YyRmJvLUYsNiVRJGR2MUYnRi9GMkZjcy1GUzYkLUYjNihGZnNGYm9GXnAtRlM2JC1GIzYjRmF1RjlGW3BGZHVGOUZib0ZgdEY5RmRwLUY2Ni1RIn5GJ0Y5RjtGPkZARkJGREZGRkhGZW9GZ28=</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEoJiM5NjY7MUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIzo9RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiM2Ky1GNjYtUSgmbWludXM7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORlUtRiM2Ji1GLDYlUSRzaW5GJy9GMEY9RjktRjY2LVEwJkFwcGx5RnVuY3Rpb247RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORltvLUkobWZlbmNlZEdGJDYkLUYsNiVRI3YyRidGL0YyRjlGOS1GNjYtUTEmSW52aXNpYmxlVGltZXM7RidGOUY7Rj5GQEZCRkRGRkZIRmpuRlxvLUYjNiYtRiw2JVEiZEYnRi9GMi1JJ21zcGFjZUdGJDYmLyUnaGVpZ2h0R1EmMC4wZXhGJy8lJndpZHRoR1EmMS4wcHhGJy8lJmRlcHRoR0ZgcC8lKmxpbmVicmVha0dRJWF1dG9GJy1GLDYlUSJ4RidGL0YyRjktRjY2LVEnJnBsdXM7RidGOUY7Rj5GQEZCRkRGRkZIRlRGVi1GIzYmLUYsNiVRJGNvc0YnRmZuRjlGZ25GXW9GOUZjby1GIzYmRmhvRltwLUYsNiVRInlGJ0YvRjJGOUY5LyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y9Rjk=">LUkkX0RHRzYiNiM3JDclUSVmb3JtRiRJIk1HJSpwcm90ZWN0ZWRHIiIiNyQ3JDcjIiIlLCQtSSRzaW5HNiRGKkkoX3N5c2xpYkdGJDYjSSN2MkdGKiEiIjckNyMiIiYtSSRjb3NHRjNGNQ==</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEoJiM5NjY7MkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIzo9RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiM2NS1GNjYtUSgmbWludXM7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORlUtRjY2LlEiKEYnLyUlc2l6ZUdRIjhGJ0Y5L0Y8RjFGPi9GQUYxRkJGREZGRkgvRktRLDAuMTY2NjY2N2VtRicvRk5Gam4tRiM2KC1GIzYmLUYsNiVRImJGJ0YvRjItRjY2LVExJkludmlzaWJsZVRpbWVzO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZnby1GIzYmLUYsNiVRJGNvc0YnL0YwRj1GOS1GNjYtUTAmQXBwbHlGdW5jdGlvbjtGJ0Y5RjtGPkZARkJGREZGRkhGZm9GaG8tSShtZmVuY2VkR0YkNiQtRiw2JVEjdjNGJ0YvRjJGOUY5RjlGUUZpb0ZRLUYsNiVRI2wzRidGL0YyRjktRjY2LlEiKUYnRlpGOUZnbkY+RmhuRkJGREZGRkhGaW5GW29GY28tRiM2Ji1GLDYlUSJkRidGL0YyLUknbXNwYWNlR0YkNiYvJSdoZWlnaHRHUSYwLjBleEYnLyUmd2lkdGhHUSYxLjBweEYnLyUmZGVwdGhHRmhxLyUqbGluZWJyZWFrR1ElYXV0b0YnLUYsNiVRI3YyRidGL0YyRjktRjY2LVEnJnBsdXM7RidGOUY7Rj5GQEZCRkRGRkZIRlRGVkZocEZjby1GIzYmRmBxRmNxRmVwRjlGUS1GIzYmLUYsNiVRJHNpbkYnRl5wRjlGX3AtRmNwNiQtRiM2JkZlcEZkckZhckY5RjlGOUZjby1GIzYmRmBxRmNxLUYsNiVRInhGJ0YvRjJGOUZkci1GIzYmRltwRl9wRl5zRjlGY28tRiM2JkZgcUZjcS1GLDYlUSJ5RidGL0YyRjlGOS8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGPUY5">LUkkX0RHRzYiNiM3JDclUSVmb3JtRiRJIk1HJSpwcm90ZWN0ZWRHIiIiNyY3JDcjIiIjLCgqJkkiYkdGJEYrLUkkY29zRzYkRipJKF9zeXNsaWJHRiQ2I0kjdjNHRipGKyEiIkYzRitJI2wzR0YkRis3JDcjIiIkRjo3JDcjIiIlLCQtSSRzaW5HRjU2IywmRjhGK0kjdjJHRipGK0Y5NyQ3IyIiJi1GNEZE</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEoJiM5NjY7M0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIzo9RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiM2NS1GNjYtUSgmbWludXM7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORlUtRiw2JVEjbDFGJ0YvRjItRjY2LVExJkludmlzaWJsZVRpbWVzO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZobi1GIzYmLUYsNiVRImRGJ0YvRjItSSdtc3BhY2VHRiQ2Ji8lJ2hlaWdodEdRJjAuMGV4RicvJSZ3aWR0aEdRJjEuMHB4RicvJSZkZXB0aEdGZG8vJSpsaW5lYnJlYWtHUSVhdXRvRictRiw2JVEjdjFGJ0YvRjJGOUZRLUY2Ni5RIihGJy8lJXNpemVHUSI4RidGOS9GPEYxRj4vRkFGMUZCRkRGRkZIL0ZLUSwwLjE2NjY2NjdlbUYnL0ZORmlwLUYjNiYtRiM2Ji1GLDYlUSJiRidGL0YyRlotRiM2Ji1GLDYlUSRjb3NGJy9GMEY9RjktRjY2LVEwJkFwcGx5RnVuY3Rpb247RidGOUY7Rj5GQEZCRkRGRkZIRmduRmluLUkobWZlbmNlZEdGJDYkRl1wRjlGOUY5LUY2Ni1RJyZwbHVzO0YnRjlGO0Y+RkBGQkZERkZGSEZURlZGV0Y5LUY2Ni5RIilGJ0ZjcEY5RmZwRj5GZ3BGQkZERkZGSEZocEZqcEZaLUYjNiZGXG9GX28tRiw2JVEjdjJGJ0YvRjJGOUZRLUYjNiYtRiw2JVEkc2luRidGZ3FGOUZocS1GXHI2JC1GIzYmRl1wRl5yRmZyRjlGOUY5RlotRiM2JkZcb0Zfby1GLDYlUSJ4RidGL0YyRjlGXnItRiM2JkZkcUZocUZec0Y5RlotRiM2JkZcb0Zfby1GLDYlUSJ5RidGL0YyRjlGOS8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGPUY5">LUkkX0RHRzYiNiM3JDclUSVmb3JtRiRJIk1HJSpwcm90ZWN0ZWRHIiIiNyY3JDcjRissJEkjbDFHRiQhIiI3JDcjIiIjLCYqJkkiYkdGJEYrLUkkY29zRzYkRipJKF9zeXNsaWJHRiQ2I0kjdjFHRipGK0YxRjBGMTckNyMiIiUsJC1JJHNpbkdGOjYjLCZGPUYrSSN2MkdGKkYrRjE3JDcjIiImLUY5RkQ=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L11" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal">X<Font subscript="true">1</Font>,X<Font subscript="true">2</Font> annihilate the one-forms above.</Text-field>
<Text-field prompt="M &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEpc2ltcGxpZnlGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2Jy1GNjYmLUYjNiYtRiw2JVEkc2VxRidGL0YyLUY2NiQtRiM2KkY+LUY2NiQtRiM2Ki1GLDYlUSVIb29rRidGL0YyLUY2NiQtRiM2Jy1GLDYlUSNYWEYnRi9GMi1JI21vR0YkNi1RIixGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjEvJSlzdHJldGNoeUdGZW4vJSpzeW1tZXRyaWNHRmVuLyUobGFyZ2VvcEdGZW4vJS5tb3ZhYmxlbGltaXRzR0Zlbi8lJ2FjY2VudEdGZW4vJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GLDYlUSRwaGlGJy9GMEZlbkZXLyUrZXhlY3V0YWJsZUdGZW5GV0ZXRlNGaG8tRlQ2LVEiPUYnRldGWS9GZ25GZW5GaG5Gam5GXG9GXm9GYG8vRmNvUSwwLjI3Nzc3NzhlbUYnL0Zmb0ZjcC1GNjYmLUYjNiktRiw2JVElcGhpMUYnRi9GMkZTLUYsNiVRJXBoaTJGJ0YvRjJGUy1GLDYlUSVwaGkzRidGL0YyRlxwRldGVy8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0ZccEZXRldGU0ZQRl5wLUY2NiYtRiM2Jy1GLDYlUSNYMUYnRi9GMkZTLUYsNiVRI1gyRidGL0YyRlxwRldGV0ZicUZlcUZccEZXRldGXHBGV0ZXRmJxRmVxRlMtRiw2JVEldHJpZ0YnRi9GMkZccEZXRlctRlQ2LVEiO0YnRldGWUZmbkZobkZqbkZcb0Zeb0Zgb0Zib0ZkcEZccEZX">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2JVEpc2ltcGxpZnlGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2JS1GNjYmLUYjNiQtRiw2JVEkc2VxRidGL0YyLUY2NiQtRiM2KEY+LUY2NiQtRiM2KC1GLDYlUSVIb29rRidGL0YyLUY2NiQtRiM2JS1GLDYlUSNYWEYnRi9GMi1JI21vR0YkNi1RIixGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjEvJSlzdHJldGNoeUdGZW4vJSpzeW1tZXRyaWNHRmVuLyUobGFyZ2VvcEdGZW4vJS5tb3ZhYmxlbGltaXRzR0Zlbi8lJ2FjY2VudEdGZW4vJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GLDYlUSRwaGlGJy9GMEZlbkZXRldGU0Zoby1GVDYtUSI9RidGV0ZZL0ZnbkZlbkZobkZqbkZcb0Zeb0Zgby9GY29RLDAuMjc3Nzc3OGVtRicvRmZvRmFwLUY2NiYtRiM2Jy1GLDYlUSVwaGkxRidGL0YyRlMtRiw2JVElcGhpMkYnRi9GMkZTLUYsNiVRJXBoaTNGJ0YvRjJGVy8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0ZXRlNGUEZccC1GNjYmLUYjNiUtRiw2JVEjWDFGJ0YvRjJGUy1GLDYlUSNYMkYnRi9GMkZXRmBxRmNxRldGV0ZgcUZjcUZTLUYsNiVRJXRyaWdGJ0YvRjJGVy1GVDYtUSI7RidGV0ZZRmZuRmhuRmpuRlxvRl5vRmBvRmJvRmJw</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">NygiIiFGI0YjRiNGI0Yj</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L8" drawlabel="true">
<Input>
<Text-field prompt="M &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYzLUkjbWlHRiQ2JVEjWDNGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUStMaWVCcmFja2V0RidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNictRiw2JVEjWDFGJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GLDYlUSNYMkYnRi9GMi8lK2V4ZWN1dGFibGVHRj1GOUY5LUY2Ni1RIjtGJ0Y5RjtGZ25GQEZCRkRGRkZIRmhuRk0tRiw2JVEjWDRGJ0YvRjJGNUZPLUZTNiQtRiM2JkZXRlpGK0Y5RjlGYW8tRiw2JVEjWDVGJ0YvRjJGNUZPLUZTNiQtRiM2JkZcb0ZaRitGOUY5RmFvRl9vRjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYxLUkjbWlHRiQ2JVEjWDNGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUStMaWVCcmFja2V0RidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNiUtRiw2JVEjWDFGJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GLDYlUSNYMkYnRi9GMkY5LUY2Ni1RIjtGJ0Y5RjtGZ25GQEZCRkRGRkZIRmhuRk0tRiw2JVEjWDRGJ0YvRjJGNUZPLUZTNiQtRiM2JUZXRlpGK0Y5Rl9vLUYsNiVRI1g1RidGL0YyRjVGTy1GUzYkLUYjNiVGXG9GWkYrRjlGX28=</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEjWDNGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSM6PUYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYjNjMtRjY2LVEoJm1pbnVzO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZVLUkmbWZyYWNHRiQ2KC1GIzYmLUYjNiYtRiM2Ji1GLDYlUSRjb3NGJy9GMEY9RjktRjY2LVEwJkFwcGx5RnVuY3Rpb247RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORmJvLUkobWZlbmNlZEdGJDYkLUYsNiVRI3YxRidGL0YyRjlGOS1GNjYtUTEmSW52aXNpYmxlVGltZXM7RidGOUY7Rj5GQEZCRkRGRkZIRmFvRmNvLUYsNiVRI2wxRidGL0YyRjktRjY2LVEnJnBsdXM7RidGOUY7Rj5GQEZCRkRGRkZIRlRGVi1GLDYlUSJiRidGL0YyRjktSSVtc3VwR0YkNiVGXXAtSSNtbkdGJDYkUSIyRidGOS8lMXN1cGVyc2NyaXB0c2hpZnRHUSIwRicvJS5saW5ldGhpY2tuZXNzR1EiMUYnLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRmVxLyUpYmV2ZWxsZWRHRj1Gam8tSSVtc3ViR0YkNiUtRjY2LVErJlBhcnRpYWxEO0YnRjlGO0Y+RkBGQkZERkZGSEZhb0Zjb0Znby8lL3N1YnNjcmlwdHNoaWZ0R0ZfcUZgcC1GWDYoLUYjNiktRjY2LVEqJnVtaW51czA7RidGOUY7Rj5GQEZCRkRGRkZIRlRGVkZjcEZgcC1GanA2JEZicUY5RmBwLUYjNiYtRiw2JVEjbDNGJ0YvRjJGam8tRiM2JkZqbkZeby1GZW82JC1GLDYlUSN2M0YnRi9GMkY5RjlGOUY5LUZncDYlRl1zRmlwRl1xRmBxRmNxRmZxRmhxRmpvLUZbcjYlRl1yRmRzRmByRmBwLUYjNiYtRiw2JVEkc2luRidGXW9GOUZeby1GZW82JC1GLDYlUSN2MkYnRi9GMkY5RjlGam8tRltyNiVGXXItRiw2JVEieEYnRi9GMkZgckZRLUYjNiZGam5GXm9GYHRGOUZqby1GW3I2JUZdci1GLDYlUSJ5RidGL0YyRmByRjkvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GOQ==">LUkkX0RHRzYiNiM3JDclUSd2ZWN0b3JGJEkiTUclKnByb3RlY3RlZEc3IjcmNyQ3IyIiIiwkKiYsJiomLUkkY29zRzYkRipJKF9zeXNsaWJHRiQ2I0kjdjFHRipGL0kjbDFHRiRGL0YvSSJiR0YkRi9GLylGOiIiIyEiIkY+NyQ3IyIiJComKUkjbDNHRiRGPUY+LChGO0Y+Ri9GLyomRkRGLy1GNTYjSSN2M0dGKkYvRi9GLzckNyMiIiUtSSRzaW5HRjY2I0kjdjJHRio3JDcjIiImLCQtRjVGT0Y+</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEjWDRGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSM6PUYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYjNjMtRjY2LVEoJm1pbnVzO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZVLUkmbWZyYWNHRiQ2KC1GIzYmLUYjNiYtRiw2JVEkc2luRicvRjBGPUY5LUY2Ni1RMCZBcHBseUZ1bmN0aW9uO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZgby1JKG1mZW5jZWRHRiQ2JC1GLDYlUSN2MUYnRi9GMkY5RjktRjY2LVExJkludmlzaWJsZVRpbWVzO0YnRjlGO0Y+RkBGQkZERkZGSEZfb0Zhby1GY282JC1GIzYmLUklbXN1cEdGJDYlLUYsNiVRImJGJ0YvRjItSSNtbkdGJDYkUSIyRidGOS8lMXN1cGVyc2NyaXB0c2hpZnRHUSIwRidGUS1GYHA2JS1GLDYlUSNsMUYnRi9GMkZlcEZpcEY5RjlGOS1GYHA2JUZecS1GZnA2JFEiM0YnRjlGaXAvJS5saW5ldGhpY2tuZXNzR1EiMUYnLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRltyLyUpYmV2ZWxsZWRHRj1GaG8tSSVtc3ViR0YkNiUtRjY2LVErJlBhcnRpYWxEO0YnRjlGO0Y+RkBGQkZERkZGSEZfb0Zhb0Zlby8lL3N1YnNjcmlwdHNoaWZ0R0ZbcS1GNjYtUScmcGx1cztGJ0Y5RjtGPkZARkJGREZGRkhGVEZWLUZYNigtRiM2Ji1GIzYmRmhuRlxvLUZjbzYkLUYsNiVRI3YzRidGL0YyRjlGOUZoby1GY282JC1GIzYqRl9wRlEtRmBwNiUtRiw2JVEjbDNGJ0YvRjJGZXBGaXBGUS1GIzYmRmVwRmhvRmJwRjlGaHItRmZwNiRGaHFGOUY5RjlGOS1GYHA2JUZcdEZjcUZpcEZmcUZpcUZcckZeckZoby1GYXI2JUZjckZjc0ZmckZRLUYjNiYtRiw2JVEkY29zRidGW29GOUZcby1GY282JC1GLDYlUSN2MkYnRi9GMkY5RjlGaG8tRmFyNiVGY3ItRiw2JVEieEYnRi9GMkZmckZRLUYjNiZGaG5GXG9GXHVGOUZoby1GYXI2JUZjci1GLDYlUSJ5RidGL0YyRmZyRjkvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GOQ==">LUkkX0RHRzYiNiM3JDclUSd2ZWN0b3JGJEkiTUclKnByb3RlY3RlZEc3IjcmNyQ3IyIiIiwkKigtSSRzaW5HNiRGKkkoX3N5c2xpYkdGJDYjSSN2MUdGKkYvLCYqJClJImJHRiQiIiNGL0YvKiQpSSNsMUdGJEY8Ri8hIiJGLylGPyIiJEZARkA3JDcjRkIqKC1GMzYjSSN2M0dGKkYvLCpGOUYvKiQpSSNsM0dGJEY8Ri9GQComRjxGL0Y7Ri9GQEYvRi9GLylGTEZCRkA3JDcjIiIlLCQtSSRjb3NHRjQ2I0kjdjJHRipGQDckNyMiIiYsJC1GM0ZVRkA=</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEjWDVGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSM6PUYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYjNistRjY2LVEoJm1pbnVzO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZVLUkmbWZyYWNHRiQ2KC1GIzYmLUYjNiYtRiw2JVEiYkYnRi9GMi1GNjYtUTEmSW52aXNpYmxlVGltZXM7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORl9vLUYjNiYtRiw2JVEkY29zRicvRjBGPUY5LUY2Ni1RMCZBcHBseUZ1bmN0aW9uO0YnRjlGO0Y+RkBGQkZERkZGSEZeb0Zgby1JKG1mZW5jZWRHRiQ2JC1GLDYlUSN2MUYnRi9GMkY5RjlGOS1GNjYtUScmcGx1cztGJ0Y5RjtGPkZARkJGREZGRkhGVEZWLUYsNiVRI2wxRidGL0YyRjktSSVtc3VwR0YkNiVGY3AtSSNtbkdGJDYkUSIzRidGOS8lMXN1cGVyc2NyaXB0c2hpZnRHUSIwRicvJS5saW5ldGhpY2tuZXNzR1EiMUYnLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRmVxLyUpYmV2ZWxsZWRHRj1GW28tSSVtc3ViR0YkNiUtRjY2LVErJlBhcnRpYWxEO0YnRjlGO0Y+RkBGQkZERkZGSEZeb0Zgb0ZdcC8lL3N1YnNjcmlwdHNoaWZ0R0ZfcUZgcC1GWDYoLUYjNigtRiM2JkZobkZbby1GIzYmRmNvRmdvLUZbcDYkLUYsNiVRI3YzRidGL0YyRjlGOUY5RlFGaHJGUS1GLDYlUSNsM0YnRi9GMkY5LUZncDYlRl9zRmlwRl1xRmBxRmNxRmZxRmhxRltvLUZbcjYlRl1yRlxzRmByRjkvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GOQ==">LUkkX0RHRzYiNiM3JDclUSd2ZWN0b3JGJEkiTUclKnByb3RlY3RlZEc3IjckNyQ3IyIiIiwkKiYsJiomSSJiR0YkRi8tSSRjb3NHNiRGKkkoX3N5c2xpYkdGJDYjSSN2MUdGKkYvRi9JI2wxR0YkRi9GLylGOyIiJCEiIkY+NyQ3I0Y9KiYpSSNsM0dGJEY9Rj4sKComRjRGLy1GNjYjSSN2M0dGKkYvRi9GRkY+RkNGPkYv</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L41" drawlabel="true">
<Input>
<Text-field style="Heading 2" layout="Heading 2">D is (2,3,5)</Text-field>
<Text-field style="Text" layout="Normal">Proof that X<Font subscript="true">1</Font>,...,X<Font subscript="true">5</Font> form a basis of D for each parameters (l<Font subscript="true">1</Font>,l<Font subscript="true">3</Font>,b) in range R<Font superscript="true">+</Font> x R<Font superscript="true">+</Font> x [0,1].</Text-field>
<Text-field style="Text" layout="Normal">We cannot use '<Font italic="true">DGbasis</Font>' command, because it would solve the independecy over R(b,l1,l3) and ignore the possibility of vanishing divisor.</Text-field>
</Input>
</Group>
<Group labelreference="L22" drawlabel="true">
<Input>
<Text-field prompt="M &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVElWGlfdUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRJWV2YWxGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2Jy1GUzYmLUYjNi0tRiw2JVEjWDFGJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GLDYlUSNYMkYnRi9GMkZobi1GLDYlUSNYM0YnRi9GMkZobi1GLDYlUSNYNEYnRi9GMkZobi1GLDYlUSNYNUYnRi9GMi8lK2V4ZWN1dGFibGVHRj1GOUY5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmhuLUZTNiYtRiM2MC1GLDYlUSN2MUYnRi9GMi1GNjYtUSI9RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1JJm1mcmFjR0YkNigtRiw2JVEjUGlGJy9GMEY9RjktRiM2JS1JI21uR0YkNiRRIjRGJ0Y5Ri9GMi8lLmxpbmV0aGlja25lc3NHUSIxRicvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGYHIvJSliZXZlbGxlZEdGPUZobi1GLDYlUSN2MkYnRi9GMkZbcS1GaHE2JFEiMEYnRjlGaG4tRjY2LVEifkYnRjlGO0Y+RkBGQkZERkZGSEZcby9GTkZdby1GLDYlUSN2M0YnRi9GMkZbcS1GX3E2KEZhcS1GIzYlLUZocTYkUSIyRidGOUYvRjJGW3JGXnJGYXJGY3JGXHBGOUY5Rl5wRmFwRlxwRjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTUZccEY5">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVElWGlfdUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRJWV2YWxGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2JS1GUzYmLUYjNistRiw2JVEjWDFGJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GLDYlUSNYMkYnRi9GMkZobi1GLDYlUSNYM0YnRi9GMkZobi1GLDYlUSNYNEYnRi9GMkZobi1GLDYlUSNYNUYnRi9GMkY5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmhuLUZTNiYtRiM2Li1GLDYlUSN2MUYnRi9GMi1GNjYtUSI9RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1JJm1mcmFjR0YkNigtRiw2JVEjUGlGJy9GMEY9RjktRiM2Iy1JI21uR0YkNiRRIjRGJ0Y5LyUubGluZXRoaWNrbmVzc0dRIjFGJy8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0Zeci8lKWJldmVsbGVkR0Y9RmhuLUYsNiVRI3YyRidGL0YyRmlwLUZmcTYkUSIwRidGOUZobi1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIRlxvL0ZORl1vLUYsNiVRI3YzRidGL0YyRmlwLUZdcTYoRl9xLUYjNiMtRmZxNiRRIjJGJ0Y5RmlxRlxyRl9yRmFyRjlGXHBGX3BGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTQ==</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L23" drawlabel="true">
<Input>
<Text-field prompt="M &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEqWGlfdV9jb2VmRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEnTWF0cml4RidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNiYtRiw2JVEpc2ltcGxpZnlGJ0YvRjItRlM2JC1GIzYmLUYsNiVRJG1hcEYnRi9GMi1GUzYkLUYjNistRiw2JVEnREdpbmZvRidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictRiw2JVElWGlfdUYnRi9GMkZiby1JI21zR0YkNiNRMENvZWZmaWNpZW50TGlzdEYnRmJvLUZTNiYtRiM2LS1GUzYmLUYjNiUtSSNtbkdGJDYkUSIxRidGOS8lK2V4ZWN1dGFibGVHRj1GOUY5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmJvLUZTNiYtRiM2JS1GanA2JFEiMkYnRjlGXXFGOUY5Rl9xRmJxRmJvLUZTNiYtRiM2JS1GanA2JFEiM0YnRjlGXXFGOUY5Rl9xRmJxRmJvLUZTNiYtRiM2JS1GanA2JFEiNEYnRjlGXXFGOUY5Rl9xRmJxRmJvLUZTNiYtRiM2JS1GanA2JFEiNUYnRjlGXXFGOUY5Rl9xRmJxRl1xRjlGOUZfcUZicUZdcUY5RjlGXXFGOUY5Rl1xRjlGOS1GNjYtUSI7RidGOUY7RmVvRkBGQkZERkZGSEZmb0ZNRl1xRjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEqWGlfdV9jb2VmRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEnTWF0cml4RidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNiQtRiw2JVEpc2ltcGxpZnlGJ0YvRjItRlM2JC1GIzYkLUYsNiVRJG1hcEYnRi9GMi1GUzYkLUYjNiktRiw2JVEnREdpbmZvRidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictRiw2JVElWGlfdUYnRi9GMkZiby1JI21zR0YkNiNRMENvZWZmaWNpZW50TGlzdEYnRmJvLUZTNiYtRiM2Ky1GUzYmLUYjNiMtSSNtbkdGJDYkUSIxRidGOUY5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmJvLUZTNiYtRiM2Iy1GanA2JFEiMkYnRjlGOUZdcUZgcUZiby1GUzYmLUYjNiMtRmpwNiRRIjNGJ0Y5RjlGXXFGYHFGYm8tRlM2Ji1GIzYjLUZqcDYkUSI0RidGOUY5Rl1xRmBxRmJvLUZTNiYtRiM2Iy1GanA2JFEiNUYnRjlGOUZdcUZgcUY5Rl1xRmBxRjlGOUY5LUY2Ni1RIjtGJ0Y5RjtGZW9GQEZCRkRGRkZIRmZvRk0=</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEqWGlfdV9jb2VmRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEjOj1GJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JKG1hY3Rpb25HRiQ2JS1JKG1mZW5jZWRHRiQ2KC1GIzYmLUknbXRhYmxlR0YkNjktSSRtdHJHRiQ2Ki1JJG10ZEdGJDYoLUYjNigtSSZtZnJhY0dGJDYoLUkjbW5HRiQ2JFEiMUYnRjktRmBvNiRRIjJGJ0Y5LyUubGluZXRoaWNrbmVzc0dGYm8vJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGam8vJSliZXZlbGxlZEdGPS1GNjYtUTEmSW52aXNpYmxlVGltZXM7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORmNwLUZdbzYoLUYjNiYtRiM2Ji1GIzYmLUYsNiVRImJGJ0YvRjJGX3AtSSZtc3FydEdGJDYjRmNvRjktRjY2LVEiK0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZncS1GIzYmRmNvRl9wLUYsNiVRI2wxRidGL0YyRjlGOS8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGPUY5LUYjNiZGW3JGXnJGYXJGOUZmb0Zob0ZbcEZdcEZeckZhckY5LyUpcm93YWxpZ25HUSFGJy8lLGNvbHVtbmFsaWduR0Znci8lK2dyb3VwYWxpZ25HRmdyLyUocm93c3BhbkdGYm8vJStjb2x1bW5zcGFuR0Ziby1GaG42KC1GIzYlLUY2Ni1RKiZ1bWludXMwO0YnRjlGO0Y+RkBGQkZERkZGSEZmcUZocUZfb0Y5RmVyRmhyRmpyRlxzRl5zLUZobjYoRl9vRmVyRmhyRmpyRlxzRl5zLUZobjYoLUZgbzYkUSIwRidGOUZlckZockZqckZcc0Zec0Zpc0ZlckZockZqci1GZW42Ki1GaG42KC1GIzYnRmRzLUYjNihGXG9GX3AtRl1vNigtRiM2JkZgcUZeckZhckY5RmNyRmZvRmhvRltwRl1wRl5yRmFyRjlGXnJGYXJGOUZlckZockZqckZcc0Zec0Zpcy1GaG42KC1GXW82KEZfby1GIzYmLUYsNiVRI2wzRidGL0YyRl5yRmFyRjlGZm9GaG9GW3BGXXBGZXJGaHJGanJGXHNGXnNGZ3NGaXNGZXJGaHJGanItRmVuNiotRmhuNigtRiM2J0Zkcy1GIzYoRlxvRl9wLUZdbzYoLUYjNiYtRiM2Ji1GIzYmRmBxRl9wRltyRjlGY3EtRiM2JkZjb0ZfcEZdcUY5RjlGXnJGYXJGOS1GIzYmLUklbXN1cEdGJDYlRltyRmNvLyUxc3VwZXJzY3JpcHRzaGlmdEdGXXRGXnJGYXJGOUZmb0Zob0ZbcEZdcEZeckZhckY5Rl5yRmFyRjlGZXJGaHJGanJGXHNGXnNGaXMtRmhuNigtRiM2J0Zkcy1GXW82KC1GIzYmLUYjNiZGXXEtRjY2LVEoJm1pbnVzO0YnRjlGO0Y+RkBGQkZERkZGSEZmcUZocUZfb0Y5Rl5yRmFyRjktRiM2Ji1GaHY2JUZgdUZjb0ZqdkZeckZhckY5RmZvRmhvRltwRl1wRl5yRmFyRjlGZXJGaHJGanJGXHNGXnNGaXNGYHNGZXJGaHJGanItRmVuNiotRmhuNigtRiM2J0Zkcy1GIzYoRlxvRl9wLUZdbzYoLUYjNihGYHFGX3AtRlM2JC1GIzYmLUYjNiQtRmh2NiVGXXFGY29GanZGOUZmdy1GIzYkRmd2RjlGOUY5Rl5yRmFyRjktRiM2Ji1GaHY2JUZbci1GYG82JFEiM0YnRjlGanZGXnJGYXJGOUZmb0Zob0ZbcEZdcEZeckZhckY5Rl5yRmFyRjlGZXJGaHJGanJGXHNGXnNGaXMtRmhuNigtRl1vNigtRiM2Ji1GIzYqRl15RmZ3LUYjNiRGW3hGOUZmd0ZjdkZjcUZfb0Y5Rl5yRmFyRjktRiM2Ji1GaHY2JUZgdUZneUZqdkZeckZhckY5RmZvRmhvRltwRl1wRmVyRmhyRmpyRlxzRl5zRmBzRmlzRmVyRmhyRmpyLUZlbjYqLUZobjYoLUYjNidGZHMtRiM2KEZcb0ZfcC1GXW82KEZncEZjeUZmb0Zob0ZbcEZdcEZeckZhckY5Rl5yRmFyRjlGZXJGaHJGanJGXHNGXnNGaXMtRmhuNigtRiM2J0Zkcy1GXW82KEZfb0Zpd0Zmb0Zob0ZbcEZdcEZeckZhckY5RmVyRmhyRmpyRlxzRl5zRmlzRmlzRmVyRmhyRmpyLyUmYWxpZ25HUSVheGlzRicvRmZyUSliYXNlbGluZUYnL0ZpckZqby9GW3NRJ3xmcmxlZnR8aHJGJy8lL2FsaWdubWVudHNjb3BlR0YxLyUsY29sdW1ud2lkdGhHUSVhdXRvRicvJSZ3aWR0aEdGZFxsLyUrcm93c3BhY2luZ0dRJjEuMGV4RicvJS5jb2x1bW5zcGFjaW5nR1EmMC44ZW1GJy8lKXJvd2xpbmVzR1Elbm9uZUYnLyUsY29sdW1ubGluZXNHRl9dbC8lJmZyYW1lR0ZfXWwvJS1mcmFtZXNwYWNpbmdHUSwwLjRlbX4wLjVleEYnLyUqZXF1YWxyb3dzR0Y9LyUtZXF1YWxjb2x1bW5zR0Y9LyUtZGlzcGxheXN0eWxlR0Y9LyUlc2lkZUdRJnJpZ2h0RicvJTBtaW5sYWJlbHNwYWNpbmdHRlxdbEZeckZhckY5RjkvSSttc2VtYW50aWNzR0YkUSdNYXRyaXhGJy8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0ZiXmwvJSthY3Rpb250eXBlR1EucnRhYmxlYWRkcmVzc0YnLyUpcnRhYmxlaWRHUTUxODQ0Njg4NDQ2MTUzNTYxNzAyMkYnRl5yRmFyRjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEqWGlfdV9jb2VmRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEjOj1GJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JKG1hY3Rpb25HRiQ2JS1JKG1mZW5jZWRHRiQ2KC1GIzYmLUknbXRhYmxlR0YkNjktSSRtdHJHRiQ2Ki1JJG10ZEdGJDYoLUYjNigtSSZtZnJhY0dGJDYoLUkjbW5HRiQ2JFEiMUYnRjktRmBvNiRRIjJGJ0Y5LyUubGluZXRoaWNrbmVzc0dGYm8vJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGam8vJSliZXZlbGxlZEdGPS1GNjYtUTEmSW52aXNpYmxlVGltZXM7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORmNwLUZdbzYoLUYjNiYtRiM2Ji1GIzYmLUYsNiVRImJGJ0YvRjJGX3AtSSZtc3FydEdGJDYjRmNvRjktRjY2LVEiK0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZncS1GIzYmRmNvRl9wLUYsNiVRI2wxRidGL0YyRjlGOS8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGPUY5LUYjNiZGW3JGXnJGYXJGOUZmb0Zob0ZbcEZdcEZeckZhckY5LyUpcm93YWxpZ25HUSFGJy8lLGNvbHVtbmFsaWduR0Znci8lK2dyb3VwYWxpZ25HRmdyLyUocm93c3BhbkdGYm8vJStjb2x1bW5zcGFuR0Ziby1GaG42KC1GIzYlLUY2Ni1RKiZ1bWludXMwO0YnRjlGO0Y+RkBGQkZERkZGSEZmcUZocUZfb0Y5RmVyRmhyRmpyRlxzRl5zLUZobjYoRl9vRmVyRmhyRmpyRlxzRl5zLUZobjYoLUZgbzYkUSIwRidGOUZlckZockZqckZcc0Zec0Zpc0ZlckZockZqci1GZW42Ki1GaG42KC1GIzYnRmRzLUYjNihGXG9GX3AtRl1vNigtRiM2JkZgcUZeckZhckY5RmNyRmZvRmhvRltwRl1wRl5yRmFyRjlGXnJGYXJGOUZlckZockZqckZcc0Zec0Zpcy1GaG42KC1GXW82KEZfby1GIzYmLUYsNiVRI2wzRidGL0YyRl5yRmFyRjlGZm9GaG9GW3BGXXBGZXJGaHJGanJGXHNGXnNGZ3NGaXNGZXJGaHJGanItRmVuNiotRmhuNigtRiM2J0Zkcy1GIzYoRlxvRl9wLUZdbzYoLUYjNiYtRiM2Ji1GIzYmRmBxRl9wRltyRjlGY3EtRiM2JkZjb0ZfcEZdcUY5RjlGXnJGYXJGOS1GIzYmLUklbXN1cEdGJDYlRltyRmNvLyUxc3VwZXJzY3JpcHRzaGlmdEdGXXRGXnJGYXJGOUZmb0Zob0ZbcEZdcEZeckZhckY5Rl5yRmFyRjlGZXJGaHJGanJGXHNGXnNGaXMtRmhuNigtRiM2J0Zkcy1GXW82KC1GIzYmLUYjNiZGXXEtRjY2LVEoJm1pbnVzO0YnRjlGO0Y+RkBGQkZERkZGSEZmcUZocUZfb0Y5Rl5yRmFyRjktRiM2Ji1GaHY2JUZgdUZjb0ZqdkZeckZhckY5RmZvRmhvRltwRl1wRl5yRmFyRjlGZXJGaHJGanJGXHNGXnNGaXNGYHNGZXJGaHJGanItRmVuNiotRmhuNigtRiM2J0Zkcy1GIzYoRlxvRl9wLUZdbzYoLUYjNihGYHFGX3AtRlM2JC1GIzYmLUYjNiQtRmh2NiVGXXFGY29GanZGOUZmdy1GIzYkRmd2RjlGOUY5Rl5yRmFyRjktRiM2Ji1GaHY2JUZbci1GYG82JFEiM0YnRjlGanZGXnJGYXJGOUZmb0Zob0ZbcEZdcEZeckZhckY5Rl5yRmFyRjlGZXJGaHJGanJGXHNGXnNGaXMtRmhuNigtRl1vNigtRiM2Ji1GIzYqRl15RmZ3LUYjNiRGW3hGOUZmd0ZjdkZjcUZfb0Y5Rl5yRmFyRjktRiM2Ji1GaHY2JUZgdUZneUZqdkZeckZhckY5RmZvRmhvRltwRl1wRmVyRmhyRmpyRlxzRl5zRmBzRmlzRmVyRmhyRmpyLUZlbjYqLUZobjYoLUYjNidGZHMtRiM2KEZcb0ZfcC1GXW82KEZncEZjeUZmb0Zob0ZbcEZdcEZeckZhckY5Rl5yRmFyRjlGZXJGaHJGanJGXHNGXnNGaXMtRmhuNigtRiM2J0Zkcy1GXW82KEZfb0Zpd0Zmb0Zob0ZbcEZdcEZeckZhckY5RmVyRmhyRmpyRlxzRl5zRmlzRmlzRmVyRmhyRmpyLyUmYWxpZ25HUSVheGlzRicvRmZyUSliYXNlbGluZUYnL0ZpckZqby9GW3NRJ3xmcmxlZnR8aHJGJy8lL2FsaWdubWVudHNjb3BlR0YxLyUsY29sdW1ud2lkdGhHUSVhdXRvRicvJSZ3aWR0aEdGZFxsLyUrcm93c3BhY2luZ0dRJjEuMGV4RicvJS5jb2x1bW5zcGFjaW5nR1EmMC44ZW1GJy8lKXJvd2xpbmVzR1Elbm9uZUYnLyUsY29sdW1ubGluZXNHRl9dbC8lJmZyYW1lR0ZfXWwvJS1mcmFtZXNwYWNpbmdHUSwwLjRlbX4wLjVleEYnLyUqZXF1YWxyb3dzR0Y9LyUtZXF1YWxjb2x1bW5zR0Y9LyUtZGlzcGxheXN0eWxlR0Y9LyUlc2lkZUdRJnJpZ2h0RicvJTBtaW5sYWJlbHNwYWNpbmdHRlxdbEZeckZhckY5RjkvSSttc2VtYW50aWNzR0YkUSdNYXRyaXhGJy8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0ZiXmwvJSthY3Rpb250eXBlR1EucnRhYmxlYWRkcmVzc0YnLyUpcnRhYmxlaWRHUTUxODQ0Njg4NDQ2MTUzNTYxNzAyMkYnRl5yRmFyRjk=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L26" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal">Column and row interchanges does not affect the rank of the matrix.</Text-field>
<Text-field prompt="M &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY9LUkjbWlHRiQ2JVEqWGlfdV9jb2VmRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEwQ29sdW1uT3BlcmF0aW9uRidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNidGKy1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUZTNiYtRiM2Jy1JI21uR0YkNiRRIjFGJ0Y5RlctRl5vNiRRIjJGJ0Y5LyUrZXhlY3V0YWJsZUdGPUY5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGZG9GOUY5LUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNRitGNUZPLUZTNiQtRiM2JkYrRlctRlM2Ji1GIzYmRmFvRlctRl5vNiRRIjRGJ0Y5RjlGOUZmb0Zpb0Y5RjlGXHBGK0Y1Rk8tRlM2JC1GIzYmRitGVy1GUzYmLUYjNiYtRl5vNiRRIjNGJ0Y5RlctRl5vNiRRIjVGJ0Y5RjlGOUZmb0Zpb0Y5RjlGXHBGK0Y1Rk8tRlM2JC1GIzYmRitGVy1GUzYmLUYjNiZGZ3BGV0ZlcUY5RjlGZm9GaW9GOUY5RlxwRitGNS1GLDYlUS1Sb3dPcGVyYXRpb25GJ0YvRjJGaHFGXHBGZG9GOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY7LUkjbWlHRiQ2JVEqWGlfdV9jb2VmRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEwQ29sdW1uT3BlcmF0aW9uRidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNiVGKy1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUZTNiYtRiM2JS1JI21uR0YkNiRRIjFGJ0Y5RlctRl5vNiRRIjJGJ0Y5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTUYrRjVGTy1GUzYkLUYjNiVGK0ZXLUZTNiYtRiM2JUZhb0ZXLUZebzYkUSI0RidGOUY5RmRvRmdvRjlGam9GK0Y1Rk8tRlM2JC1GIzYlRitGVy1GUzYmLUYjNiUtRl5vNiRRIjNGJ0Y5RlctRl5vNiRRIjVGJ0Y5RjlGZG9GZ29GOUZqb0YrRjVGTy1GUzYkLUYjNiVGK0ZXLUZTNiYtRiM2JUZlcEZXRmNxRjlGZG9GZ29GOUZqb0YrRjUtRiw2JVEtUm93T3BlcmF0aW9uRidGL0YyRmZxRmpv</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L24" drawlabel="true">
<Input>
<Text-field prompt="M &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVElRWxpTUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRNEdhdXNzaWFuRWxpbWluYXRpb25GJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2JS1GLDYlUSpYaV91X2NvZWZGJ0YvRjIvJStleGVjdXRhYmxlR0Y9RjlGOS1GNjYtUSI7RidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnRk1GWkY5">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVElRWxpTUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRNEdhdXNzaWFuRWxpbWluYXRpb25GJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2Iy1GLDYlUSpYaV91X2NvZWZGJ0YvRjJGOS1GNjYtUSI7RidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnRk0=</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">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</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L42" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal">X<Font subscript="true">1</Font>,...,X<Font subscript="true">5</Font> are independent in point (Pi/4,0,Pi/2,x,y) for parameters with EliM[5,5] nonzero, therefore they are independent on a neighbourhood of this point.</Text-field>
</Input>
</Group>
<Group labelreference="L46" drawlabel="true">
<Input>
<Text-field prompt="M &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L32" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal">For rest of parameters, consider another 2 points.</Text-field>
<Text-field prompt="M &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVElWGlfdUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRJWV2YWxGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2Jy1GUzYmLUYjNi0tRiw2JVEjWDFGJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GLDYlUSNYMkYnRi9GMkZobi1GLDYlUSNYM0YnRi9GMkZobi1GLDYlUSNYNEYnRi9GMkZobi1GLDYlUSNYNUYnRi9GMi8lK2V4ZWN1dGFibGVHRj1GOUY5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmhuLUZTNiYtRiM2MC1GLDYlUSN2MUYnRi9GMi1GNjYtUSI9RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1JJm1mcmFjR0YkNigtRiw2JVEjUGlGJy9GMEY9RjktRiM2JS1JI21uR0YkNiRRIjJGJ0Y5Ri9GMi8lLmxpbmV0aGlja25lc3NHUSIxRicvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGYHIvJSliZXZlbGxlZEdGPUZobi1GLDYlUSN2MkYnRi9GMkZbcS1GaHE2JFEiMEYnRjlGaG4tRjY2LVEifkYnRjlGO0Y+RkBGQkZERkZGSEZcby9GTkZdby1GLDYlUSN2M0YnRi9GMkZbcS1GX3E2KC1GIzYmRmdxRltzRmFxRjktRiM2JS1GaHE2JFEiM0YnRjlGL0YyRltyRl5yRmFyRmNyRlxwRjlGOUZecEZhcEZccEY5RjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk1GXHBGOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVElWGlfdUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRJWV2YWxGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2JS1GUzYmLUYjNistRiw2JVEjWDFGJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GLDYlUSNYMkYnRi9GMkZobi1GLDYlUSNYM0YnRi9GMkZobi1GLDYlUSNYNEYnRi9GMkZobi1GLDYlUSNYNUYnRi9GMkY5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmhuLUZTNiYtRiM2Li1GLDYlUSN2MUYnRi9GMi1GNjYtUSI9RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1JJm1mcmFjR0YkNigtRiw2JVEjUGlGJy9GMEY9RjktRiM2Iy1JI21uR0YkNiRRIjJGJ0Y5LyUubGluZXRoaWNrbmVzc0dRIjFGJy8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0Zeci8lKWJldmVsbGVkR0Y9RmhuLUYsNiVRI3YyRidGL0YyRmlwLUZmcTYkUSIwRidGOUZobi1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIRlxvL0ZORl1vLUYsNiVRI3YzRidGL0YyRmlwLUZdcTYoLUYjNiVGZXFGaXJGX3EtRiM2Iy1GZnE2JFEiM0YnRjlGaXFGXHJGX3JGYXJGOUZccEZfcEY5LUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZN</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L33" drawlabel="true">
<Input>
<Text-field prompt="M &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEqWGlfdV9jb2VmRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEnTWF0cml4RidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNiYtRiw2JVEpc2ltcGxpZnlGJ0YvRjItRlM2JC1GIzYmLUYsNiVRJG1hcEYnRi9GMi1GUzYkLUYjNistRiw2JVEnREdpbmZvRidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictRiw2JVElWGlfdUYnRi9GMkZiby1JI21zR0YkNiNRMENvZWZmaWNpZW50TGlzdEYnRmJvLUZTNiYtRiM2LS1GUzYmLUYjNiUtSSNtbkdGJDYkUSIxRidGOS8lK2V4ZWN1dGFibGVHRj1GOUY5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmJvLUZTNiYtRiM2JS1GanA2JFEiMkYnRjlGXXFGOUY5Rl9xRmJxRmJvLUZTNiYtRiM2JS1GanA2JFEiM0YnRjlGXXFGOUY5Rl9xRmJxRmJvLUZTNiYtRiM2JS1GanA2JFEiNEYnRjlGXXFGOUY5Rl9xRmJxRmJvLUZTNiYtRiM2JS1GanA2JFEiNUYnRjlGXXFGOUY5Rl9xRmJxRl1xRjlGOUZfcUZicUZdcUY5RjlGXXFGOUY5Rl1xRjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTUZdcUY5">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEqWGlfdV9jb2VmRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEnTWF0cml4RidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNiQtRiw2JVEpc2ltcGxpZnlGJ0YvRjItRlM2JC1GIzYkLUYsNiVRJG1hcEYnRi9GMi1GUzYkLUYjNiktRiw2JVEnREdpbmZvRidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictRiw2JVElWGlfdUYnRi9GMkZiby1JI21zR0YkNiNRMENvZWZmaWNpZW50TGlzdEYnRmJvLUZTNiYtRiM2Ky1GUzYmLUYjNiMtSSNtbkdGJDYkUSIxRidGOUY5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmJvLUZTNiYtRiM2Iy1GanA2JFEiMkYnRjlGOUZdcUZgcUZiby1GUzYmLUYjNiMtRmpwNiRRIjNGJ0Y5RjlGXXFGYHFGYm8tRlM2Ji1GIzYjLUZqcDYkUSI0RidGOUY5Rl1xRmBxRmJvLUZTNiYtRiM2Iy1GanA2JFEiNUYnRjlGOUZdcUZgcUY5Rl1xRmBxRjlGOUY5LUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZN</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L34" drawlabel="true">
<Input>
<Text-field prompt="M &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY4LUkjbWlHRiQ2JVEqWGlfdV9jb2VmRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEwQ29sdW1uT3BlcmF0aW9uRidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNidGKy1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUZTNiYtRiM2Jy1JI21uR0YkNiRRIjFGJ0Y5RlctRl5vNiRRIjJGJ0Y5LyUrZXhlY3V0YWJsZUdGPUY5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGZG9GOUY5LUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNRitGNUZPLUZTNiQtRiM2JkYrRlctRlM2Ji1GIzYmRmFvRlctRl5vNiRRIjRGJ0Y5RjlGOUZmb0Zpb0Y5RjlGXHBGK0Y1Rk8tRlM2JC1GIzYmRitGVy1GUzYmLUYjNiYtRl5vNiRRIjNGJ0Y5RlctRl5vNiRRIjVGJ0Y5RjlGOUZmb0Zpb0Y5RjlGXHBGK0Y1LUYsNiVRLVJvd09wZXJhdGlvbkYnRi9GMi1GUzYkLUYjNiZGK0ZXLUZTNiYtRiM2JkZncEZXRmVxRjlGOUZmb0Zpb0Y5RjlGXHBGZG9GOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY2LUkjbWlHRiQ2JVEqWGlfdV9jb2VmRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEwQ29sdW1uT3BlcmF0aW9uRidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNiVGKy1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUZTNiYtRiM2JS1JI21uR0YkNiRRIjFGJ0Y5RlctRl5vNiRRIjJGJ0Y5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTUYrRjVGTy1GUzYkLUYjNiVGK0ZXLUZTNiYtRiM2JUZhb0ZXLUZebzYkUSI0RidGOUY5RmRvRmdvRjlGam9GK0Y1Rk8tRlM2JC1GIzYlRitGVy1GUzYmLUYjNiUtRl5vNiRRIjNGJ0Y5RlctRl5vNiRRIjVGJ0Y5RjlGZG9GZ29GOUZqb0YrRjUtRiw2JVEtUm93T3BlcmF0aW9uRidGL0YyLUZTNiQtRiM2JUYrRlctRlM2Ji1GIzYlRmVwRldGY3FGOUZkb0Znb0Y5Rmpv</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L31" drawlabel="true">
<Input>
<Text-field prompt="M &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEmRWxpTTJGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUTRHYXVzc2lhbkVsaW1pbmF0aW9uRidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNiQtRiw2JVEqWGlfdV9jb2VmRidGL0YyRjlGOS1GNjYtUSI7RidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnRk0vJStleGVjdXRhYmxlR0Y9Rjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEmRWxpTTJGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUTRHYXVzc2lhbkVsaW1pbmF0aW9uRidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNiMtRiw2JVEqWGlfdV9jb2VmRidGL0YyRjktRjY2LVEiO0YnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJ0ZN</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEmRWxpTTJGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSM6PUYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUkobWFjdGlvbkdGJDYlLUkobWZlbmNlZEdGJDYoLUYjNiYtSSdtdGFibGVHRiQ2OS1JJG10ckdGJDYqLUkkbXRkR0YkNigtRiM2JS1GNjYtUSomdW1pbnVzMDtGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GYG8tSSNtbkdGJDYkUSIxRidGOUY5LyUpcm93YWxpZ25HUSFGJy8lLGNvbHVtbmFsaWduR0Zoby8lK2dyb3VwYWxpZ25HRmhvLyUocm93c3BhbkdGZW8vJStjb2x1bW5zcGFuR0Zlby1GaG42KC1GY282JFEiMEYnRjlGZm9GaW9GW3BGXXBGX3BGYXAtRmhuNihGYm9GZm9GaW9GW3BGXXBGX3AtRmhuNigtRiM2KC1JJm1mcmFjR0YkNihGYm8tRmNvNiRRIjJGJ0Y5LyUubGluZXRoaWNrbmVzc0dGZW8vJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGZnEvJSliZXZlbGxlZEdGPS1GNjYtUTEmSW52aXNpYmxlVGltZXM7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORl9yLUZdcTYoLUYjNiYtRiM2KC1GLDYlUSJiRidGL0YyLUY2Ni1RKCZtaW51cztGJ0Y5RjtGPkZARkJGREZGRkhGX29GYW9GYm8tRjY2LVEiK0YnRjlGO0Y+RkBGQkZERkZGSEZfb0Zhby1GIzYmRl9xRltyLUYsNiVRI2wzRidGL0YyRjlGOS8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGPUY5LUYjNiZGYnNGZXNGaHNGOUZicUZkcUZncUZpcUZlc0Zoc0Y5RmZvRmlvRltwRl1wRl9wRmZvRmlvRltwLUZlbjYqRmFwRmZwRmFwLUZobjYoLUYjNidGXG8tRl1xNihGYm8tRiM2Ji1GLDYlUSNsMUYnRi9GMkZlc0Zoc0Y5RmJxRmRxRmdxRmlxRmVzRmhzRjlGZm9GaW9GW3BGXXBGX3AtRmhuNigtRiM2KEZccUZbci1GXXE2KC1GIzYmLUkmbXNxcnRHRiQ2Iy1GY282JFEiM0YnRjlGZXNGaHNGOUZqc0ZicUZkcUZncUZpcUZlc0Zoc0Y5RmZvRmlvRltwRl1wRl9wRmZvRmlvRltwLUZlbjYqRmFwRmFwRmduLUZobjYoLUYjNidGXG8tRl1xNigtRiM2JkZnckZlc0Zoc0Y5LUYjNiYtSSVtc3VwR0YkNiVGZnRGX3EvJTFzdXBlcnNjcmlwdHNoaWZ0R0ZlcEZlc0Zoc0Y5RmJxRmRxRmdxRmlxRmVzRmhzRjlGZm9GaW9GW3BGXXBGX3AtRmhuNigtRiM2J0Zcby1GIzYoRlxxRltyLUZdcTYoLUYjNiYtRiM2KC1GIzYmRl9xRltyRmdyRjlGanJGX3FGXXNGYnNGOUZlc0Zoc0Y5LUYjNiYtRmR2NiVGYnNGX3FGZnZGZXNGaHNGOUZicUZkcUZncUZpcUZlc0Zoc0Y5RmVzRmhzRjlGZm9GaW9GW3BGXXBGX3BGZm9GaW9GW3AtRmVuNipGYXBGYXBGYXAtRmhuNigtRiM2J0Zcby1GXXE2KEZib0ZhdkZicUZkcUZncUZpcUZlc0Zoc0Y5RmZvRmlvRltwRl1wRl9wLUZobjYoLUYjNidGXG8tRiM2KEZccUZbci1GXXE2KEZjci1GIzYmLUZkdjYlRmJzRmR1RmZ2RmVzRmhzRjlGYnFGZHFGZ3FGaXFGZXNGaHNGOUZlc0Zoc0Y5RmZvRmlvRltwRl1wRl9wRmZvRmlvRltwLUZlbjYqRmFwRmFwRmFwRmFwLUZobjYoLUYjNihGXHFGW3ItRl1xNigtRiM2Ji1GIzYuLUYjNihGYXVGW3ItRmR2NiVGZ3JGX3FGZnZGW3JGZnRGOUZqci1GIzYqRl9xRltyRmF1RltyRmdyRltyRmZ0RjlGXXMtRiM2JC1GZHY2JUZnckZkdUZmdkY5Rl1zLUYjNihGX3FGW3JGXHpGW3JGYnNGOUZdcy1GIzYmRmF1RltyRmZ0RjlGanItRiM2JEZcekY5RjlGZXNGaHNGOS1GIzYoRmZ0RltyRlx5RmVzRmhzRjlGYnFGZHFGZ3FGaXFGZXNGaHNGOUZmb0Zpb0ZbcEZdcEZfcEZmb0Zpb0ZbcC8lJmFsaWduR1ElYXhpc0YnL0Znb1EpYmFzZWxpbmVGJy9Gam9GZnEvRlxwUSd8ZnJsZWZ0fGhyRicvJS9hbGlnbm1lbnRzY29wZUdGMS8lLGNvbHVtbndpZHRoR1ElYXV0b0YnLyUmd2lkdGhHRmhbbC8lK3Jvd3NwYWNpbmdHUSYxLjBleEYnLyUuY29sdW1uc3BhY2luZ0dRJjAuOGVtRicvJSlyb3dsaW5lc0dRJW5vbmVGJy8lLGNvbHVtbmxpbmVzR0ZjXGwvJSZmcmFtZUdGY1xsLyUtZnJhbWVzcGFjaW5nR1EsMC40ZW1+MC41ZXhGJy8lKmVxdWFscm93c0dGPS8lLWVxdWFsY29sdW1uc0dGPS8lLWRpc3BsYXlzdHlsZUdGPS8lJXNpZGVHUSZyaWdodEYnLyUwbWlubGFiZWxzcGFjaW5nR0ZgXGxGZXNGaHNGOUY5L0krbXNlbWFudGljc0dGJFEnTWF0cml4RicvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGZl1sLyUrYWN0aW9udHlwZUdRLnJ0YWJsZWFkZHJlc3NGJy8lKXJ0YWJsZWlkR1E1MTg0NDY4ODQ0NjE1MzU2MDM3NThGJ0Zlc0Zoc0Y5</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L40" drawlabel="true">
<Input>
<Text-field prompt="M &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVElWGlfdUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRJWV2YWxGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2Jy1GUzYmLUYjNi0tRiw2JVEjWDFGJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GLDYlUSNYMkYnRi9GMkZobi1GLDYlUSNYM0YnRi9GMkZobi1GLDYlUSNYNEYnRi9GMkZobi1GLDYlUSNYNUYnRi9GMi8lK2V4ZWN1dGFibGVHRj1GOUY5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmhuLUZTNiYtRiM2MC1GLDYlUSN2MUYnRi9GMi1GNjYtUSI9RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1JJm1mcmFjR0YkNigtRiw2JVEjUGlGJy9GMEY9RjktRiM2JS1JI21uR0YkNiRRIjJGJ0Y5Ri9GMi8lLmxpbmV0aGlja25lc3NHUSIxRicvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGYHIvJSliZXZlbGxlZEdGPUZobi1GLDYlUSN2MkYnRi9GMkZbcS1GaHE2JFEiMEYnRjlGaG4tRjY2LVEifkYnRjlGO0Y+RkBGQkZERkZGSEZcby9GTkZdby1GLDYlUSN2M0YnRi9GMkZbcS1GX3E2KC1GIzYlRltzRmFxRjktRiM2JS1GaHE2JFEiNEYnRjlGL0YyRltyRl5yRmFyRmNyRlxwRjlGOUZecEZhcEZccEY5RjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk1GXHBGOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVElWGlfdUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRJWV2YWxGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2JS1GUzYmLUYjNistRiw2JVEjWDFGJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GLDYlUSNYMkYnRi9GMkZobi1GLDYlUSNYM0YnRi9GMkZobi1GLDYlUSNYNEYnRi9GMkZobi1GLDYlUSNYNUYnRi9GMkY5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmhuLUZTNiYtRiM2Li1GLDYlUSN2MUYnRi9GMi1GNjYtUSI9RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1JJm1mcmFjR0YkNigtRiw2JVEjUGlGJy9GMEY9RjktRiM2Iy1JI21uR0YkNiRRIjJGJ0Y5LyUubGluZXRoaWNrbmVzc0dRIjFGJy8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0Zeci8lKWJldmVsbGVkR0Y9RmhuLUYsNiVRI3YyRidGL0YyRmlwLUZmcTYkUSIwRidGOUZobi1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIRlxvL0ZORl1vLUYsNiVRI3YzRidGL0YyRmlwLUZdcTYoLUYjNiRGaXJGX3EtRiM2Iy1GZnE2JFEiNEYnRjlGaXFGXHJGX3JGYXJGOUZccEZfcEY5LUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZN</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L37" drawlabel="true">
<Input>
<Text-field prompt="M &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEqWGlfdV9jb2VmRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEnTWF0cml4RidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNiYtRiw2JVEpc2ltcGxpZnlGJ0YvRjItRlM2JC1GIzYmLUYsNiVRJG1hcEYnRi9GMi1GUzYkLUYjNistRiw2JVEnREdpbmZvRidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictRiw2JVElWGlfdUYnRi9GMkZiby1JI21zR0YkNiNRMENvZWZmaWNpZW50TGlzdEYnRmJvLUZTNiYtRiM2LS1GUzYmLUYjNiUtSSNtbkdGJDYkUSIxRidGOS8lK2V4ZWN1dGFibGVHRj1GOUY5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmJvLUZTNiYtRiM2JS1GanA2JFEiMkYnRjlGXXFGOUY5Rl9xRmJxRmJvLUZTNiYtRiM2JS1GanA2JFEiM0YnRjlGXXFGOUY5Rl9xRmJxRmJvLUZTNiYtRiM2JS1GanA2JFEiNEYnRjlGXXFGOUY5Rl9xRmJxRmJvLUZTNiYtRiM2JS1GanA2JFEiNUYnRjlGXXFGOUY5Rl9xRmJxRl1xRjlGOUZfcUZicUZdcUY5RjlGXXFGOUY5Rl1xRjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTUZdcUY5">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEqWGlfdV9jb2VmRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEnTWF0cml4RidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNiQtRiw2JVEpc2ltcGxpZnlGJ0YvRjItRlM2JC1GIzYkLUYsNiVRJG1hcEYnRi9GMi1GUzYkLUYjNiktRiw2JVEnREdpbmZvRidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictRiw2JVElWGlfdUYnRi9GMkZiby1JI21zR0YkNiNRMENvZWZmaWNpZW50TGlzdEYnRmJvLUZTNiYtRiM2Ky1GUzYmLUYjNiMtSSNtbkdGJDYkUSIxRidGOUY5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmJvLUZTNiYtRiM2Iy1GanA2JFEiMkYnRjlGOUZdcUZgcUZiby1GUzYmLUYjNiMtRmpwNiRRIjNGJ0Y5RjlGXXFGYHFGYm8tRlM2Ji1GIzYjLUZqcDYkUSI0RidGOUY5Rl1xRmBxRmJvLUZTNiYtRiM2Iy1GanA2JFEiNUYnRjlGOUZdcUZgcUY5Rl1xRmBxRjlGOUY5LUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZN</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L38" drawlabel="true">
<Input>
<Text-field prompt="M &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY4LUkjbWlHRiQ2JVEqWGlfdV9jb2VmRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEwQ29sdW1uT3BlcmF0aW9uRidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNidGKy1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUZTNiYtRiM2Jy1JI21uR0YkNiRRIjFGJ0Y5RlctRl5vNiRRIjJGJ0Y5LyUrZXhlY3V0YWJsZUdGPUY5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGZG9GOUY5LUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNRitGNUZPLUZTNiQtRiM2JkYrRlctRlM2Ji1GIzYmRmFvRlctRl5vNiRRIjRGJ0Y5RjlGOUZmb0Zpb0Y5RjlGXHBGK0Y1Rk8tRlM2JC1GIzYmRitGVy1GUzYmLUYjNiYtRl5vNiRRIjNGJ0Y5RlctRl5vNiRRIjVGJ0Y5RjlGOUZmb0Zpb0Y5RjlGXHBGK0Y1LUYsNiVRLVJvd09wZXJhdGlvbkYnRi9GMi1GUzYkLUYjNiZGK0ZXLUZTNiYtRiM2JkZncEZXRmVxRjlGOUZmb0Zpb0Y5RjlGXHBGZG9GOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY2LUkjbWlHRiQ2JVEqWGlfdV9jb2VmRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEwQ29sdW1uT3BlcmF0aW9uRidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNiVGKy1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUZTNiYtRiM2JS1JI21uR0YkNiRRIjFGJ0Y5RlctRl5vNiRRIjJGJ0Y5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTUYrRjVGTy1GUzYkLUYjNiVGK0ZXLUZTNiYtRiM2JUZhb0ZXLUZebzYkUSI0RidGOUY5RmRvRmdvRjlGam9GK0Y1Rk8tRlM2JC1GIzYlRitGVy1GUzYmLUYjNiUtRl5vNiRRIjNGJ0Y5RlctRl5vNiRRIjVGJ0Y5RjlGZG9GZ29GOUZqb0YrRjUtRiw2JVEtUm93T3BlcmF0aW9uRidGL0YyLUZTNiQtRiM2JUYrRlctRlM2Ji1GIzYlRmVwRldGY3FGOUZkb0Znb0Y5Rmpv</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L39" drawlabel="true">
<Input>
<Text-field prompt="M &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEmRWxpTTNGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUTRHYXVzc2lhbkVsaW1pbmF0aW9uRidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNiQtRiw2JVEqWGlfdV9jb2VmRidGL0YyRjlGOS1GNjYtUSI7RidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnRk0vJStleGVjdXRhYmxlR0Y9Rjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEmRWxpTTNGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUTRHYXVzc2lhbkVsaW1pbmF0aW9uRidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNiMtRiw2JVEqWGlfdV9jb2VmRidGL0YyRjktRjY2LVEiO0YnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJ0ZN</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">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</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L35" drawlabel="true">
<Input>
<Text-field prompt="M &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEmZXZhbGZGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2Ji1GLDYlUSZzb2x2ZUYnRi9GMi1GNjYkLUYjNiUtRjY2Ji1GIzYsLUYsNiVRJUVsaU1GJ0YvRjItRjY2Ji1GIzYnLUkjbW5HRiQ2JFEiNUYnL0YzUSdub3JtYWxGJy1JI21vR0YkNi1RIixGJ0ZQLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0YxLyUpc3RyZXRjaHlHRlgvJSpzeW1tZXRyaWNHRlgvJShsYXJnZW9wR0ZYLyUubW92YWJsZWxpbWl0c0dGWC8lJ2FjY2VudEdGWC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnRkwvJStleGVjdXRhYmxlR0ZYRlBGUC8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0ZSLUYsNiVRJkVsaU0yRidGL0YyRkhGUi1GLDYlUSZFbGlNM0YnRi9GMi1GNjYmLUYjNiZGTEZSRkxGUEZQRmdvRmpvRmVvRlBGUEZnb0Zqb0Zlb0ZQRlBGZW9GUEZQLUZTNi1RIjtGJ0ZQRlZGWUZlbkZnbkZpbkZbb0Zdb0Zfby9GY29RLDAuMjc3Nzc3OGVtRidGZW9GUA==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2JVEmZXZhbGZGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2JC1GLDYlUSZzb2x2ZUYnRi9GMi1GNjYkLUYjNiMtRjY2Ji1GIzYqLUYsNiVRJUVsaU1GJ0YvRjItRjY2Ji1GIzYlLUkjbW5HRiQ2JFEiNUYnL0YzUSdub3JtYWxGJy1JI21vR0YkNi1RIixGJ0ZQLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0YxLyUpc3RyZXRjaHlHRlgvJSpzeW1tZXRyaWNHRlgvJShsYXJnZW9wR0ZYLyUubW92YWJsZWxpbWl0c0dGWC8lJ2FjY2VudEdGWC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnRkxGUC8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0ZSLUYsNiVRJkVsaU0yRidGL0YyRkhGUi1GLDYlUSZFbGlNM0YnRi9GMkZIRlBGZW9GaG9GUEZQLUZTNi1RIjtGJ0ZQRlZGWUZlbkZnbkZpbkZbb0Zdb0Zfby9GY29RLDAuMjc3Nzc3OGVtRic=</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">PCUvSSJiRzYiJCEqSUkkSEYhIiovSSNsMUdGJSQiKjFmXVclRigvSSNsM0dGJSQhK1lZLlB4Rig=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L44" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal">Only for these parameters, X<Font subscript="true">1</Font>(<Font italic="true">u</Font>),...,X<Font subscript="true">5</Font>(<Font italic="true">u</Font>) are not independent in all these three points <Font italic="true">u</Font>, but these parameters are out of a range.</Text-field>
<Text-field style="Text" layout="Normal">So, we are done.</Text-field>
</Input>
</Group>
<Group labelreference="L30" drawlabel="true">
<Input>
<Text-field prompt="M &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L45" drawlabel="true">
<Input>
<Text-field style="Heading 2" layout="Heading 2">Lie bracket iterations</Text-field>
</Input>
</Group>
<Group labelreference="L9" drawlabel="true">
<Input>
<Text-field prompt="M &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZWLUkjbWlHRiQ2JVEkWDE0RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVErTGllQnJhY2tldEYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYnLUYsNiVRI1gxRidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictRiw2JVEjWDRGJ0YvRjIvJStleGVjdXRhYmxlR0Y9RjlGOS1GNjYtUSI7RidGOUY7RmduRkBGQkZERkZGSEZobkZNLUYsNiVRJFgyNUYnRi9GMkY1Rk8tRlM2JC1GIzYmLUYsNiVRI1gyRidGL0YyRlotRiw2JVEjWDVGJ0YvRjJGOUY5RmFvLUYsNiVRJVgxMTRGJ0YvRjJGNUZPLUZTNiQtRiM2JkZXRlpGK0Y5RjlGYW8tRiw2JVElWDIxNEYnRi9GMkY1Rk8tRlM2JC1GIzYmRltwRlpGK0Y5RjlGYW8tRiw2JVElWDEyNUYnRi9GMkY1Rk8tRlM2JC1GIzYmRldGWkZkb0Y5RjlGYW8tRiw2JVElWDIyNUYnRi9GMkY1Rk8tRlM2JC1GIzYmRltwRlpGZG9GOUY5RmFvLUYsNiVRJlgxMTE0RidGL0YyRjVGTy1GUzYkLUYjNiZGV0ZaRmFwRjlGOUZhby1GLDYlUSZYMjIxNEYnRi9GMkY1Rk8tRlM2JC1GIzYmRltwRlpGaHBGOUY5RmFvLUYsNiVRJlgxMTI1RidGL0YyRjVGTy1GUzYkLUYjNiZGV0ZaRl9xRjlGOUZhby1GLDYlUSZYMjIyNUYnRi9GMkY1Rk8tRlM2JC1GIzYmRltwRlpGZnFGOUY5RmFvRl9vRjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZULUkjbWlHRiQ2JVEkWDE0RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVErTGllQnJhY2tldEYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYlLUYsNiVRI1gxRidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictRiw2JVEjWDRGJ0YvRjJGOS1GNjYtUSI7RidGOUY7RmduRkBGQkZERkZGSEZobkZNLUYsNiVRJFgyNUYnRi9GMkY1Rk8tRlM2JC1GIzYlLUYsNiVRI1gyRidGL0YyRlotRiw2JVEjWDVGJ0YvRjJGOUZfby1GLDYlUSVYMTE0RidGL0YyRjVGTy1GUzYkLUYjNiVGV0ZaRitGOUZfby1GLDYlUSVYMjE0RidGL0YyRjVGTy1GUzYkLUYjNiVGaW9GWkYrRjlGX28tRiw2JVElWDEyNUYnRi9GMkY1Rk8tRlM2JC1GIzYlRldGWkZib0Y5Rl9vLUYsNiVRJVgyMjVGJ0YvRjJGNUZPLUZTNiQtRiM2JUZpb0ZaRmJvRjlGX28tRiw2JVEmWDExMTRGJ0YvRjJGNUZPLUZTNiQtRiM2JUZXRlpGX3BGOUZfby1GLDYlUSZYMjIxNEYnRi9GMkY1Rk8tRlM2JC1GIzYlRmlvRlpGZnBGOUZfby1GLDYlUSZYMTEyNUYnRi9GMkY1Rk8tRlM2JC1GIzYlRldGWkZdcUY5Rl9vLUYsNiVRJlgyMjI1RidGL0YyRjVGTy1GUzYkLUYjNiVGaW9GWkZkcUY5Rl9v</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEkWDE0RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEjOj1GJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GIzYzLUY2Ni1RKCZtaW51cztGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GVS1JJm1mcmFjR0YkNigtRiM2Ji1JKG1mZW5jZWRHRiQ2JC1GIzYmLUklbXN1cEdGJDYlLUYsNiVRImJGJ0YvRjItSSNtbkdGJDYkUSIyRidGOS8lMXN1cGVyc2NyaXB0c2hpZnRHUSIwRidGUS1GXG82JS1GLDYlUSNsMUYnRi9GMkZhb0Zlb0Y5RjktRjY2LVExJkludmlzaWJsZVRpbWVzO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZhcC1GZ242JC1GIzYmLUYjNiYtRiM2Ji1GLDYlUSRjb3NGJy9GMEY9RjktRjY2LVEwJkFwcGx5RnVuY3Rpb247RidGOUY7Rj5GQEZCRkRGRkZIRmBwRmJwLUZnbjYkLUYsNiVRI3YxRidGL0YyRjlGOUZdcEZqb0Y5LUY2Ni1RJyZwbHVzO0YnRjlGO0Y+RkBGQkZERkZGSEZURlZGXm9GOUY5RjktRlxvNiVGam8tRmJvNiRRIjRGJ0Y5RmVvLyUubGluZXRoaWNrbmVzc0dRIjFGJy8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0Zkci8lKWJldmVsbGVkR0Y9Rl1wLUklbXN1YkdGJDYlLUY2Ni1RKyZQYXJ0aWFsRDtGJ0Y5RjtGPkZARkJGREZGRkhGYHBGYnBGZHEvJS9zdWJzY3JpcHRzaGlmdEdGZ29GZ3EtRlg2KC1GIzYmLUZnbjYkLUYjNipGW29GUS1GXG82JS1GLDYlUSNsM0YnRi9GMkZhb0Zlb0ZRLUYjNiZGYW9GXXBGXm9GOUZncS1GYm82JEZhckY5RjlGOUZdcC1GZ242JC1GIzYpLUY2Ni1RKiZ1bWludXMwO0YnRjlGO0Y+RkBGQkZERkZGSEZURlZGXm9GZ3FGYHRGZ3EtRiM2JkZbdEZdcC1GIzYmRltxRl9xLUZnbjYkLUYsNiVRI3YzRidGL0YyRjlGOUY5RjlGOUY5LUZcbzYlRlt0RlxyRmVvRl9yRmJyRmVyRmdyRl1wLUZqcjYlRlxzRl91Rl9zRlEtRiM2Ji1GLDYlUSRzaW5GJ0ZecUY5Rl9xLUZnbjYkLUYsNiVRI3YyRidGL0YyRjlGOUZdcC1GanI2JUZccy1GLDYlUSJ4RidGL0YyRl9zRmdxLUYjNiZGW3FGX3FGW3ZGOUZdcC1GanI2JUZccy1GLDYlUSJ5RidGL0YyRl9zRjkvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GOQ==">LUkkX0RHRzYiNiM3JDclUSd2ZWN0b3JGJEkiTUclKnByb3RlY3RlZEc3IjcmNyQ3IyIiIiwkKigpSSNsMUdGJCIiJSEiIiwmKiQpSSJiR0YkIiIjRi9GLyokKUYzRjpGL0Y1Ri8sJiomLUkkY29zRzYkRipJKF9zeXNsaWJHRiQ2I0kjdjFHRipGL0YzRi9GL0Y5Ri9GL0Y1NyQ3IyIiJCooLCpGN0YvKiQpSSNsM0dGJEY6Ri9GNSomRjpGL0Y5Ri9GNUYvRi9GLywoRjlGNUYvRi8qJkZMRi8tRkA2I0kjdjNHRipGL0YvRi8pRkxGNEY1NyQ3I0Y0LCQtSSRzaW5HRkE2I0kjdjJHRipGNTckNyMiIiYtRkBGWQ==</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEkWDI1RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEjOj1GJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GIzYrLUY2Ni1RKCZtaW51cztGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GVS1JJm1mcmFjR0YkNigtRiM2Ji1GIzYmLUYjNiYtRiw2JVEkY29zRicvRjBGPUY5LUY2Ni1RMCZBcHBseUZ1bmN0aW9uO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZiby1JKG1mZW5jZWRHRiQ2JC1GLDYlUSN2MUYnRi9GMkY5RjktRjY2LVExJkludmlzaWJsZVRpbWVzO0YnRjlGO0Y+RkBGQkZERkZGSEZhb0Zjby1GLDYlUSNsMUYnRi9GMkY5LUY2Ni1RJyZwbHVzO0YnRjlGO0Y+RkBGQkZERkZGSEZURlYtRiw2JVEiYkYnRi9GMkY5LUklbXN1cEdGJDYlRl1wLUkjbW5HRiQ2JFEiNEYnRjkvJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnLyUubGluZXRoaWNrbmVzc0dRIjFGJy8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0ZlcS8lKWJldmVsbGVkR0Y9RmpvLUklbXN1YkdGJDYlLUY2Ni1RKyZQYXJ0aWFsRDtGJ0Y5RjtGPkZARkJGREZGRkhGYW9GY29GZ28vJS9zdWJzY3JpcHRzaGlmdEdGX3FGYHAtRlg2KC1GIzYpLUY2Ni1RKiZ1bWludXMwO0YnRjlGO0Y+RkBGQkZERkZGSEZURlZGY3BGYHAtRmpwNiRGYnFGOUZgcC1GIzYmLUYsNiVRI2wzRidGL0YyRmpvLUYjNiZGam5GXm8tRmVvNiQtRiw2JVEjdjNGJ0YvRjJGOUY5RjlGOS1GZ3A2JUZdc0ZpcEZdcUZgcUZjcUZmcUZocUZqby1GW3I2JUZdckZkc0ZgckY5LyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y9Rjk=">LUkkX0RHRzYiNiM3JDclUSd2ZWN0b3JGJEkiTUclKnByb3RlY3RlZEc3IjckNyQ3IyIiIiwkKiYsJiomLUkkY29zRzYkRipJKF9zeXNsaWJHRiQ2I0kjdjFHRipGL0kjbDFHRiRGL0YvSSJiR0YkRi9GLylGOiIiJSEiIkY+NyQ3IyIiJComKUkjbDNHRiRGPUY+LChGO0Y+Ri9GLyomRkRGLy1GNTYjSSN2M0dGKkYvRi9GLw==</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVElWDExNEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIzo9RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiM2My1GNjYtUSgmbWludXM7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORlUtSSZtZnJhY0dGJDYoLUYjNiYtRiM2Ji1GLDYlUSRzaW5GJy9GMEY9RjktRjY2LVEwJkFwcGx5RnVuY3Rpb247RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORmBvLUkobWZlbmNlZEdGJDYkLUYsNiVRI3YxRidGL0YyRjlGOS1GNjYtUTEmSW52aXNpYmxlVGltZXM7RidGOUY7Rj5GQEZCRkRGRkZIRl9vRmFvLUklbXN1cEdGJDYlLUZjbzYkLUYjNiYtRlxwNiUtRiw2JVEiYkYnRi9GMi1JI21uR0YkNiRRIjJGJ0Y5LyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJ0ZRLUZccDYlLUYsNiVRI2wxRidGL0YyRmdwRltxRjlGOUZncEZbcUY5LUZccDYlRmBxLUZocDYkUSI1RidGOUZbcS8lLmxpbmV0aGlja25lc3NHUSIxRicvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGXXIvJSliZXZlbGxlZEdGPUZoby1JJW1zdWJHRiQ2JS1GNjYtUSsmUGFydGlhbEQ7RidGOUY7Rj5GQEZCRkRGRkZIRl9vRmFvRmVvLyUvc3Vic2NyaXB0c2hpZnRHRl1xLUY2Ni1RJyZwbHVzO0YnRjlGO0Y+RkBGQkZERkZGSEZURlYtRlg2KC1GIzYmLUYjNiZGaG5GXG8tRmNvNiQtRiw2JVEjdjNGJ0YvRjJGOUY5RmhvLUZccDYlLUZjbzYkLUYjNipGYnBGUS1GXHA2JS1GLDYlUSNsM0YnRi9GMkZncEZbcUZRLUYjNiZGZ3BGaG9GZHBGOUZqci1GaHA2JEZqcUY5RjlGOUZncEZbcUY5LUZccDYlRmB0RmVxRltxRmhxRltyRl5yRmByRmhvLUZjcjYlRmVyRmVzRmhyRmpyLUYjNiYtRiw2JVEkY29zRidGW29GOUZcby1GY282JC1GLDYlUSN2MkYnRi9GMkY5RjlGaG8tRmNyNiVGZXItRiw2JVEieEYnRi9GMkZockZqci1GIzYmRmhuRlxvRmB1RjlGaG8tRmNyNiVGZXItRiw2JVEieUYnRi9GMkZockY5LyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y9Rjk=">LUkkX0RHRzYiNiM3JDclUSd2ZWN0b3JGJEkiTUclKnByb3RlY3RlZEc3IjcmNyQ3IyIiIiwkKigtSSRzaW5HNiRGKkkoX3N5c2xpYkdGJDYjSSN2MUdGKkYvKSwmKiQpSSJiR0YkIiIjRi9GLyokKUkjbDFHRiRGPUYvISIiRj1GLylGQCIiJkZBRkE3JDcjIiIkKigtRjM2I0kjdjNHRipGLyksKkY6Ri8qJClJI2wzR0YkRj1GL0ZBKiZGPUYvRjxGL0ZBRi9GL0Y9Ri8pRk9GQ0ZBNyQ3IyIiJS1JJGNvc0dGNDYjSSN2MkdGKjckNyNGQy1GM0ZX</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVElWDIxNEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIzo9RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiM2Ky1GNjYtUSgmbWludXM7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORlUtSSZtZnJhY0dGJDYoLUYjNiYtSShtZmVuY2VkR0YkNiQtRiM2Ji1JJW1zdXBHRiQ2JS1GLDYlUSJiRidGL0YyLUkjbW5HRiQ2JFEiMkYnRjkvJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnRlEtRlxvNiUtRiw2JVEjbDFGJ0YvRjJGYW9GZW9GOUY5LUY2Ni1RMSZJbnZpc2libGVUaW1lcztGJ0Y5RjtGPkZARkJGREZGRkgvRktRJjAuMGVtRicvRk5GYXAtRmduNiQtRiM2Ji1GIzYmRl5vRl1wLUYjNiYtRiw2JVEkY29zRicvRjBGPUY5LUY2Ni1RMCZBcHBseUZ1bmN0aW9uO0YnRjlGO0Y+RkBGQkZERkZGSEZgcEZicC1GZ242JC1GLDYlUSN2MUYnRi9GMkY5RjlGOS1GNjYtUScmcGx1cztGJ0Y5RjtGPkZARkJGREZGRkhGVEZWRmpvRjlGOUY5LUZcbzYlRmpvLUZibzYkUSI1RidGOUZlby8lLmxpbmV0aGlja25lc3NHUSIxRicvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGZHIvJSliZXZlbGxlZEdGPUZdcC1JJW1zdWJHRiQ2JS1GNjYtUSsmUGFydGlhbEQ7RidGOUY7Rj5GQEZCRkRGRkZIRmBwRmJwRmRxLyUvc3Vic2NyaXB0c2hpZnRHRmdvRmdxLUZYNigtRiM2Ji1GZ242JC1GIzYqRltvRlEtRlxvNiUtRiw2JVEjbDNGJ0YvRjJGYW9GZW9GUS1GIzYmRmFvRl1wRl5vRjlGZ3EtRmJvNiRGYXJGOUY5RjlGXXAtRmduNiQtRiM2KC1GIzYmRl5vRl1wLUYjNiZGW3FGX3EtRmduNiQtRiw2JVEjdjNGJ0YvRjJGOUY5RjlGUUZodEZRRlt0RjlGOUY5LUZcbzYlRlt0RlxyRmVvRl9yRmJyRmVyRmdyRl1wLUZqcjYlRlxzRlx1Rl9zRjkvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GOQ==">LUkkX0RHRzYiNiM3JDclUSd2ZWN0b3JGJEkiTUclKnByb3RlY3RlZEc3IjckNyQ3IyIiIiwkKigsJiokKUkiYkdGJCIiI0YvRi8qJClJI2wxR0YkRjZGLyEiIkYvKUY5IiImRjosJiomRjVGLy1JJGNvc0c2JEYqSShfc3lzbGliR0YkNiNJI3YxR0YqRi9GL0Y5Ri9GL0Y6NyQ3IyIiJCooLCpGM0YvKiQpSSNsM0dGJEY2Ri9GOiomRjZGL0Y1Ri9GOkYvRi9GLywoKiZGNUYvLUZANiNJI3YzR0YqRi9GL0ZQRjpGTEY6Ri8pRkxGPEY6</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVElWDEyNUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIzo9RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiM2Ky1GNjYtUSgmbWludXM7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORlUtSSZtZnJhY0dGJDYoLUYjNiYtRiM2Ji1GLDYlUSRzaW5GJy9GMEY9RjktRjY2LVEwJkFwcGx5RnVuY3Rpb247RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORmBvLUkobWZlbmNlZEdGJDYkLUYsNiVRI3YxRidGL0YyRjlGOS1GNjYtUTEmSW52aXNpYmxlVGltZXM7RidGOUY7Rj5GQEZCRkRGRkZIRl9vRmFvLUZjbzYkLUYjNiYtSSVtc3VwR0YkNiUtRiw2JVEiYkYnRi9GMi1JI21uR0YkNiRRIjJGJ0Y5LyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJ0ZRLUZgcDYlLUYsNiVRI2wxRidGL0YyRmVwRmlwRjlGOUY5LUZgcDYlRl5xLUZmcDYkUSI1RidGOUZpcC8lLmxpbmV0aGlja25lc3NHUSIxRicvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGW3IvJSliZXZlbGxlZEdGPUZoby1JJW1zdWJHRiQ2JS1GNjYtUSsmUGFydGlhbEQ7RidGOUY7Rj5GQEZCRkRGRkZIRl9vRmFvRmVvLyUvc3Vic2NyaXB0c2hpZnRHRltxLUY2Ni1RJyZwbHVzO0YnRjlGO0Y+RkBGQkZERkZGSEZURlYtRlg2KC1GIzYmLUYjNiZGaG5GXG8tRmNvNiQtRiw2JVEjdjNGJ0YvRjJGOUY5RmhvLUZjbzYkLUYjNipGX3BGUS1GYHA2JS1GLDYlUSNsM0YnRi9GMkZlcEZpcEZRLUYjNiZGZXBGaG9GYnBGOUZoci1GZnA2JEZocUY5RjlGOUY5LUZgcDYlRlx0RmNxRmlwRmZxRmlxRlxyRl5yRmhvLUZhcjYlRmNyRmNzRmZyRjkvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GOQ==">LUkkX0RHRzYiNiM3JDclUSd2ZWN0b3JGJEkiTUclKnByb3RlY3RlZEc3IjckNyQ3IyIiIiwkKigtSSRzaW5HNiRGKkkoX3N5c2xpYkdGJDYjSSN2MUdGKkYvLCYqJClJImJHRiQiIiNGL0YvKiQpSSNsMUdGJEY8Ri8hIiJGLylGPyIiJkZARkA3JDcjIiIkKigtRjM2I0kjdjNHRipGLywqRjlGLyokKUkjbDNHRiRGPEYvRkAqJkY8Ri9GO0YvRkBGL0YvRi8pRk1GQkZA</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVElWDIyNUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIzo9RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiM2Ky1GNjYtUSgmbWludXM7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORlUtSSZtZnJhY0dGJDYoLUYjNiYtRiM2Ji1GLDYlUSJiRidGL0YyLUY2Ni1RMSZJbnZpc2libGVUaW1lcztGJ0Y5RjtGPkZARkJGREZGRkgvRktRJjAuMGVtRicvRk5GX28tRiM2Ji1GLDYlUSRjb3NGJy9GMEY9RjktRjY2LVEwJkFwcGx5RnVuY3Rpb247RidGOUY7Rj5GQEZCRkRGRkZIRl5vRmBvLUkobWZlbmNlZEdGJDYkLUYsNiVRI3YxRidGL0YyRjlGOUY5LUY2Ni1RJyZwbHVzO0YnRjlGO0Y+RkBGQkZERkZGSEZURlYtRiw2JVEjbDFGJ0YvRjJGOS1JJW1zdXBHRiQ2JUZjcC1JI21uR0YkNiRRIjVGJ0Y5LyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJy8lLmxpbmV0aGlja25lc3NHUSIxRicvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGZXEvJSliZXZlbGxlZEdGPUZbby1JJW1zdWJHRiQ2JS1GNjYtUSsmUGFydGlhbEQ7RidGOUY7Rj5GQEZCRkRGRkZIRl5vRmBvRl1wLyUvc3Vic2NyaXB0c2hpZnRHRl9xRmBwLUZYNigtRiM2KC1GIzYmRmhuRltvLUYjNiZGY29GZ28tRltwNiQtRiw2JVEjdjNGJ0YvRjJGOUY5RjlGUUZockZRLUYsNiVRI2wzRidGL0YyRjktRmdwNiVGX3NGaXBGXXFGYHFGY3FGZnFGaHFGW28tRltyNiVGXXJGXHNGYHJGOS8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGPUY5">LUkkX0RHRzYiNiM3JDclUSd2ZWN0b3JGJEkiTUclKnByb3RlY3RlZEc3IjckNyQ3IyIiIiwkKiYsJiomSSJiR0YkRi8tSSRjb3NHNiRGKkkoX3N5c2xpYkdGJDYjSSN2MUdGKkYvRi9JI2wxR0YkRi9GLylGOyIiJiEiIkY+NyQ3IyIiJComKUkjbDNHRiRGPUY+LCgqJkY0Ri8tRjY2I0kjdjNHRipGL0YvRkdGPkZERj5GLw==</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEmWDExMTRGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSM6PUYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYjNjMtRjY2LVEoJm1pbnVzO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZVLUkmbWZyYWNHRiQ2KC1GIzYmLUklbXN1cEdGJDYlLUkobWZlbmNlZEdGJDYkLUYjNiYtRmduNiUtRiw2JVEiYkYnRi9GMi1JI21uR0YkNiRRIjJGJ0Y5LyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJ0ZRLUZnbjYlLUYsNiVRI2wxRidGL0YyRmNvRmdvRjlGOUZjb0Znby1GNjYtUTEmSW52aXNpYmxlVGltZXM7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORmNwLUZqbjYkLUYjNiYtRiM2Ji1GIzYmLUYsNiVRJGNvc0YnL0YwRj1GOS1GNjYtUTAmQXBwbHlGdW5jdGlvbjtGJ0Y5RjtGPkZARkJGREZGRkhGYnBGZHAtRmpuNiQtRiw2JVEjdjFGJ0YvRjJGOUY5Rl9wRlxwRjktRjY2LVEnJnBsdXM7RidGOUY7Rj5GQEZCRkRGRkZIRlRGVkZgb0Y5RjlGOS1GZ242JUZccC1GZG82JFEiNkYnRjlGZ28vJS5saW5ldGhpY2tuZXNzR1EiMUYnLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRmZyLyUpYmV2ZWxsZWRHRj1GX3AtSSVtc3ViR0YkNiUtRjY2LVErJlBhcnRpYWxEO0YnRjlGO0Y+RkBGQkZERkZGSEZicEZkcEZmcS8lL3N1YnNjcmlwdHNoaWZ0R0Zpb0ZpcS1GWDYoLUYjNiYtRmduNiUtRmpuNiQtRiM2KkZeb0ZRLUZnbjYlLUYsNiVRI2wzRidGL0YyRmNvRmdvRlEtRiM2JkZjb0ZfcEZgb0Y5RmlxLUZkbzYkRmNyRjlGOUY5RmNvRmdvRl9wLUZqbjYkLUYjNiktRjY2LVEqJnVtaW51czA7RidGOUY7Rj5GQEZCRkRGRkZIRlRGVkZgb0ZpcUZkdEZpcS1GIzYmRl90Rl9wLUYjNiZGXXFGYXEtRmpuNiQtRiw2JVEjdjNGJ0YvRjJGOUY5RjlGOUY5RjktRmduNiVGX3RGXnJGZ29GYXJGZHJGZ3JGaXJGX3AtRlxzNiVGXnNGY3VGYXNGaXEtRiM2Ji1GLDYlUSRzaW5GJ0ZgcUY5RmFxLUZqbjYkLUYsNiVRI3YyRidGL0YyRjlGOUZfcC1GXHM2JUZecy1GLDYlUSJ4RidGL0YyRmFzRlEtRiM2JkZdcUZhcUZfdkY5Rl9wLUZcczYlRl5zLUYsNiVRInlGJ0YvRjJGYXNGOS8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGPUY5">LUkkX0RHRzYiNiM3JDclUSd2ZWN0b3JGJEkiTUclKnByb3RlY3RlZEc3IjcmNyQ3IyIiIiwkKigpSSNsMUdGJCIiJyEiIiksJiokKUkiYkdGJCIiI0YvRi8qJClGM0Y7Ri9GNUY7Ri8sJiomLUkkY29zRzYkRipJKF9zeXNsaWJHRiQ2I0kjdjFHRipGL0YzRi9GL0Y6Ri9GL0Y1NyQ3IyIiJCooKSwqRjhGLyokKUkjbDNHRiRGO0YvRjUqJkY7Ri9GOkYvRjVGL0YvRjtGLywoRjpGNUYvRi8qJkZORi8tRkE2I0kjdjNHRipGL0YvRi8pRk5GNEY1NyQ3IyIiJS1JJHNpbkdGQjYjSSN2MkdGKjckNyMiIiYsJC1GQUZlbkY1</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEmWDIyMTRGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSM6PUYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYjNistRjY2LVEoJm1pbnVzO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZVLUkmbWZyYWNHRiQ2KC1GIzYmLUkobWZlbmNlZEdGJDYkLUYjNiYtSSVtc3VwR0YkNiUtRiw2JVEiYkYnRi9GMi1JI21uR0YkNiRRIjJGJ0Y5LyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJ0ZRLUZcbzYlLUYsNiVRI2wxRidGL0YyRmFvRmVvRjlGOS1GNjYtUTEmSW52aXNpYmxlVGltZXM7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORmFwLUZnbjYkLUYjNiYtRiM2Ji1GIzYmLUYsNiVRJGNvc0YnL0YwRj1GOS1GNjYtUTAmQXBwbHlGdW5jdGlvbjtGJ0Y5RjtGPkZARkJGREZGRkhGYHBGYnAtRmduNiQtRiw2JVEjdjFGJ0YvRjJGOUY5Rl1wRmpvRjktRjY2LVEnJnBsdXM7RidGOUY7Rj5GQEZCRkRGRkZIRlRGVkZeb0Y5RjlGOS1GXG82JUZqby1GYm82JFEiNkYnRjlGZW8vJS5saW5ldGhpY2tuZXNzR1EiMUYnLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRmRyLyUpYmV2ZWxsZWRHRj1GXXAtSSVtc3ViR0YkNiUtRjY2LVErJlBhcnRpYWxEO0YnRjlGO0Y+RkBGQkZERkZGSEZgcEZicEZkcS8lL3N1YnNjcmlwdHNoaWZ0R0Znb0ZncS1GWDYoLUYjNiYtRmduNiQtRiM2KkZbb0ZRLUZcbzYlLUYsNiVRI2wzRidGL0YyRmFvRmVvRlEtRiM2JkZhb0ZdcEZeb0Y5RmdxLUZibzYkRmFyRjlGOUY5Rl1wLUZnbjYkLUYjNiktRjY2LVEqJnVtaW51czA7RidGOUY7Rj5GQEZCRkRGRkZIRlRGVkZeb0ZncUZgdEZncS1GIzYmRlt0Rl1wLUYjNiZGW3FGX3EtRmduNiQtRiw2JVEjdjNGJ0YvRjJGOUY5RjlGOUY5RjktRlxvNiVGW3RGXHJGZW9GX3JGYnJGZXJGZ3JGXXAtRmpyNiVGXHNGX3VGX3NGOS8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGPUY5">LUkkX0RHRzYiNiM3JDclUSd2ZWN0b3JGJEkiTUclKnByb3RlY3RlZEc3IjckNyQ3IyIiIiwkKigsJiokKUkiYkdGJCIiI0YvRi8qJClJI2wxR0YkRjZGLyEiIkYvKUY5IiInRjosJiomLUkkY29zRzYkRipJKF9zeXNsaWJHRiQ2I0kjdjFHRipGL0Y5Ri9GL0Y1Ri9GL0Y6NyQ3IyIiJCooLCpGM0YvKiQpSSNsM0dGJEY2Ri9GOiomRjZGL0Y1Ri9GOkYvRi9GLywoRjVGOkYvRi8qJkZMRi8tRkA2I0kjdjNHRipGL0YvRi8pRkxGPEY6</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEmWDExMjVGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSM6PUYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYjNistRjY2LVEoJm1pbnVzO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZVLUkmbWZyYWNHRiQ2KC1GIzYmLUkobWZlbmNlZEdGJDYkLUYjNiYtSSVtc3VwR0YkNiUtRiw2JVEiYkYnRi9GMi1JI21uR0YkNiRRIjJGJ0Y5LyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJ0ZRLUZcbzYlLUYsNiVRI2wxRidGL0YyRmFvRmVvRjlGOS1GNjYtUTEmSW52aXNpYmxlVGltZXM7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORmFwLUZnbjYkLUYjNiYtRiM2Ji1GIzYmLUYsNiVRJGNvc0YnL0YwRj1GOS1GNjYtUTAmQXBwbHlGdW5jdGlvbjtGJ0Y5RjtGPkZARkJGREZGRkhGYHBGYnAtRmduNiQtRiw2JVEjdjFGJ0YvRjJGOUY5Rl1wRmpvRjktRjY2LVEnJnBsdXM7RidGOUY7Rj5GQEZCRkRGRkZIRlRGVkZeb0Y5RjlGOS1GXG82JUZqby1GYm82JFEiNkYnRjlGZW8vJS5saW5ldGhpY2tuZXNzR1EiMUYnLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRmRyLyUpYmV2ZWxsZWRHRj1GXXAtSSVtc3ViR0YkNiUtRjY2LVErJlBhcnRpYWxEO0YnRjlGO0Y+RkBGQkZERkZGSEZgcEZicEZkcS8lL3N1YnNjcmlwdHNoaWZ0R0Znb0ZncS1GWDYoLUYjNiYtRmduNiQtRiM2KkZbb0ZRLUZcbzYlLUYsNiVRI2wzRidGL0YyRmFvRmVvRlEtRiM2JkZhb0ZdcEZeb0Y5RmdxLUZibzYkRmFyRjlGOUY5Rl1wLUZnbjYkLUYjNiktRjY2LVEqJnVtaW51czA7RidGOUY7Rj5GQEZCRkRGRkZIRlRGVkZeb0ZncUZgdEZncS1GIzYmRlt0Rl1wLUYjNiZGW3FGX3EtRmduNiQtRiw2JVEjdjNGJ0YvRjJGOUY5RjlGOUY5RjktRlxvNiVGW3RGXHJGZW9GX3JGYnJGZXJGZ3JGXXAtRmpyNiVGXHNGX3VGX3NGOS8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGPUY5">LUkkX0RHRzYiNiM3JDclUSd2ZWN0b3JGJEkiTUclKnByb3RlY3RlZEc3IjckNyQ3IyIiIiwkKigsJiokKUkiYkdGJCIiI0YvRi8qJClJI2wxR0YkRjZGLyEiIkYvKUY5IiInRjosJiomLUkkY29zRzYkRipJKF9zeXNsaWJHRiQ2I0kjdjFHRipGL0Y5Ri9GL0Y1Ri9GL0Y6NyQ3IyIiJCooLCpGM0YvKiQpSSNsM0dGJEY2Ri9GOiomRjZGL0Y1Ri9GOkYvRi9GLywoRjVGOkYvRi8qJkZMRi8tRkA2I0kjdjNHRipGL0YvRi8pRkxGPEY6</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEmWDIyMjVGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSM6PUYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYjNistRjY2LVEoJm1pbnVzO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZVLUkmbWZyYWNHRiQ2KC1GIzYmLUYjNiYtRiM2Ji1GLDYlUSRjb3NGJy9GMEY9RjktRjY2LVEwJkFwcGx5RnVuY3Rpb247RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORmJvLUkobWZlbmNlZEdGJDYkLUYsNiVRI3YxRidGL0YyRjlGOS1GNjYtUTEmSW52aXNpYmxlVGltZXM7RidGOUY7Rj5GQEZCRkRGRkZIRmFvRmNvLUYsNiVRI2wxRidGL0YyRjktRjY2LVEnJnBsdXM7RidGOUY7Rj5GQEZCRkRGRkZIRlRGVi1GLDYlUSJiRidGL0YyRjktSSVtc3VwR0YkNiVGXXAtSSNtbkdGJDYkUSI2RidGOS8lMXN1cGVyc2NyaXB0c2hpZnRHUSIwRicvJS5saW5ldGhpY2tuZXNzR1EiMUYnLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRmVxLyUpYmV2ZWxsZWRHRj1Gam8tSSVtc3ViR0YkNiUtRjY2LVErJlBhcnRpYWxEO0YnRjlGO0Y+RkBGQkZERkZGSEZhb0Zjb0Znby8lL3N1YnNjcmlwdHNoaWZ0R0ZfcUZgcC1GWDYoLUYjNiktRjY2LVEqJnVtaW51czA7RidGOUY7Rj5GQEZCRkRGRkZIRlRGVkZjcEZgcC1GanA2JEZicUY5RmBwLUYjNiYtRiw2JVEjbDNGJ0YvRjJGam8tRiM2JkZqbkZeby1GZW82JC1GLDYlUSN2M0YnRi9GMkY5RjlGOUY5LUZncDYlRl1zRmlwRl1xRmBxRmNxRmZxRmhxRmpvLUZbcjYlRl1yRmRzRmByRjkvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GOQ==">LUkkX0RHRzYiNiM3JDclUSd2ZWN0b3JGJEkiTUclKnByb3RlY3RlZEc3IjckNyQ3IyIiIiwkKiYsJiomLUkkY29zRzYkRipJKF9zeXNsaWJHRiQ2I0kjdjFHRipGL0kjbDFHRiRGL0YvSSJiR0YkRi9GLylGOiIiJyEiIkY+NyQ3IyIiJComKUkjbDNHRiRGPUY+LChGO0Y+Ri9GLyomRkRGLy1GNTYjSSN2M0dGKkYvRi9GLw==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L12" drawlabel="true">
<Input>
<Text-field prompt="M &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY2LUkjbWlHRiQ2JVErTGllQnJhY2tldEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYnLUYsNiVRI1gxRidGL0YyLUkjbW9HRiQ2LVEiLEYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGMS8lKXN0cmV0Y2h5R0ZFLyUqc3ltbWV0cmljR0ZFLyUobGFyZ2VvcEdGRS8lLm1vdmFibGVsaW1pdHNHRkUvJSdhY2NlbnRHRkUvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GLDYlUSNYNUYnRi9GMi8lK2V4ZWN1dGFibGVHRkVGQUZBRj1GKy1GNjYkLUYjNiYtRiw2JVEjWDJGJ0YvRjJGPS1GLDYlUSNYNEYnRi9GMkZBRkFGPUYrLUY2NiQtRiM2JkZbb0Y9LUYsNiVRJVgxMTRGJ0YvRjJGQUZBRj1GKy1GNjYkLUYjNiZGOkY9LUYsNiVRJVgyMTRGJ0YvRjJGQUZBRj1GKy1GNjYkLUYjNiZGOkY9LUYsNiVRJVgyMjVGJ0YvRjJGQUZBRj1GKy1GNjYkLUYjNiZGW29GPS1GLDYlUSVYMTI1RidGL0YyRkFGQS1GPjYtUSI7RidGQUZDRkZGSEZKRkxGTkZQRlIvRlZRLDAuMjc3Nzc3OGVtRidGZW5GQQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY0LUkjbWlHRiQ2JVErTGllQnJhY2tldEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYlLUYsNiVRI1gxRidGL0YyLUkjbW9HRiQ2LVEiLEYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGMS8lKXN0cmV0Y2h5R0ZFLyUqc3ltbWV0cmljR0ZFLyUobGFyZ2VvcEdGRS8lLm1vdmFibGVsaW1pdHNHRkUvJSdhY2NlbnRHRkUvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GLDYlUSNYNUYnRi9GMkZBRj1GKy1GNjYkLUYjNiUtRiw2JVEjWDJGJ0YvRjJGPS1GLDYlUSNYNEYnRi9GMkZBRj1GKy1GNjYkLUYjNiVGaW5GPS1GLDYlUSVYMTE0RidGL0YyRkFGPUYrLUY2NiQtRiM2JUY6Rj0tRiw2JVElWDIxNEYnRi9GMkZBRj1GKy1GNjYkLUYjNiVGOkY9LUYsNiVRJVgyMjVGJ0YvRjJGQUY9RistRjY2JC1GIzYlRmluRj0tRiw2JVElWDEyNUYnRi9GMkZBLUY+Ni1RIjtGJ0ZBRkNGRkZIRkpGTEZORlBGUi9GVlEsMC4yNzc3Nzc4ZW1GJw==</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYwLUYjNiYtSSNtbkdGJDYkUSIwRicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLUkjbW9HRiQ2LVExJkludmlzaWJsZVRpbWVzO0YnRjEvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjovJSlzdHJldGNoeUdGOi8lKnN5bW1ldHJpY0dGOi8lKGxhcmdlb3BHRjovJS5tb3ZhYmxlbGltaXRzR0Y6LyUnYWNjZW50R0Y6LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGSS1JJW1zdWJHRiQ2JS1GNTYtUSsmUGFydGlhbEQ7RidGMUY4RjtGPUY/RkFGQ0ZFRkdGSi1JI21pR0YkNiVRI3YxRicvJSdpdGFsaWNHUSV0cnVlRicvRjJRJ2l0YWxpY0YnLyUvc3Vic2NyaXB0c2hpZnRHRjBGMS1GNTYtUSIsRidGMUY4L0Y8RlhGPUY/RkFGQ0ZFRkcvRktRLDAuMzMzMzMzM2VtRidGK0ZnbkYrRmduRitGZ25GK0ZnbkYrLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y6RjE=">NigtSSRfREdHNiI2IzckNyVRJ3ZlY3RvckYlSSJNRyUqcHJvdGVjdGVkRzciNyM3JDcjIiIiIiIhRiNGI0YjRiNGIw==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L13" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal">To verify that we have obtained a basis in branch 3), we also need Lie brackets of X1114.</Text-field>
<Text-field prompt="M &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYwLUkjbWlHRiQ2JVEnWDExMTE0RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVErTGllQnJhY2tldEYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYmLUYsNiVRI1gxRidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictRiw2JVEmWDExMTRGJ0YvRjJGOUY5LUY2Ni1RIjtGJ0Y5RjtGZ25GQEZCRkRGRkZIRmhuRk0tRiw2JVEnWDIxMTE0RidGL0YyRjVGTy1GUzYkLUYjNiYtRiw2JVEjWDJGJ0YvRjJGWkZcb0Y5RjktRiw2I1EhRictSSdtc3BhY2VHRiQ2Ji8lJ2hlaWdodEdRJjAuMGV4RicvJSZ3aWR0aEdGaW4vJSZkZXB0aEdGZHAvJSpsaW5lYnJlYWtHUSVhdXRvRidGX28vJStleGVjdXRhYmxlR0Y9Rjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYuLUkjbWlHRiQ2JVEnWDExMTE0RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVErTGllQnJhY2tldEYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYlLUYsNiVRI1gxRidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictRiw2JVEmWDExMTRGJ0YvRjJGOS1GNjYtUSI7RidGOUY7RmduRkBGQkZERkZGSEZobkZNLUYsNiVRJ1gyMTExNEYnRi9GMkY1Rk8tRlM2JC1GIzYlLUYsNiVRI1gyRidGL0YyRlpGXG9GOS1GLDYjUSFGJy1JJ21zcGFjZUdGJDYmLyUnaGVpZ2h0R1EmMC4wZXhGJy8lJndpZHRoR0Zpbi8lJmRlcHRoR0ZkcC8lKmxpbmVicmVha0dRJWF1dG9GJ0Zfbw==</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEnWDExMTE0RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEjOj1GJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GIzYzLUY2Ni1RKCZtaW51cztGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GVS1JJm1mcmFjR0YkNigtRiM2Ji1GIzYmLUYsNiVRJHNpbkYnL0YwRj1GOS1GNjYtUTAmQXBwbHlGdW5jdGlvbjtGJ0Y5RjtGPkZARkJGREZGRkgvRktRJjAuMGVtRicvRk5GYG8tSShtZmVuY2VkR0YkNiQtRiw2JVEjdjFGJ0YvRjJGOUY5LUY2Ni1RMSZJbnZpc2libGVUaW1lcztGJ0Y5RjtGPkZARkJGREZGRkhGX29GYW8tSSVtc3VwR0YkNiUtRmNvNiQtRiM2Ji1GXHA2JS1GLDYlUSJiRidGL0YyLUkjbW5HRiQ2JFEiMkYnRjkvJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnRlEtRlxwNiUtRiw2JVEjbDFGJ0YvRjJGZ3BGW3FGOUY5LUZocDYkUSIzRidGOUZbcUY5LUZccDYlRmBxLUZocDYkUSI3RidGOUZbcS8lLmxpbmV0aGlja25lc3NHUSIxRicvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGYHIvJSliZXZlbGxlZEdGPUZoby1JJW1zdWJHRiQ2JS1GNjYtUSsmUGFydGlhbEQ7RidGOUY7Rj5GQEZCRkRGRkZIRl9vRmFvRmVvLyUvc3Vic2NyaXB0c2hpZnRHRl1xLUY2Ni1RJyZwbHVzO0YnRjlGO0Y+RkBGQkZERkZGSEZURlYtRlg2KC1GIzYmLUYjNiZGaG5GXG8tRmNvNiQtRiw2JVEjdjNGJ0YvRjJGOUY5RmhvLUZccDYlLUZjbzYkLUYjNipGYnBGUS1GXHA2JS1GLDYlUSNsM0YnRi9GMkZncEZbcUZRLUYjNiZGZ3BGaG9GZHBGOUZdcy1GaHA2JEZdckY5RjlGOUZjcUZbcUY5LUZccDYlRmN0RmhxRltxRltyRl5yRmFyRmNyRmhvLUZmcjYlRmhyRmhzRltzRlEtRiM2Ji1GLDYlUSRjb3NGJ0Zbb0Y5RlxvLUZjbzYkLUYsNiVRI3YyRidGL0YyRjlGOUZoby1GZnI2JUZoci1GLDYlUSJ4RidGL0YyRltzRlEtRiM2JkZobkZcb0ZjdUY5RmhvLUZmcjYlRmhyLUYsNiVRInlGJ0YvRjJGW3NGOS8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGPUY5">LUkkX0RHRzYiNiM3JDclUSd2ZWN0b3JGJEkiTUclKnByb3RlY3RlZEc3IjcmNyQ3IyIiIiwkKigtSSRzaW5HNiRGKkkoX3N5c2xpYkdGJDYjSSN2MUdGKkYvKSwmKiQpSSJiR0YkIiIjRi9GLyokKUkjbDFHRiRGPUYvISIiIiIkRi8pRkAiIihGQUZBNyQ3I0ZCKigtRjM2I0kjdjNHRipGLyksKkY6Ri8qJClJI2wzR0YkRj1GL0ZBKiZGPUYvRjxGL0ZBRi9GL0ZCRi8pRk9GREZBNyQ3IyIiJSwkLUkkY29zR0Y0NiNJI3YyR0YqRkE3JDcjIiImLCQtRjNGWEZB</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEnWDIxMTE0RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEjOj1GJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GIzYrLUY2Ni1RKCZtaW51cztGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GVS1JJm1mcmFjR0YkNigtRiM2Ji1JJW1zdXBHRiQ2JS1JKG1mZW5jZWRHRiQ2JC1GIzYmLUZnbjYlLUYsNiVRImJGJ0YvRjItSSNtbkdGJDYkUSIyRidGOS8lMXN1cGVyc2NyaXB0c2hpZnRHUSIwRidGUS1GZ242JS1GLDYlUSNsMUYnRi9GMkZjb0Znb0Y5RjlGY29GZ28tRjY2LVExJkludmlzaWJsZVRpbWVzO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZjcC1Gam42JC1GIzYmLUYjNiZGYG9GX3AtRiM2Ji1GLDYlUSRjb3NGJy9GMEY9RjktRjY2LVEwJkFwcGx5RnVuY3Rpb247RidGOUY7Rj5GQEZCRkRGRkZIRmJwRmRwLUZqbjYkLUYsNiVRI3YxRidGL0YyRjlGOUY5LUY2Ni1RJyZwbHVzO0YnRjlGO0Y+RkBGQkZERkZGSEZURlZGXHBGOUY5RjktRmduNiVGXHAtRmRvNiRRIjdGJ0Y5RmdvLyUubGluZXRoaWNrbmVzc0dRIjFGJy8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0Zmci8lKWJldmVsbGVkR0Y9Rl9wLUklbXN1YkdGJDYlLUY2Ni1RKyZQYXJ0aWFsRDtGJ0Y5RjtGPkZARkJGREZGRkhGYnBGZHBGZnEvJS9zdWJzY3JpcHRzaGlmdEdGaW9GaXEtRlg2KC1GIzYmLUZnbjYlLUZqbjYkLUYjNipGXm9GUS1GZ242JS1GLDYlUSNsM0YnRi9GMkZjb0Znb0ZRLUYjNiZGY29GX3BGYG9GOUZpcS1GZG82JEZjckY5RjlGOUZjb0Znb0ZfcC1Gam42JC1GIzYoLUYjNiZGYG9GX3AtRiM2JkZdcUZhcS1Gam42JC1GLDYlUSN2M0YnRi9GMkY5RjlGOUZRRlx1RlFGX3RGOUY5RjktRmduNiVGX3RGXnJGZ29GYXJGZHJGZ3JGaXJGX3AtRlxzNiVGXnNGYHVGYXNGOS8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGPUY5">LUkkX0RHRzYiNiM3JDclUSd2ZWN0b3JGJEkiTUclKnByb3RlY3RlZEc3IjckNyQ3IyIiIiwkKigpLCYqJClJImJHRiQiIiNGL0YvKiQpSSNsMUdGJEY3Ri8hIiJGN0YvKUY6IiIoRjssJiomRjZGLy1JJGNvc0c2JEYqSShfc3lzbGliR0YkNiNJI3YxR0YqRi9GL0Y6Ri9GL0Y7NyQ3IyIiJCooKSwqRjRGLyokKUkjbDNHRiRGN0YvRjsqJkY3Ri9GNkYvRjtGL0YvRjdGLywoKiZGNkYvLUZBNiNJI3YzR0YqRi9GL0ZSRjtGTkY7Ri8pRk5GPUY7</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L2699" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal">To verify that we have obtained a basis in branch 3), we also need Lie brackets of X11114.</Text-field>
<Text-field prompt="M &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY7LUkjbWlHRiQ2JVEoWDExMTExNEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRK0xpZUJyYWNrZXRGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2Ji1GLDYlUSNYMUYnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUYsNiVRJ1gxMTExNEYnRi9GMkY5RjktRjY2LVEiO0YnRjlGO0ZnbkZARkJGREZGRkhGaG5GTS1GLDYlUShYMjExMTE0RidGL0YyRjVGTy1GUzYkLUYjNiYtRiw2JVEjWDJGJ0YvRjJGWkZcb0Y5RjlGX28tRiw2JVEoWDEyMTExNEYnRi9GMkY1Rk8tRlM2JC1GIzYmRldGWi1GLDYlUSdYMjExMTRGJ0YvRjJGOUY5Rl9vLUYsNiVRKFgyMjExMTRGJ0YvRjJGNUZPLUZTNiQtRiM2JkZpb0ZaRmNwRjlGOS1GLDYjUSFGJy1JJ21zcGFjZUdGJDYmLyUnaGVpZ2h0R1EmMC4wZXhGJy8lJndpZHRoR0Zpbi8lJmRlcHRoR0ZlcS8lKmxpbmVicmVha0dRJWF1dG9GJy1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIRmhuL0ZORmluRl9vLyUrZXhlY3V0YWJsZUdGPUY5">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY5LUkjbWlHRiQ2JVEoWDExMTExNEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRK0xpZUJyYWNrZXRGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2JS1GLDYlUSNYMUYnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUYsNiVRJ1gxMTExNEYnRi9GMkY5LUY2Ni1RIjtGJ0Y5RjtGZ25GQEZCRkRGRkZIRmhuRk0tRiw2JVEoWDIxMTExNEYnRi9GMkY1Rk8tRlM2JC1GIzYlLUYsNiVRI1gyRidGL0YyRlpGXG9GOUZfby1GLDYlUShYMTIxMTE0RidGL0YyRjVGTy1GUzYkLUYjNiVGV0ZaLUYsNiVRJ1gyMTExNEYnRi9GMkY5Rl9vLUYsNiVRKFgyMjExMTRGJ0YvRjJGNUZPLUZTNiQtRiM2JUZpb0ZaRmNwRjktRiw2I1EhRictSSdtc3BhY2VHRiQ2Ji8lJ2hlaWdodEdRJjAuMGV4RicvJSZ3aWR0aEdGaW4vJSZkZXB0aEdGZXEvJSpsaW5lYnJlYWtHUSVhdXRvRictRjY2LVEifkYnRjlGO0Y+RkBGQkZERkZGSEZobi9GTkZpbkZfbw==</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEoWDExMTExNEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIzo9RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiM2My1GNjYtUSgmbWludXM7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORlUtSSZtZnJhY0dGJDYoLUYjNiYtSSVtc3VwR0YkNiUtSShtZmVuY2VkR0YkNiQtRiM2Ji1GZ242JS1GLDYlUSJiRidGL0YyLUkjbW5HRiQ2JFEiMkYnRjkvJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnRlEtRmduNiUtRiw2JVEjbDFGJ0YvRjJGY29GZ29GOUY5LUZkbzYkUSIzRidGOUZnby1GNjYtUTEmSW52aXNpYmxlVGltZXM7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORmZwLUZqbjYkLUYjNiYtRiM2Ji1GIzYmLUYsNiVRJGNvc0YnL0YwRj1GOS1GNjYtUTAmQXBwbHlGdW5jdGlvbjtGJ0Y5RjtGPkZARkJGREZGRkhGZXBGZ3AtRmpuNiQtRiw2JVEjdjFGJ0YvRjJGOUY5RmJwRlxwRjktRjY2LVEnJnBsdXM7RidGOUY7Rj5GQEZCRkRGRkZIRlRGVkZgb0Y5RjlGOS1GZ242JUZccC1GZG82JFEiOEYnRjlGZ28vJS5saW5ldGhpY2tuZXNzR1EiMUYnLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRmlyLyUpYmV2ZWxsZWRHRj1GYnAtSSVtc3ViR0YkNiUtRjY2LVErJlBhcnRpYWxEO0YnRjlGO0Y+RkBGQkZERkZGSEZlcEZncEZpcS8lL3N1YnNjcmlwdHNoaWZ0R0Zpb0Zcci1GWDYoLUYjNiYtRmduNiUtRmpuNiQtRiM2KkZeb0ZRLUZnbjYlLUYsNiVRI2wzRidGL0YyRmNvRmdvRlEtRiM2JkZjb0ZicEZgb0Y5RlxyLUZkbzYkRmZyRjlGOUY5Rl9wRmdvRmJwLUZqbjYkLUYjNiktRjY2LVEqJnVtaW51czA7RidGOUY7Rj5GQEZCRkRGRkZIRlRGVkZgb0ZcckZndEZcci1GIzYmRmJ0RmJwLUYjNiZGYHFGZHEtRmpuNiQtRiw2JVEjdjNGJ0YvRjJGOUY5RjlGOUY5RjktRmduNiVGYnRGYXJGZ29GZHJGZ3JGanJGXHNGYnAtRl9zNiVGYXNGZnVGZHNGUS1GIzYmLUYsNiVRJHNpbkYnRmNxRjlGZHEtRmpuNiQtRiw2JVEjdjJGJ0YvRjJGOUY5RmJwLUZfczYlRmFzLUYsNiVRInhGJ0YvRjJGZHNGXHItRiM2JkZgcUZkcUZidkY5RmJwLUZfczYlRmFzLUYsNiVRInlGJ0YvRjJGZHNGOS8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGPUY5">LUkkX0RHRzYiNiM3JDclUSd2ZWN0b3JGJEkiTUclKnByb3RlY3RlZEc3IjcmNyQ3IyIiIiwkKigpSSNsMUdGJCIiKSEiIiksJiokKUkiYkdGJCIiI0YvRi8qJClGM0Y7Ri9GNSIiJEYvLCYqJi1JJGNvc0c2JEYqSShfc3lzbGliR0YkNiNJI3YxR0YqRi9GM0YvRi9GOkYvRi9GNTckNyNGPiooKSwqRjhGLyokKUkjbDNHRiRGO0YvRjUqJkY7Ri9GOkYvRjVGL0YvRj5GLywoRjpGNUYvRi8qJkZORi8tRkI2I0kjdjNHRipGL0YvRi8pRk5GNEY1NyQ3IyIiJSwkLUkkc2luR0ZDNiNJI3YyR0YqRjU3JDcjIiImLUZCRmZu</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEoWDIxMTExNEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIzo9RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiM2Ji1JI21uR0YkNiRRIjBGJ0Y5LUY2Ni1RMSZJbnZpc2libGVUaW1lcztGJ0Y5RjtGPkZARkJGREZGRkgvRktRJjAuMGVtRicvRk5GWS1JJW1zdWJHRiQ2JS1GNjYtUSsmUGFydGlhbEQ7RidGOUY7Rj5GQEZCRkRGRkZIRlhGWi1GLDYlUSN2MUYnRi9GMi8lL3N1YnNjcmlwdHNoaWZ0R0ZURjkvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GOQ==">LUkkX0RHRzYiNiM3JDclUSd2ZWN0b3JGJEkiTUclKnByb3RlY3RlZEc3IjcjNyQ3IyIiIiIiIQ==</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEoWDEyMTExNEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIzo9RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiM2Ji1JI21uR0YkNiRRIjBGJ0Y5LUY2Ni1RMSZJbnZpc2libGVUaW1lcztGJ0Y5RjtGPkZARkJGREZGRkgvRktRJjAuMGVtRicvRk5GWS1JJW1zdWJHRiQ2JS1GNjYtUSsmUGFydGlhbEQ7RidGOUY7Rj5GQEZCRkRGRkZIRlhGWi1GLDYlUSN2MUYnRi9GMi8lL3N1YnNjcmlwdHNoaWZ0R0ZURjkvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GOQ==">LUkkX0RHRzYiNiM3JDclUSd2ZWN0b3JGJEkiTUclKnByb3RlY3RlZEc3IjcjNyQ3IyIiIiIiIQ==</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEoWDIyMTExNEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIzo9RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiM2Ky1GNjYtUSgmbWludXM7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORlUtSSZtZnJhY0dGJDYoLUYjNiYtSSVtc3VwR0YkNiUtSShtZmVuY2VkR0YkNiQtRiM2Ji1GZ242JS1GLDYlUSJiRidGL0YyLUkjbW5HRiQ2JFEiMkYnRjkvJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnRlEtRmduNiUtRiw2JVEjbDFGJ0YvRjJGY29GZ29GOUY5RmNvRmdvLUY2Ni1RMSZJbnZpc2libGVUaW1lcztGJ0Y5RjtGPkZARkJGREZGRkgvRktRJjAuMGVtRicvRk5GY3AtRmpuNiQtRiM2Ji1GIzYmLUYjNiYtRiw2JVEkY29zRicvRjBGPUY5LUY2Ni1RMCZBcHBseUZ1bmN0aW9uO0YnRjlGO0Y+RkBGQkZERkZGSEZicEZkcC1Gam42JC1GLDYlUSN2MUYnRi9GMkY5RjlGX3BGXHBGOS1GNjYtUScmcGx1cztGJ0Y5RjtGPkZARkJGREZGRkhGVEZWRmBvRjlGOUY5LUZnbjYlRlxwLUZkbzYkUSI4RidGOUZnby8lLmxpbmV0aGlja25lc3NHUSIxRicvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGZnIvJSliZXZlbGxlZEdGPUZfcC1JJW1zdWJHRiQ2JS1GNjYtUSsmUGFydGlhbEQ7RidGOUY7Rj5GQEZCRkRGRkZIRmJwRmRwRmZxLyUvc3Vic2NyaXB0c2hpZnRHRmlvRmlxLUZYNigtRiM2Ji1GZ242JS1Gam42JC1GIzYqRl5vRlEtRmduNiUtRiw2JVEjbDNGJ0YvRjJGY29GZ29GUS1GIzYmRmNvRl9wRmBvRjlGaXEtRmRvNiRGY3JGOUY5RjlGY29GZ29GX3AtRmpuNiQtRiM2KS1GNjYtUSomdW1pbnVzMDtGJ0Y5RjtGPkZARkJGREZGRkhGVEZWRmBvRmlxRmR0RmlxLUYjNiZGX3RGX3AtRiM2JkZdcUZhcS1Gam42JC1GLDYlUSN2M0YnRi9GMkY5RjlGOUY5RjlGOS1GZ242JUZfdEZeckZnb0ZhckZkckZnckZpckZfcC1GXHM2JUZec0ZjdUZhc0Y5LyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y9Rjk=">LUkkX0RHRzYiNiM3JDclUSd2ZWN0b3JGJEkiTUclKnByb3RlY3RlZEc3IjckNyQ3IyIiIiwkKigpLCYqJClJImJHRiQiIiNGL0YvKiQpSSNsMUdGJEY3Ri8hIiJGN0YvKUY6IiIpRjssJiomLUkkY29zRzYkRipJKF9zeXNsaWJHRiQ2I0kjdjFHRipGL0Y6Ri9GL0Y2Ri9GL0Y7NyQ3IyIiJCooKSwqRjRGLyokKUkjbDNHRiRGN0YvRjsqJkY3Ri9GNkYvRjtGL0YvRjdGLywoRjZGO0YvRi8qJkZORi8tRkE2I0kjdjNHRipGL0YvRi8pRk5GPUY7</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L16" drawlabel="true">
<Input>
<Text-field style="Heading 2" layout="Heading 2">Coefficient extraction</Text-field>
<Text-field style="Text" layout="Heading 2">To get the a<Font subscript="true">i</Font> coefficients as in equation (12) in the paper.</Text-field>
<Text-field prompt="M &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="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">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</Equation></Text-field>
</Input>
<Output>
<Text-field style="HyperlinkWarning" layout="HyperlinkWarning"><Hyperlink linktarget="http://www.maplesoft.com/support/help/errors/view.aspx?path=Warning,%20%60coef_list%60%20is%20implicitly%20declared%20local%20to%20procedure%20%60extract_coef%60" hyperlink="true"><Font style="HyperlinkWarning">Warning, `coef_list` is implicitly declared local to procedure `extract_coef`</Font></Hyperlink></Text-field>
</Output>
<Output>
<Text-field style="HyperlinkWarning" layout="HyperlinkWarning"><Hyperlink linktarget="http://www.maplesoft.com/support/help/errors/view.aspx?path=Warning,%20%60ai_list%60%20is%20implicitly%20declared%20local%20to%20procedure%20%60extract_coef%60" hyperlink="true"><Font style="HyperlinkWarning">Warning, `ai_list` is implicitly declared local to procedure `extract_coef`</Font></Hyperlink></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">Zio2I0ktdmVjdG9yX2ZpZWxkRzYiNiRJKmNvZWZfbGlzdEdGJUkoYWlfbGlzdEdGJUYlRiVDMT5GJy1fSSZUb29sc0c2JCUqcHJvdGVjdGVkRy9JK21vZHVsZW5hbWVHRiVJNURpZmZlcmVudGlhbEdlb21ldHJ5R0koX3N5c2xpYkdGJUknREdpbmZvR0YlNiVGJFEwQ29lZmZpY2llbnRMaXN0RiU3JzcjIiIiNyMiIiM3IyIiJDcjIiIlNyMiIiY+RictSSRtYXBHRi82JEknZXhwYW5kR0YvRic+Rig3Iy1JJHNlcUdGLzYkIiIhL0kibkdGJTtGOSIjNj4mRig2I0Y9LUkpc2ltcGxpZnlHNiRGL0YzNiMtSSVzdWJzR0YvNiQ3JC8tSSRzaW5HRlY2I0kjdjFHRi9GTC8tSSRjb3NHRlZGaW5GTCZGJzYjRjk+JkYoRl9vLUZVNiMsJi1GWTYkNyRGZm4vRlxvRjlGXm9GOUZSISIiPiZGKDYjRjstRlU2IywmLUZZNiQ3JC9GZ25GOUZbb0Zeb0Y5RlJGaW8+JkYoNiNGPy1GVTYjJkYnRlxwPiZGKDYjIiIoLUZVNiMtRlk2JDckLy1GaG42I0kjdjNHRi9GTC8tRl1vRmVxRkwmRidGUz4mRig2I0ZBLUZVNiMsJi1GWTYkNyRGY3EvRmhxRjlGaXFGOUZbcUZpbz4mRig2IyIiJy1GVTYjLCYtRlk2JDckL0ZkcUY5RmdxRmlxRjlGW3FGaW8+JkYoNiMiIiktRlU2Iy1GWTYkNyQvLUZobjYjSSN2MkdGL0ZMLy1GXW9GanNGOSZGJ0ZmcD4mRig2IyIiKi1GVTYjLUZZNiQ3JC9GaXNGOS9GXXRGTEZedD4mRig2IyIjNS1GVTYjLUZZNiRGZ3MmRidGXHI+JkYoNiNGUC1GVTYjLUZZNiRGZ3RGYnVGKEYlRiVGJQ==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L19" drawlabel="true">
<Input>
<Text-field prompt="M &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEnREdpbmZvRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkobWZlbmNlZEdGJDYkLUYjNigtRiw2JVEjWDFGJ0YvRjItSSNtb0dGJDYtUSIsRicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0YxLyUpc3RyZXRjaHlHRkUvJSpzeW1tZXRyaWNHRkUvJShsYXJnZW9wR0ZFLyUubW92YWJsZWxpbWl0c0dGRS8lJ2FjY2VudEdGRS8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUkjbXNHRiQ2I1EwQ29lZmZpY2llbnRMaXN0RidGPS1GNjYmLUYjNiwtRjY2Ji1GIzYkLUkjbW5HRiQ2JFEiMUYnRkFGQUZBLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRj0tRjY2Ji1GIzYkLUZfbzYkUSIyRidGQUZBRkFGYm9GZW9GPS1GNjYmLUYjNiQtRl9vNiRRIjNGJ0ZBRkFGQUZib0Zlb0Y9LUY2NiYtRiM2JC1GX282JFEiNEYnRkFGQUZBRmJvRmVvRj0tRjY2Ji1GIzYkLUZfbzYkUSI1RidGQUZBRkFGYm9GZW9GQUZBRmJvRmVvRkFGQS1GPjYtUSI7RidGQUZDRkZGSEZKRkxGTkZQRlIvRlZRLDAuMjc3Nzc3OGVtRicvJStleGVjdXRhYmxlR0ZFRkE=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2JVEnREdpbmZvRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkobWZlbmNlZEdGJDYkLUYjNictRiw2JVEjWDFGJ0YvRjItSSNtb0dGJDYtUSIsRicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0YxLyUpc3RyZXRjaHlHRkUvJSpzeW1tZXRyaWNHRkUvJShsYXJnZW9wR0ZFLyUubW92YWJsZWxpbWl0c0dGRS8lJ2FjY2VudEdGRS8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUkjbXNHRiQ2I1EwQ29lZmZpY2llbnRMaXN0RidGPS1GNjYmLUYjNistRjY2Ji1GIzYjLUkjbW5HRiQ2JFEiMUYnRkFGQS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0Y9LUY2NiYtRiM2Iy1GX282JFEiMkYnRkFGQUZib0Zlb0Y9LUY2NiYtRiM2Iy1GX282JFEiM0YnRkFGQUZib0Zlb0Y9LUY2NiYtRiM2Iy1GX282JFEiNEYnRkFGQUZib0Zlb0Y9LUY2NiYtRiM2Iy1GX282JFEiNUYnRkFGQUZib0Zlb0ZBRmJvRmVvRkEtRj42LVEiO0YnRkFGQ0ZGRkhGSkZMRk5GUEZSL0ZWUSwwLjI3Nzc3NzhlbUYn</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDYuLUkmbWZyYWNHRiQ2KC1GLDYmLUYsNiYtRiw2Ji1JI21pR0YkNiVRImJGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUTEmSW52aXNpYmxlVGltZXM7RicvRj9RJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0ZJLyUpc3RyZXRjaHlHRkkvJSpzeW1tZXRyaWNHRkkvJShsYXJnZW9wR0ZJLyUubW92YWJsZWxpbWl0c0dGSS8lJ2FjY2VudEdGSS8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRlgtRiw2KC1GODYlUSRjb3NGJy9GPEZJRkUtRkI2LVEwJkFwcGx5RnVuY3Rpb247RidGRUZHRkpGTEZORlBGUkZURlZGWS1GIzYkLUYsNiYtRjg2JVEjdjFGJ0Y7Rj4vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRklGRUZFRmVvRmhvRkVGRS1GQjYtUSIrRidGRUZHRkpGTEZORlBGUkZUL0ZXUSwwLjIyMjIyMjJlbUYnL0ZaRl5wLUY4NiVRI2wxRidGO0Y+RkVGZW9GaG9GRS1GLDYmRmBwRmVvRmhvRkUvJS5saW5ldGhpY2tuZXNzR1EiMUYnLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRmpwLyUpYmV2ZWxsZWRHRkktRkI2LVEiLEYnRkVGRy9GS0Y9RkxGTkZQRlJGVEZWL0ZaUSwwLjMzMzMzMzNlbUYnLUYsNiUtRkI2LVEqJnVtaW51czA7RidGRUZHRkpGTEZORlBGUkZURl1wRl9wLUkjbW5HRiQ2JEZncEZFRkVGX3EtRiw2J0ZncS1GLzYoLUYsNiYtRiw2KC1GLDYmRjdGQS1GLDYoRmduRltvLUYjNiQtRiw2Ji1GODYlUSN2M0YnRjtGPkZlb0Zob0ZFRkVGZW9GaG9GRUZFLUZCNi1RKCZtaW51cztGJ0ZFRkdGSkZMRk5GUEZSRlRGXXBGX3BGZ3JGYHMtRjg2JVEjbDNGJ0Y7Rj5GRUZlb0Zob0ZFLUYsNiZGY3NGZW9GaG9GRUZlcEZocEZbcUZdcUZlb0Zob0ZFRl9xLUZbcjYkUSIwRidGRUZfcUZoc0Zlb0Zob0ZFRkUvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRic=">NycqJiwmKiZJImJHNiIiIiItSSRjb3NHNiQlKnByb3RlY3RlZEdJKF9zeXNsaWJHRic2I0kjdjFHRixGKEYoSSNsMUdGJ0YoRihGMCEiIkYxLCQqJiwoKiZGJkYoLUYqNiNJI3YzR0YsRihGKEY2RjFJI2wzR0YnRjFGKEY5RjFGMSIiIUY6</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L15" drawlabel="true">
<Input>
<Text-field prompt="M &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEtZXh0cmFjdF9jb2VmRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkobWZlbmNlZEdGJDYkLUYjNiUtRiw2JVEjWDFGJ0YvRjIvJStleGVjdXRhYmxlR1EmZmFsc2VGJy9GM1Enbm9ybWFsRidGQC1JI21vR0YkNi1RIjtGJ0ZALyUmZmVuY2VHRj8vJSpzZXBhcmF0b3JHRjEvJSlzdHJldGNoeUdGPy8lKnN5bW1ldHJpY0dGPy8lKGxhcmdlb3BHRj8vJS5tb3ZhYmxlbGltaXRzR0Y/LyUnYWNjZW50R0Y/LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMjc3Nzc3OGVtRidGPUZA">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2JVEtZXh0cmFjdF9jb2VmRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkobWZlbmNlZEdGJDYkLUYjNiMtRiw2JVEjWDFGJ0YvRjIvRjNRJ25vcm1hbEYnLUkjbW9HRiQ2LVEiO0YnRj0vJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjEvJSlzdHJldGNoeUdGRS8lKnN5bW1ldHJpY0dGRS8lKGxhcmdlb3BHRkUvJS5tb3ZhYmxlbGltaXRzR0ZFLyUnYWNjZW50R0ZFLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMjc3Nzc3OGVtRic=</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDY6LUkmbWZyYWNHRiQ2KC1GLDYmLUkjbWlHRiQ2JVEiYkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdRJmZhbHNlRicvRjtRJ25vcm1hbEYnLUYsNiYtRjQ2JVEjbDFGJ0Y3RjpGPUZARkMvJS5saW5ldGhpY2tuZXNzR1EiMUYnLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRk8vJSliZXZlbGxlZEdGQi1JI21vR0YkNi1RIixGJ0ZDLyUmZmVuY2VHRkIvJSpzZXBhcmF0b3JHRjkvJSlzdHJldGNoeUdGQi8lKnN5bW1ldHJpY0dGQi8lKGxhcmdlb3BHRkIvJS5tb3ZhYmxlbGltaXRzR0ZCLyUnYWNjZW50R0ZCLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMzMzMzMzM2VtRictSSNtbkdGJDYkUSIwRidGQ0ZULUZnbzYkRkxGQ0ZULUYsNiUtRlU2LVEqJnVtaW51czA7RidGQ0ZYL0ZlbkZCRmZuRmhuRmpuRlxvRl5vL0Zhb1EsMC4yMjIyMjIyZW1GJy9GZG9GY3BGam9GQ0ZULUYsNidGXnAtRi82KC1GLDYmLUYsNiZGMy1GVTYtUSgmbWludXM7RidGQ0ZYRmFwRmZuRmhuRmpuRlxvRl5vRmJwRmRwRmpvRkNGPUZARkMtRiw2Ji1GNDYlUSNsM0YnRjdGOkY9RkBGQ0ZKRk1GUEZSRj1GQEZDRlRGZm9GVEZqb0ZURmZvRlRGZm9GVEZmb0ZURmZvRj1GQEZDRkMvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRic=">Ny0qJkkjbDFHNiIhIiJJImJHRiUiIiIiIiFGKEYmLCQqJiwmRidGKEYoRiZGKEkjbDNHRiVGJkYmRilGKEYpRilGKUYp</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L2561" drawlabel="true">
<Input>
<Text-field prompt="M &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYrLUkjbWlHRiQ2JVEjWGpGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JKG1mZW5jZWRHRiQ2Ji1GIzZILUYsNiVRI1gxRidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictRiw2JVEjWDJGJ0YvRjJGVy1GLDYlUSNYM0YnRi9GMkZXLUYsNiVRI1g0RidGL0YyRlctRiw2JVEjWDVGJ0YvRjJGVy1GLDYlUSRYMTRGJ0YvRjJGVy1GLDYlUSRYMjVGJ0YvRjJGVy1GLDYlUSVYMTE0RidGL0YyRlctRiw2JVElWDIxNEYnRi9GMkZXLUYsNiVRJVgxMjVGJ0YvRjJGVy1GLDYlUSVYMjI1RidGL0YyRlctRiw2JVEmWDExMTRGJ0YvRjJGVy1GLDYlUSZYMjIxNEYnRi9GMkZXLUYsNiVRJlgxMTI1RidGL0YyRlctRiw2JVEmWDIyMjVGJ0YvRjJGVy1GLDYlUSdYMTExMTRGJ0YvRjJGVy1GLDYlUSdYMjExMTRGJ0YvRjJGVy1GLDYlUShYMTExMTE0RidGL0YyRlctRiw2JVEoWDIyMTExNEYnRi9GMkY5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRictRiw2I1EhRictSSdtc3BhY2VHRiQ2Ji8lJ2hlaWdodEdRJjAuMGV4RicvJSZ3aWR0aEdGZm4vJSZkZXB0aEdGXXMvJSpsaW5lYnJlYWtHUSVhdXRvRictRjY2LVEifkYnRjlGO0Y+RkBGQkZERkZGSEZlbi9GTkZmbi1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS8lK2V4ZWN1dGFibGVHRj1GOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEjWGpGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JKG1mZW5jZWRHRiQ2Ji1GIzZHLUYsNiVRI1gxRidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictRiw2JVEjWDJGJ0YvRjJGVy1GLDYlUSNYM0YnRi9GMkZXLUYsNiVRI1g0RidGL0YyRlctRiw2JVEjWDVGJ0YvRjJGVy1GLDYlUSRYMTRGJ0YvRjJGVy1GLDYlUSRYMjVGJ0YvRjJGVy1GLDYlUSVYMTE0RidGL0YyRlctRiw2JVElWDIxNEYnRi9GMkZXLUYsNiVRJVgxMjVGJ0YvRjJGVy1GLDYlUSVYMjI1RidGL0YyRlctRiw2JVEmWDExMTRGJ0YvRjJGVy1GLDYlUSZYMjIxNEYnRi9GMkZXLUYsNiVRJlgxMTI1RidGL0YyRlctRiw2JVEmWDIyMjVGJ0YvRjJGVy1GLDYlUSdYMTExMTRGJ0YvRjJGVy1GLDYlUSdYMjExMTRGJ0YvRjJGVy1GLDYlUShYMTExMTE0RidGL0YyRlctRiw2JVEoWDIyMTExNEYnRi9GMkY5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnLUYsNiNRIUYnLUknbXNwYWNlR0YkNiYvJSdoZWlnaHRHUSYwLjBleEYnLyUmd2lkdGhHRmZuLyUmZGVwdGhHRl1zLyUqbGluZWJyZWFrR1ElYXV0b0YnLUY2Ni1RIn5GJ0Y5RjtGPkZARkJGREZGRkhGZW4vRk5GZm4tRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk0=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L18" drawlabel="true">
<Input>
<Text-field prompt="M &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEwWGpfY29lZmZpY2llbnRzRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEkbWFwRidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNiYtRiw2JVEtZXh0cmFjdF9jb2VmRidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictRiw2JVEjWGpGJ0YvRjJGOUY5LUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLyUrZXhlY3V0YWJsZUdGPUY5">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEwWGpfY29lZmZpY2llbnRzRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEkbWFwRidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNiUtRiw2JVEtZXh0cmFjdF9jb2VmRidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictRiw2JVEjWGpGJ0YvRjJGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTQ==</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L2667" drawlabel="true">
<Input>
<Text-field prompt="M &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">JSFH</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L20" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal">Print in an almost suitable form form Python (just need to change ^ -&gt; **),
then copy it into &quot;snake_coefficient_matrix.py&quot; and use &quot;Find/Replace&quot;.</Text-field>
<Text-field prompt="M &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW9HRiQ2LVEiI0YnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGNC8lKXN0cmV0Y2h5R0Y0LyUqc3ltbWV0cmljR0Y0LyUobGFyZ2VvcEdGNC8lLm1vdmFibGVsaW1pdHNHRjQvJSdhY2NlbnRHRjQvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZDLUkjbWlHRiQ2JVEnbHByaW50RicvJSdpdGFsaWNHUSV0cnVlRicvRjBRJ2l0YWxpY0YnLUkobWZlbmNlZEdGJDYkLUYjNiUtRkc2JVEwWGpfY29lZmZpY2llbnRzRidGSkZNLyUrZXhlY3V0YWJsZUdGNEYvRi8tRiw2LVEiO0YnRi9GMi9GNkZMRjdGOUY7Rj1GP0ZBL0ZFUSwwLjI3Nzc3NzhlbUYnRldGLw==">NiI=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L21" drawlabel="true">
<Input>
<Text-field prompt="M &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L51" drawlabel="true">
<Input>
<Text-field style="Heading 2" layout="Heading 2">Polynomial form of X<Font subscript="true">1</Font>,...,X<Font subscript="true">5</Font>,...</Text-field>
</Input>
</Group>
<Group labelreference="L2544" drawlabel="true" applyint="true" applyrational="true">
<Input>
<Text-field prompt="M &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEuREdFbnZpcm9ubWVudEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2Ji1GIzYkLUYsNiVRK0Nvb3JkaW5hdGVGJ0YvRjIvRjNRJ25vcm1hbEYnRj0vJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRictRjY2JC1GIzYmLUY2NiYtRiM2LC1GLDYlUSNwMUYnRi9GMi1JI21vR0YkNi1RIixGJ0Y9LyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0YxLyUpc3RyZXRjaHlHRlYvJSpzeW1tZXRyaWNHRlYvJShsYXJnZW9wR0ZWLyUubW92YWJsZWxpbWl0c0dGVi8lJ2FjY2VudEdGVi8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiVRI3AyRidGL0YyRlAtRiw2JVEjcDNGJ0YvRjJGUC1GLDYlUSNwNEYnRi9GMkZQLUYsNiVRI3A1RidGL0YyRj1GPUY/RkJGUC1GLDYlUSRQb2xGJ0YvRjJGPUY9LUZRNi1RIjtGJ0Y9RlRGV0ZZRmVuRmduRmluRltvRl1vL0Zhb1EsMC4yNzc3Nzc4ZW1GJy8lK2V4ZWN1dGFibGVHRlZGPQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEuREdFbnZpcm9ubWVudEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2Ji1GIzYjLUYsNiVRK0Nvb3JkaW5hdGVGJ0YvRjIvRjNRJ25vcm1hbEYnLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnLUY2NiQtRiM2JS1GNjYmLUYjNistRiw2JVEjcDFGJ0YvRjItSSNtb0dGJDYtUSIsRidGPS8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGMS8lKXN0cmV0Y2h5R0ZWLyUqc3ltbWV0cmljR0ZWLyUobGFyZ2VvcEdGVi8lLm1vdmFibGVsaW1pdHNHRlYvJSdhY2NlbnRHRlYvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GLDYlUSNwMkYnRi9GMkZQLUYsNiVRI3AzRidGL0YyRlAtRiw2JVEjcDRGJ0YvRjJGUC1GLDYlUSNwNUYnRi9GMkY9Rj9GQkZQLUYsNiVRJFBvbEYnRi9GMkY9LUZRNi1RIjtGJ0Y9RlRGV0ZZRmVuRmduRmluRltvRl1vL0Zhb1EsMC4yNzc3Nzc4ZW1GJw==</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">SS5NYW5pZm9sZDp+UG9sRzYi</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L2545" drawlabel="true" applyint="true" applyrational="true">
<Input>
<Text-field style="Text" layout="Normal">Transformation into the polynomial coordinates...</Text-field>
<Text-field prompt="Pol &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYsLUkjbWlHRiQ2JVEnVF9NUG9sRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEvVHJhbnNmb3JtYXRpb25GJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2KC1GLDYlUSJNRidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictRiw2JVEkUG9sRidGL0YyRlotRlM2Ji1GIzZJLUYsNiVRI3AxRidGL0YyLUY2Ni1RIj1GJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUYsNiVRJHRhbkYnL0YwRj1GOS1GUzYkLUYjNiQtSSZtZnJhY0dGJDYoLUYsNiVRI3YxRidGL0YyLUYjNiQtSSNtbkdGJDYkUSIyRidGOUY5LyUubGluZXRoaWNrbmVzc0dRIjFGJy8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0ZicS8lKWJldmVsbGVkR0Y9RjlGOUZaLUYsNiVRI3AyRidGL0YyRmZvLUYsNiVRI3YyRidGL0YyRlotRiw2JVEjcDNGJ0YvRjJGZm9GaW8tRlM2JC1GIzYkLUZicDYoLUYsNiVRI3YzRidGL0YyRmdwRl1xRmBxRmNxRmVxRjlGOUZaLUYsNiVRI3A0RidGL0YyRmZvLUYsNiVRInhGJ0YvRjItRjY2LVEnJnNkb3Q7RidGOUY7Rj5GQEZCRkRGRkZIRmhuL0ZORmluLUYsNiVRJGNvc0YnRlxwRjktRlM2JC1GIzYkRmpxRjlGOS1GNjYtUSIrRidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORl50LUYsNiVRInlGJ0YvRjJGX3MtRiw2JVEkc2luRidGXHBGOUZmc0ZaLUYsNiVRI3A1RidGL0YyRmZvLUY2Ni1RKiZ1bWludXMwO0YnRjlGO0Y+RkBGQkZERkZGSEZddEZfdEZcc0Zfc0ZjdEZmc0Zqc0ZgdEZfc0Zjc0Zmc0Y5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGOUY5LUY2Ni1RIjtGJ0Y5RjtGZ25GQEZCRkRGRkZIRmhuRk0tRjY2LVEifkYnRjlGO0Y+RkBGQkZERkZGSEZobkZicy1JJ21zcGFjZUdGJDYmLyUnaGVpZ2h0R1EmMC4wZXhGJy8lJndpZHRoR0Zpbi8lJmRlcHRoR0Zddi8lKmxpbmVicmVha0dRJWF1dG9GJy1GLDYjUSFGJy8lK2V4ZWN1dGFibGVHRj1GOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbWlHRiQ2JVEnVF9NUG9sRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEvVHJhbnNmb3JtYXRpb25GJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2Jy1GLDYlUSJNRidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictRiw2JVEkUG9sRidGL0YyRlotRlM2Ji1GIzZILUYsNiVRI3AxRidGL0YyLUY2Ni1RIj1GJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUYsNiVRJHRhbkYnL0YwRj1GOS1GUzYkLUYjNiMtSSZtZnJhY0dGJDYoLUYsNiVRI3YxRidGL0YyLUYjNiMtSSNtbkdGJDYkUSIyRidGOS8lLmxpbmV0aGlja25lc3NHUSIxRicvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGYnEvJSliZXZlbGxlZEdGPUY5RlotRiw2JVEjcDJGJ0YvRjJGZm8tRiw2JVEjdjJGJ0YvRjJGWi1GLDYlUSNwM0YnRi9GMkZmb0Zpby1GUzYkLUYjNiMtRmJwNigtRiw2JVEjdjNGJ0YvRjJGZ3BGXXFGYHFGY3FGZXFGOUZaLUYsNiVRI3A0RidGL0YyRmZvLUYsNiVRInhGJ0YvRjItRjY2LVEnJnNkb3Q7RidGOUY7Rj5GQEZCRkRGRkZIRmhuL0ZORmluLUYsNiVRJGNvc0YnRlxwRjktRlM2JC1GIzYjRmpxRjktRjY2LVEiK0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZedC1GLDYlUSJ5RidGL0YyRl9zLUYsNiVRJHNpbkYnRlxwRjlGZnNGWi1GLDYlUSNwNUYnRi9GMkZmby1GNjYtUSomdW1pbnVzMDtGJ0Y5RjtGPkZARkJGREZGRkhGXXRGX3RGXHNGX3NGY3RGZnNGanNGYHRGX3NGY3NGZnNGOS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0Y5LUY2Ni1RIjtGJ0Y5RjtGZ25GQEZCRkRGRkZIRmhuRk0tRjY2LVEifkYnRjlGO0Y+RkBGQkZERkZGSEZobkZicy1JJ21zcGFjZUdGJDYmLyUnaGVpZ2h0R1EmMC4wZXhGJy8lJndpZHRoR0Zpbi8lJmRlcHRoR0Zddi8lKmxpbmVicmVha0dRJWF1dG9GJy1GLDYjUSFGJw==</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEnVF9NUG9sRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEjOj1GJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GIzY2LUYsNiVRI3AxRidGL0YyLUY2Ni1RIj1GJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUYjNiYtRiw2JVEkdGFuRicvRjBGPUY5LUY2Ni1RMCZBcHBseUZ1bmN0aW9uO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZbby1JKG1mZW5jZWRHRiQ2JC1JJm1mcmFjR0YkNigtRiw2JVEjdjFGJ0YvRjItSSNtbkdGJDYkUSIyRidGOS8lLmxpbmV0aGlja25lc3NHUSIxRicvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGX3AvJSliZXZlbGxlZEdGPUY5RjktRiw2JVEjLH5GJ0YvRjItRiw2JVEjcDJGJ0YvRjJGVC1GLDYlUSN2MkYnRi9GMkZkcC1GLDYlUSNwM0YnRi9GMkZULUYjNiZGWUZnbi1GXm82JC1GYW82KC1GLDYlUSN2M0YnRi9GMkZmb0Zqb0ZdcEZgcEZicEY5RjlGZHAtRiw2JVEjcDRGJ0YvRjJGVC1GIzYmLUYjNiYtRiw2JVEieEYnRi9GMi1GNjYtUTEmSW52aXNpYmxlVGltZXM7RidGOUY7Rj5GQEZCRkRGRkZIRmpuRlxvLUYjNiYtRiw2JVEkY29zRidGZm5GOUZnbi1GXm82JEZqcEY5RjlGOS1GNjYtUScmcGx1cztGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GYXMtRiM2Ji1GLDYlUSJ5RidGL0YyRmNyLUYjNiYtRiw2JVEkc2luRidGZm5GOUZnbkZbc0Y5RjlGOUZkcC1GLDYlUSNwNUYnRi9GMkZULUYjNictRjY2LVEqJnVtaW51czA7RidGOUY7Rj5GQEZCRkRGRkZIRmBzRmJzLUYjNiZGYHJGY3JGaHNGOUZdcy1GIzYmRmVzRmNyRmZyRjlGOUY5LyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y9Rjk=">LUkkX0RHRzYiNiM3JDcmUS90cmFuc2Zvcm1hdGlvbkYkNyQ3JEkiTUclKnByb3RlY3RlZEciIiE3JEkkUG9sR0YsRi03IjcjLUknTWF0cml4RzYkRixJKF9zeXNsaWJHRiQ2Iy9JJCVpZEdGJCI1NTBqTjpZJSlvVz03JzckLUkkdGFuR0Y0NiMsJComIyIiIiIiI0ZCSSN2MUdGLEZCRkJJI3AxR0YsNyRJI3YyR0YsSSNwMkdGLDckLUY9NiMsJComRkFGQkkjdjNHRixGQkZCSSNwM0dGLDckLCYqJkkieEdGLEZCLUkkY29zR0Y0NiNGR0ZCRkIqJkkieUdGLEZCLUkkc2luR0Y0RlZGQkZCSSNwNEdGLDckLCYqJkZTRkJGWUZCISIiKiZGWEZCRlRGQkZCSSNwNUdGLA==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L2538" drawlabel="true" applyint="true" applyrational="true">
<Input>
<Text-field style="Text" layout="Normal">... and back.</Text-field>
<Text-field prompt="V &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEnVF9Qb2xNRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVE2SW52ZXJzZVRyYW5zZm9ybWF0aW9uRidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNiUtRiw2JVEnVF9NUG9sRidGL0YyLyUrZXhlY3V0YWJsZUdGPUY5RjktRjY2LVEiO0YnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJ0ZNRlpGOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEnVF9Qb2xNRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVE2SW52ZXJzZVRyYW5zZm9ybWF0aW9uRidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNiMtRiw2JVEnVF9NUG9sRidGL0YyRjktRjY2LVEiO0YnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJ0ZN</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEnVF9Qb2xNRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEjOj1GJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GIzY2LUYsNiVRI3YxRidGL0YyLUY2Ni1RIj1GJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUYjNiYtSSNtbkdGJDYkUSIyRidGOS1GNjYtUTEmSW52aXNpYmxlVGltZXM7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORltvLUYjNiYtRiw2JVEnYXJjdGFuRicvRjBGPUY5LUY2Ni1RMCZBcHBseUZ1bmN0aW9uO0YnRjlGO0Y+RkBGQkZERkZGSEZqbkZcby1JKG1mZW5jZWRHRiQ2JC1GLDYlUSNwMUYnRi9GMkY5RjlGOS1GLDYlUSMsfkYnRi9GMi1GLDYlUSN2MkYnRi9GMkZULUYsNiVRI3AyRidGL0YyRlxwLUYsNiVRI3YzRidGL0YyRlQtRiM2JkZZRmduLUYjNiZGX29GY28tRmdvNiQtRiw2JVEjcDNGJ0YvRjJGOUY5RjlGXHAtRiw2JVEieEYnRi9GMkZULUYjNiYtRiM2Ji1GLDYlUSNwNEYnRi9GMkZnbi1GIzYmLUYsNiVRJGNvc0YnRmJvRjlGY28tRmdvNiRGYnBGOUY5RjktRjY2LVEoJm1pbnVzO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZmci1GIzYmLUYjNiYtRiw2JVEkc2luRidGYm9GOUZjb0ZgckY5RmduLUYsNiVRI3A1RidGL0YyRjlGOUZccC1GLDYlUSJ5RidGL0YyRlQtRiM2Ji1GIzYmRmhxRmduRmpyRjktRjY2LVEnJnBsdXM7RidGOUY7Rj5GQEZCRkRGRkZIRmVyRmdyLUYjNiZGX3NGZ25GW3JGOUY5RjkvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GOQ==">LUkkX0RHRzYiNiM3JDcmUS90cmFuc2Zvcm1hdGlvbkYkNyQ3JEkkUG9sRyUqcHJvdGVjdGVkRyIiITckSSJNR0YsRi03IjcjLUknTWF0cml4RzYkRixJKF9zeXNsaWJHRiQ2Iy9JJCVpZEdGJCI1QSU+Y2BoVylvVz03JzckLCQqJiIiIyIiIi1JJ2FyY3RhbkdGNDYjSSNwMUdGLEY/Rj9JI3YxR0YsNyRJI3AyR0YsSSN2MkdGLDckLCQqJkY+Rj8tRkE2I0kjcDNHRixGP0Y/SSN2M0dGLDckLCYqJkkjcDRHRixGPy1JJGNvc0dGNDYjRkZGP0Y/KiYtSSRzaW5HRjRGVUY/SSNwNUdGLEY/ISIiSSJ4R0YsNyQsJiomRlJGP0ZXRj9GPyomRllGP0ZTRj9GP0kieUdGLA==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L2669" drawlabel="true" applyint="true" applyrational="true">
<Input>
<Text-field style="Text" layout="Normal">'PullbackVector' doesn't work well, we will use 'PushForward' with substitution instead.</Text-field>
<Text-field prompt="Pol &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEpc2ltcGxpZnlGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2Jy1GLDYlUS9QdWxsYmFja1ZlY3RvckYnRi9GMi1GNjYkLUYjNiYtRiw2JVEnVF9Qb2xNRidGL0YyLUkjbW9HRiQ2LVEiLEYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGMS8lKXN0cmV0Y2h5R0ZMLyUqc3ltbWV0cmljR0ZMLyUobGFyZ2VvcEdGTC8lLm1vdmFibGVsaW1pdHNHRkwvJSdhY2NlbnRHRkwvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GLDYlUSNYMUYnRi9GMkZIRkhGRC1GLDYlUSV0cmlnRidGL0YyRkhGSC1GRTYtUSI7RidGSEZKRk1GT0ZRRlNGVUZXRlkvRmduUSwwLjI3Nzc3NzhlbUYnLyUrZXhlY3V0YWJsZUdGTEZI">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2JVEpc2ltcGxpZnlGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2Ji1GLDYlUS9QdWxsYmFja1ZlY3RvckYnRi9GMi1GNjYkLUYjNiUtRiw2JVEnVF9Qb2xNRidGL0YyLUkjbW9HRiQ2LVEiLEYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGMS8lKXN0cmV0Y2h5R0ZMLyUqc3ltbWV0cmljR0ZMLyUobGFyZ2VvcEdGTC8lLm1vdmFibGVsaW1pdHNHRkwvJSdhY2NlbnRHRkwvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GLDYlUSNYMUYnRi9GMkZIRkQtRiw2JVEldHJpZ0YnRi9GMkZILUZFNi1RIjtGJ0ZIRkpGTUZPRlFGU0ZVRldGWS9GZ25RLDAuMjc3Nzc3OGVtRic=</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY0LUkmbWZyYWNHRiQ2KC1GIzYqLUYjNigtRiM2Ji1JI21pR0YkNiVRJGNvc0YnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUTAmQXBwbHlGdW5jdGlvbjtGJ0Y7LyUmZmVuY2VHRjovJSpzZXBhcmF0b3JHRjovJSlzdHJldGNoeUdGOi8lKnN5bW1ldHJpY0dGOi8lKGxhcmdlb3BHRjovJS5tb3ZhYmxlbGltaXRzR0Y6LyUnYWNjZW50R0Y6LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGUi1JKG1mZW5jZWRHRiQ2JC1GIzYmLUkjbW5HRiQ2JFEiMkYnRjstRj82LVExJkludmlzaWJsZVRpbWVzO0YnRjtGQkZERkZGSEZKRkxGTkZQRlMtRiM2Ji1GNTYlUSdhcmN0YW5GJ0Y4RjtGPi1GVjYkLUY1NiVRI3AxRicvRjlRJXRydWVGJy9GPFEnaXRhbGljRidGO0Y7RjtGO0Y7RmhuLUY1NiVRImJGJ0Zlb0Znb0Zobi1JJW1zdXBHRiQ2JUZib0ZaLyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJ0Y7LUY/Ni1RJyZwbHVzO0YnRjtGQkZERkZGSEZKRkxGTi9GUVEsMC4yMjIyMjIyZW1GJy9GVEZmcC1GIzYmLUY1NiVRI2wxRidGZW9GZ29GaG5GXHBGO0ZicC1GIzYmRmlvRmhuRjJGO0ZicEZqcEY7LUYjNiZGWkZobkZqcEY7LyUubGluZXRoaWNrbmVzc0dRIjFGJy8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0ZmcS8lKWJldmVsbGVkR0Y6RmhuLUklbXN1YkdGJDYlLUY/Ni1RKyZQYXJ0aWFsRDtGJ0Y7RkJGREZGRkhGSkZMRk5GUEZTRmJvLyUvc3Vic2NyaXB0c2hpZnRHRmFwLUY/Ni1RKCZtaW51cztGJ0Y7RkJGREZGRkhGSkZMRk5GZXBGZ3AtRlxyNiVGXnItRjU2JVEjcDJGJ0Zlb0Znb0ZhckZjci1GLDYoLUYjNi4tRiM2KC1GIzYmRjRGPi1GVjYkLUYjNiZGWkZobi1GIzYmRl1vRj4tRlY2JC1GNTYlUSNwM0YnRmVvRmdvRjtGO0Y7RjtGO0ZobkZpb0Zobi1GXXA2JUZbdEZaRl9wRjtGY3ItRiM2JkZhc0ZobkZedEY7RmNyLUYjNiYtRjU2JVEjbDNGJ0Zlb0Znb0ZobkZedEY7RmJwLUYjNiZGaW9GaG5GYXNGO0ZjckZhc0ZjckZkdEY7LUYjNiZGWkZobkZkdEY7RmFxRmRxRmdxRmlxRmhuLUZccjYlRl5yRlt0RmFyRmNyLUY1NiVRI3A1RidGZW9GZ29GaG4tRlxyNiVGXnItRjU2JVEjcDRGJ0Zlb0Znb0ZhckZicEZidUZobi1GXHI2JUZeckZddUZhckY7">LUkkX0RHRzYiNiM3JDclUSd2ZWN0b3JGJEkkUG9sRyUqcHJvdGVjdGVkRzciNyc3JDcjIiIiLCQqKCNGLyIiI0YvLCoqKC1JJGNvc0c2JEYqSShfc3lzbGliR0YkNiMsJComRjNGLy1JJ2FyY3RhbkdGODYjSSNwMUdGKkYvRi9GL0kiYkdGJEYvKUZARjNGL0YvKiZJI2wxR0YkRi9GQkYvRi8qJkZBRi9GNkYvRi9GREYvRi9GRCEiIkYvNyQ3I0YzRkY3JDcjIiIkLCQqKEYyRi9JI2wzR0YkRkYsLiooLUY3NiMsJComRjNGLy1GPjYjSSNwM0dGKkYvRi9GL0ZBRi8pRldGM0YvRi8qJkZRRi9GWEYvRkYqJkZORi9GWEYvRkYqJkZBRi9GUUYvRi9GUUZGRk5GRkYvRkY3JDcjIiIlLCRJI3A1R0YqRkY3JDcjIiImSSNwNEdGKg==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L2542" drawlabel="true" applyint="true" applyrational="true">
<Input>
<Text-field prompt="Pol &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbWlHRiQ2JVEqc3Vic190cmlnRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEifkYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZMLUY2Ni1RKiZjb2xvbmVxO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yNzc3Nzc4ZW1GJy9GTkZTRjUtSShtZmVuY2VkR0YkNiYtRiM2VkY1LUYsNiVRJHNpbkYnL0YwRj1GOS1GVjYkLUYjNiQtRiw2JVEjdjFGJ0YvRjJGOUY5LUY2Ni1RIj1GJ0Y5RjtGPkZARkJGREZGRkhGUkZULUkmbWZyYWNHRiQ2KC1GIzYmLUkjbW5HRiQ2JFEiMkYnRjktRjY2LVEnJnNkb3Q7RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1GLDYlUSNwMUYnRi9GMkY5LUYjNiUtRlY2JC1GIzYmLUZobzYkUSIxRidGOS1GNjYtUSIrRidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORl5xLUklbXN1cEdGJDYlRl5wLUYjNiRGZ29GOS8lMXN1cGVyc2NyaXB0c2hpZnRHUSIwRidGOUY5LUYsNiNRIUYnRjkvJS5saW5ldGhpY2tuZXNzR0ZpcC8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0Zfci8lKWJldmVsbGVkR0Y9LUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkhGSi9GTlEsMC4zMzMzMzMzZW1GJ0Y1LUYsNiVRJGNvc0YnRmduRjlGaG5GX28tRmNvNigtRlY2JC1GIzYmRmdwLUY2Ni1RKCZtaW51cztGJ0Y5RjtGPkZARkJGREZGRkhGXXFGX3FGYHFGOUY5RmFwRltyRl1yRmByRmJyRmRyLUYsNiVRI3YyRidGL0YyRl9vLUYsNiVRI3AyRidGL0YyRmRyRlotRlY2JC1GIzYkLUYsNiVRI3YzRidGL0YyRjlGOUZfby1GY282KC1GIzYmRmdvRltwLUYsNiVRI3AzRidGL0YyRjktRiM2JS1GVjYkLUYjNiZGZ3BGanAtRmFxNiVGZ3RGY3FGZXFGOUY5RmhxRjlGW3JGXXJGYHJGYnJGZHJGNUZqckZcdEZfby1GY282KC1GVjYkLUYjNiZGZ3BGY3NGYHVGOUY5Rmp0RltyRl1yRmByRmJyRmRyLUYsNiVRInhGJ0YvRjJGX28tRiw2JVEjcDRGJ0YvRjJGW3BGanItRlY2JC1GIzYlRmlzRi9GMkY5RmNzRlpGXnZGW3AtRiw2JVEjcDVGJ0YvRjJGZHJGNS1GLDYlUSJ5RidGL0YyRl9vRlt2RltwRlpGXnYtRjY2LVEnJnBsdXM7RidGOUY7Rj5GQEZCRkRGRkZIRl1xRl9xRmJ2RltwRmpyRl52RjlGOS8lJW9wZW5HUSJ8ZnJGJy8lJmNsb3NlR1EifGhyRictRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZSRlQvJStleGVjdXRhYmxlR0Y9Rjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEqc3Vic190cmlnRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEifkYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZMLUY2Ni1RKiZjb2xvbmVxO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yNzc3Nzc4ZW1GJy9GTkZTRjUtSShtZmVuY2VkR0YkNiYtRiM2VUY1LUYsNiVRJHNpbkYnL0YwRj1GOS1GVjYkLUYjNiMtRiw2JVEjdjFGJ0YvRjJGOS1GNjYtUSI9RidGOUY7Rj5GQEZCRkRGRkZIRlJGVC1JJm1mcmFjR0YkNigtRiM2JS1JI21uR0YkNiRRIjJGJ0Y5LUY2Ni1RJyZzZG90O0YnRjlGO0Y+RkBGQkZERkZGSEZKRk0tRiw2JVEjcDFGJ0YvRjItRiM2JC1GVjYkLUYjNiUtRmhvNiRRIjFGJ0Y5LUY2Ni1RIitGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GXnEtSSVtc3VwR0YkNiVGXnAtRiM2I0Znby8lMXN1cGVyc2NyaXB0c2hpZnRHUSIwRidGOS1GLDYjUSFGJy8lLmxpbmV0aGlja25lc3NHRmlwLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRl9yLyUpYmV2ZWxsZWRHRj0tRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSEZKL0ZOUSwwLjMzMzMzMzNlbUYnRjUtRiw2JVEkY29zRidGZ25GOUZobkZfby1GY282KC1GVjYkLUYjNiVGZ3AtRjY2LVEoJm1pbnVzO0YnRjlGO0Y+RkBGQkZERkZGSEZdcUZfcUZgcUY5RmFwRltyRl1yRmByRmJyRmRyLUYsNiVRI3YyRidGL0YyRl9vLUYsNiVRI3AyRidGL0YyRmRyRlotRlY2JC1GIzYjLUYsNiVRI3YzRidGL0YyRjlGX28tRmNvNigtRiM2JUZnb0ZbcC1GLDYlUSNwM0YnRi9GMi1GIzYkLUZWNiQtRiM2JUZncEZqcC1GYXE2JUZndEZjcUZlcUY5RmhxRltyRl1yRmByRmJyRmRyRjVGanJGXHRGX28tRmNvNigtRlY2JC1GIzYlRmdwRmNzRmB1RjlGanRGW3JGXXJGYHJGYnJGZHItRiw2JVEieEYnRi9GMkZfby1GLDYlUSNwNEYnRi9GMkZbcEZqci1GVjYkLUYjNiNGaXNGOUZjc0ZaRl52RltwLUYsNiVRI3A1RidGL0YyRmRyRjUtRiw2JVEieUYnRi9GMkZfb0ZbdkZbcEZaRl52LUY2Ni1RJyZwbHVzO0YnRjlGO0Y+RkBGQkZERkZGSEZdcUZfcUZidkZbcEZqckZedkY5LyUlb3BlbkdRInxmckYnLyUmY2xvc2VHUSJ8aHJGJy1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRlJGVA==</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L2539" drawlabel="true" applyint="true" applyrational="true">
<Input>
<Text-field prompt="Pol &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEkWHAxRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEnZXZhbERHRidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNiYtRiw2JVEpc2ltcGxpZnlGJ0YvRjItRlM2JC1GIzYmLUYsNiVRJXN1YnNGJ0YvRjItRlM2JC1GIzYoLUYsNiVRKnN1YnNfdHJpZ0YnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUYsNiVRK0RHc2ltcGxpZnlGJ0YvRjItRlM2JC1GIzYoLUYsNiVRLFB1c2hmb3J3YXJkRidGL0YyLUZTNiQtRiM2Jy1GLDYlUSdUX01Qb2xGJ0YvRjJGYm8tRiw2JVEjWDFGJ0YvRjIvJStleGVjdXRhYmxlR0Y9RjlGOUZiby1GLDYlUSdleHBhbmRGJ0YvRjJGXnFGOUY5Rl5xRjlGOUZecUY5RjlGXnFGOUY5LUY2Ni1RIjtGJ0Y5RjtGZW9GQEZCRkRGRkZIRmZvRk1GXnFGOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEkWHAxRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEnZXZhbERHRidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNiQtRiw2JVEpc2ltcGxpZnlGJ0YvRjItRlM2JC1GIzYkLUYsNiVRJXN1YnNGJ0YvRjItRlM2JC1GIzYmLUYsNiVRKnN1YnNfdHJpZ0YnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUYsNiVRK0RHc2ltcGxpZnlGJ0YvRjItRlM2JC1GIzYmLUYsNiVRLFB1c2hmb3J3YXJkRidGL0YyLUZTNiQtRiM2JS1GLDYlUSdUX01Qb2xGJ0YvRjJGYm8tRiw2JVEjWDFGJ0YvRjJGOUZiby1GLDYlUSdleHBhbmRGJ0YvRjJGOUY5RjlGOS1GNjYtUSI7RidGOUY7RmVvRkBGQkZERkZGSEZmb0ZN</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEkWHAxRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEjOj1GJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GIzY1LUY2Ni1RKCZtaW51cztGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GVS1JJm1mcmFjR0YkNigtRiM2Ki1GIzYmLUYsNiVRImJGJ0YvRjItRjY2LVExJkludmlzaWJsZVRpbWVzO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZfby1JJW1zdXBHRiQ2JS1GLDYlUSNwMUYnRi9GMi1JI21uR0YkNiRRIjJGJ0Y5LyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJ0Y5RlEtRiM2Ji1GLDYlUSNsMUYnRi9GMkZbb0Zhb0Y5RlFGaG5GUUZgcEY5LUYjNiZGZ29GW29GYHBGOS8lLmxpbmV0aGlja25lc3NHUSIxRicvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGanAvJSliZXZlbGxlZEdGPUZbby1JJW1zdWJHRiQ2JS1GNjYtUSsmUGFydGlhbEQ7RidGOUY7Rj5GQEZCRkRGRkZIRl5vRmBvRmRvLyUvc3Vic2NyaXB0c2hpZnRHRl1wRlEtRmBxNiVGYnEtRiw2JVEjcDJGJ0YvRjJGZXEtRjY2LVEnJnBsdXM7RidGOUY7Rj5GQEZCRkRGRkZIRlRGVi1GWDYoLUYjNi4tRiM2JkZobkZbby1GYm82JS1GLDYlUSNwM0YnRi9GMkZnb0ZbcEY5RlxyLUYjNiYtRiw2JVEjbDNGJ0YvRjJGW29GZXJGOUZRRmVyRlFGaG5GXHJGXHNGXHItRmhvNiRGZ3BGOUY5LUYjNiZGZ29GW29GXHNGOUZlcEZocEZbcUZdcUZbby1GYHE2JUZicUZnckZlcUZRLUYsNiVRI3A1RidGL0YyRltvLUZgcTYlRmJxLUYsNiVRI3A0RidGL0YyRmVxRlxyRmpzRltvLUZgcTYlRmJxRmVzRmVxRjkvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GOQ==">LUkkX0RHRzYiNiM3JDclUSd2ZWN0b3JGJEkkUG9sRyUqcHJvdGVjdGVkRzciNyc3JDcjIiIiLCQqKCNGLyIiI0YvLCoqJkkiYkdGJEYvKUkjcDFHRipGM0YvRi8qJkkjbDFHRiRGL0Y3Ri8hIiJGNkY7RjpGO0YvRjpGO0Y7NyQ3I0YzRjs3JDcjIiIkLCQqKEYyRi8sLiomRjZGLylJI3AzR0YqRjNGL0YvKiZJI2wzR0YkRi9GRUYvRi8qJEZFRi9GO0Y2RjtGSEYvRi9GL0YvRkhGO0YvNyQ3IyIiJSwkSSNwNUdGKkY7NyQ3IyIiJkkjcDRHRio=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L2540" drawlabel="true" applyint="true" applyrational="true">
<Input>
<Text-field prompt="Pol &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEkWHAyRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEnZXZhbERHRidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNiUtRiw2JVEpc2ltcGxpZnlGJ0YvRjItRlM2JC1GIzYlLUYsNiVRJXN1YnNGJ0YvRjItRlM2JC1GIzYnLUYsNiVRKnN1YnNfdHJpZ0YnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUYsNiVRK0RHc2ltcGxpZnlGJ0YvRjItRlM2JC1GIzYnLUYsNiVRLFB1c2hmb3J3YXJkRidGL0YyLUZTNiQtRiM2Ji1GLDYlUSdUX01Qb2xGJ0YvRjJGYm8tRiw2JVEjWDJGJ0YvRjJGOUY5RmJvLUYsNiVRJ2V4cGFuZEYnRi9GMkY5RjlGOUY5RjlGOUY5RjktRjY2LVEiO0YnRjlGO0Zlb0ZARkJGREZGRkhGZm9GTS8lK2V4ZWN1dGFibGVHRj1GOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEkWHAyRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEnZXZhbERHRidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNiQtRiw2JVEpc2ltcGxpZnlGJ0YvRjItRlM2JC1GIzYkLUYsNiVRJXN1YnNGJ0YvRjItRlM2JC1GIzYmLUYsNiVRKnN1YnNfdHJpZ0YnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUYsNiVRK0RHc2ltcGxpZnlGJ0YvRjItRlM2JC1GIzYmLUYsNiVRLFB1c2hmb3J3YXJkRidGL0YyLUZTNiQtRiM2JS1GLDYlUSdUX01Qb2xGJ0YvRjJGYm8tRiw2JVEjWDJGJ0YvRjJGOUZiby1GLDYlUSdleHBhbmRGJ0YvRjJGOUY5RjlGOS1GNjYtUSI7RidGOUY7RmVvRkBGQkZERkZGSEZmb0ZN</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEkWHAyRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEjOj1GJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GIzYtLUY2Ni1RKCZtaW51cztGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GVS1JJm1mcmFjR0YkNigtRiw2JVEjcDFGJ0YvRjItRiw2JVEjbDFGJ0YvRjIvJS5saW5ldGhpY2tuZXNzR1EiMUYnLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRl9vLyUpYmV2ZWxsZWRHRj0tRjY2LVExJkludmlzaWJsZVRpbWVzO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZoby1JJW1zdWJHRiQ2JS1GNjYtUSsmUGFydGlhbEQ7RidGOUY7Rj5GQEZCRkRGRkZIRmdvRmlvRlovJS9zdWJzY3JpcHRzaGlmdEdRIjBGJy1GNjYtUScmcGx1cztGJ0Y5RjtGPkZARkJGREZGRkhGVEZWLUZYNigtRiw2JVEjcDNGJ0YvRjItRiw2JVEjbDNGJ0YvRjJGam5GXW9GYG9GYm9GZG8tRltwNiVGXXBGaHBGYHBGY3AtRltwNiVGXXAtRiw2JVEjcDRGJ0YvRjJGYHBGOS8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGPUY5">LUkkX0RHRzYiNiM3JDclUSd2ZWN0b3JGJEkkUG9sRyUqcHJvdGVjdGVkRzciNyU3JDcjIiIiLCQqJkkjcDFHRipGL0kjbDFHRiQhIiJGNDckNyMiIiQqJkkjcDNHRipGL0kjbDNHRiRGNDckNyMiIiVGLw==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L2665" drawlabel="true" applyint="true" applyrational="true">
<Input>
<Text-field prompt="Pol &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">JSFH</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L2664" drawlabel="true" applyint="true" applyrational="true">
<Input>
<Text-field style="Text" layout="Normal">Verify the transformation above.</Text-field>
<Text-field prompt="Pol &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEjaXNGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2KS1GLDYlUS9QdWxsYmFja1ZlY3RvckYnRi9GMi1GNjYkLUYjNictRiw2JVEnVF9NUG9sRidGL0YyLUkjbW9HRiQ2LVEiLEYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGMS8lKXN0cmV0Y2h5R0ZMLyUqc3ltbWV0cmljR0ZMLyUobGFyZ2VvcEdGTC8lLm1vdmFibGVsaW1pdHNHRkwvJSdhY2NlbnRHRkwvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GLDYlUSRYcDFGJ0YvRjIvJStleGVjdXRhYmxlR0ZMRkhGSC1GRTYtUSI9RidGSEZKL0ZORkxGT0ZRRlNGVUZXL0ZaUSwwLjI3Nzc3NzhlbUYnL0ZnbkZjby1GLDYlUSlzaW1wbGlmeUYnRi9GMi1GNjYkLUYjNictRiw2JVErREdzaW1wbGlmeUYnRi9GMi1GNjYkLUYjNiYtRiw2JVEjWDFGJ0YvRjJGRC1GLDYlUSdleHBhbmRGJ0YvRjJGSEZIRkQtRiw2JVEldHJpZ0YnRi9GMkZIRkhGXG9GSEZILUZFNi1RIjtGJ0ZIRkpGTUZPRlFGU0ZVRldGWUZkb0Zcb0ZI">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2JVEjaXNGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2Jy1GLDYlUS9QdWxsYmFja1ZlY3RvckYnRi9GMi1GNjYkLUYjNiUtRiw2JVEnVF9NUG9sRidGL0YyLUkjbW9HRiQ2LVEiLEYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGMS8lKXN0cmV0Y2h5R0ZMLyUqc3ltbWV0cmljR0ZMLyUobGFyZ2VvcEdGTC8lLm1vdmFibGVsaW1pdHNHRkwvJSdhY2NlbnRHRkwvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GLDYlUSRYcDFGJ0YvRjJGSC1GRTYtUSI9RidGSEZKL0ZORkxGT0ZRRlNGVUZXL0ZaUSwwLjI3Nzc3NzhlbUYnL0ZnbkZhby1GLDYlUSlzaW1wbGlmeUYnRi9GMi1GNjYkLUYjNiYtRiw2JVErREdzaW1wbGlmeUYnRi9GMi1GNjYkLUYjNiUtRiw2JVEjWDFGJ0YvRjJGRC1GLDYlUSdleHBhbmRGJ0YvRjJGSEZELUYsNiVRJXRyaWdGJ0YvRjJGSEZILUZFNi1RIjtGJ0ZIRkpGTUZPRlFGU0ZVRldGWUZibw==</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">SSV0cnVlRyUqcHJvdGVjdGVkRw==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L2537" drawlabel="true" applyint="true" applyrational="true">
<Input>
<Text-field prompt="Pol &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEjaXNGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2KS1GLDYlUS9QdWxsYmFja1ZlY3RvckYnRi9GMi1GNjYkLUYjNictRiw2JVEnVF9NUG9sRidGL0YyLUkjbW9HRiQ2LVEiLEYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGMS8lKXN0cmV0Y2h5R0ZMLyUqc3ltbWV0cmljR0ZMLyUobGFyZ2VvcEdGTC8lLm1vdmFibGVsaW1pdHNHRkwvJSdhY2NlbnRHRkwvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GLDYlUSRYcDJGJ0YvRjIvJStleGVjdXRhYmxlR0ZMRkhGSC1GRTYtUSI9RidGSEZKL0ZORkxGT0ZRRlNGVUZXL0ZaUSwwLjI3Nzc3NzhlbUYnL0ZnbkZjby1GLDYlUSlzaW1wbGlmeUYnRi9GMi1GNjYkLUYjNictRiw2JVErREdzaW1wbGlmeUYnRi9GMi1GNjYkLUYjNiYtRiw2JVEjWDJGJ0YvRjJGRC1GLDYlUSdleHBhbmRGJ0YvRjJGSEZIRkQtRiw2JVEldHJpZ0YnRi9GMkZIRkhGXG9GSEZILUZFNi1RIjtGJ0ZIRkpGTUZPRlFGU0ZVRldGWUZkb0Zcb0ZI">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2JVEjaXNGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2Jy1GLDYlUS9QdWxsYmFja1ZlY3RvckYnRi9GMi1GNjYkLUYjNiUtRiw2JVEnVF9NUG9sRidGL0YyLUkjbW9HRiQ2LVEiLEYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGMS8lKXN0cmV0Y2h5R0ZMLyUqc3ltbWV0cmljR0ZMLyUobGFyZ2VvcEdGTC8lLm1vdmFibGVsaW1pdHNHRkwvJSdhY2NlbnRHRkwvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GLDYlUSRYcDJGJ0YvRjJGSC1GRTYtUSI9RidGSEZKL0ZORkxGT0ZRRlNGVUZXL0ZaUSwwLjI3Nzc3NzhlbUYnL0ZnbkZhby1GLDYlUSlzaW1wbGlmeUYnRi9GMi1GNjYkLUYjNiYtRiw2JVErREdzaW1wbGlmeUYnRi9GMi1GNjYkLUYjNiUtRiw2JVEjWDJGJ0YvRjJGRC1GLDYlUSdleHBhbmRGJ0YvRjJGSEZELUYsNiVRJXRyaWdGJ0YvRjJGSEZILUZFNi1RIjtGJ0ZIRkpGTUZPRlFGU0ZVRldGWUZibw==</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">SSV0cnVlRyUqcHJvdGVjdGVkRw==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L2663" drawlabel="true" applyint="true" applyrational="true">
<Input>
<Text-field prompt="Pol &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">JSFH</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L2666" drawlabel="true" applyint="true" applyrational="true">
<Input>
<Text-field style="Text" layout="Normal">Compute the rest of vector fields we need
i.e. X<Font subscript="true">1</Font>, X<Font subscript="true">2</Font>, X<Font subscript="true">3</Font>, X<Font subscript="true">4</Font>, X<Font subscript="true">5</Font>, X<Font subscript="true">14</Font>, X<Font subscript="true">25</Font>, X<Font subscript="true">114</Font>, X<Font subscript="true">214</Font>, X<Font subscript="true">125</Font>, X<Font subscript="true">225</Font>, X<Font subscript="true">1114</Font>, X<Font subscript="true">2214</Font>, X<Font subscript="true">1125</Font>, X<Font subscript="true">2225</Font>, X<Font subscript="true">11114</Font>.</Text-field>
</Input>
</Group>
<Group labelreference="L2567" drawlabel="true" applyint="true" applyrational="true">
<Input>
<Text-field prompt="Pol &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYzLUkjbWlHRiQ2JVEkWHAzRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVErTGllQnJhY2tldEYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYnLUYsNiVRJFhwMUYnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUYsNiVRJFhwMkYnRi9GMi8lK2V4ZWN1dGFibGVHRj1GOUY5LUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUYsNiVRJFhwNEYnRi9GMkY1Rk8tRlM2JC1GIzYmRldGWkYrRjlGOUZhby1GLDYlUSRYcDVGJ0YvRjJGNUZPLUZTNiQtRiM2J0Zcb0ZaRitGX29GOUY5RmFvRl9vRjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYxLUkjbWlHRiQ2JVEkWHAzRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVErTGllQnJhY2tldEYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYlLUYsNiVRJFhwMUYnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUYsNiVRJFhwMkYnRi9GMkY5LUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUYsNiVRJFhwNEYnRi9GMkY1Rk8tRlM2JC1GIzYlRldGWkYrRjlGX28tRiw2JVEkWHA1RidGL0YyRjVGTy1GUzYkLUYjNiVGXG9GWkYrRjlGX28=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L2566" drawlabel="true">
<Input>
<Text-field prompt="Pol &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZlbi1JI21pR0YkNiVRJVhwMTRGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUStMaWVCcmFja2V0RidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNictRiw2JVEkWHAxRidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictRiw2JVEkWHA0RidGL0YyLyUrZXhlY3V0YWJsZUdGPUY5RjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tRiw2JVElWHAyNUYnRi9GMkY1Rk8tRlM2JC1GIzYmLUYsNiVRJFhwMkYnRi9GMkZaLUYsNiVRJFhwNUYnRi9GMkY5RjlGYW8tRiw2JVEmWHAxMTRGJ0YvRjJGNUZPLUZTNiQtRiM2JkZXRlpGK0Y5RjlGYW8tRiw2JVEmWHAyMTRGJ0YvRjJGNUZPLUZTNiQtRiM2JkZbcEZaRitGOUY5RmFvLUYsNiVRJlhwMTI1RidGL0YyRjVGTy1GUzYkLUYjNiZGV0ZaRmRvRjlGOUZhby1GLDYlUSZYcDIyNUYnRi9GMkY1Rk8tRlM2JC1GIzYmRltwRlpGZG9GOUY5RmFvLUYsNiVRJ1hwMTExNEYnRi9GMkY1Rk8tRlM2JC1GIzYmRldGWkZhcEY5RjlGYW8tRiw2JVEnWHAyMjE0RidGL0YyRjVGTy1GUzYkLUYjNiZGW3BGWkZocEY5RjlGYW8tRiw2JVEnWHAxMTI1RidGL0YyRjVGTy1GUzYkLUYjNiZGV0ZaRl9xRjlGOUZhby1GLDYlUSdYcDIyMjVGJ0YvRjJGNUZPLUZTNiQtRiM2JkZbcEZaRmZxRjlGOUZhby1GLDYlUShYcDExMTE0RidGL0YyRjVGTy1GUzYkLUYjNiZGV0ZaRl1yRjlGOUZhb0Zfb0Y5">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZZLUkjbWlHRiQ2JVElWHAxNEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRK0xpZUJyYWNrZXRGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2JS1GLDYlUSRYcDFGJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GLDYlUSRYcDRGJ0YvRjJGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1GLDYlUSVYcDI1RidGL0YyRjVGTy1GUzYkLUYjNiUtRiw2JVEkWHAyRidGL0YyRlotRiw2JVEkWHA1RidGL0YyRjlGX28tRiw2JVEmWHAxMTRGJ0YvRjJGNUZPLUZTNiQtRiM2JUZXRlpGK0Y5Rl9vLUYsNiVRJlhwMjE0RidGL0YyRjVGTy1GUzYkLUYjNiVGaW9GWkYrRjlGX28tRiw2JVEmWHAxMjVGJ0YvRjJGNUZPLUZTNiQtRiM2JUZXRlpGYm9GOUZfby1GLDYlUSZYcDIyNUYnRi9GMkY1Rk8tRlM2JC1GIzYlRmlvRlpGYm9GOUZfby1GLDYlUSdYcDExMTRGJ0YvRjJGNUZPLUZTNiQtRiM2JUZXRlpGX3BGOUZfby1GLDYlUSdYcDIyMTRGJ0YvRjJGNUZPLUZTNiQtRiM2JUZpb0ZaRmZwRjlGX28tRiw2JVEnWHAxMTI1RidGL0YyRjVGTy1GUzYkLUYjNiVGV0ZaRl1xRjlGX28tRiw2JVEnWHAyMjI1RidGL0YyRjVGTy1GUzYkLUYjNiVGaW9GWkZkcUY5Rl9vLUYsNiVRKFhwMTExMTRGJ0YvRjJGNUZPLUZTNiQtRiM2JUZXRlpGW3JGOUZfbw==</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L2565" drawlabel="true">
<Input>
<Text-field prompt="Pol &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkobWZlbmNlZEdGJDYmLUYjNkItSSNtaUdGJDYlUSRYcDFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSIsRicvRjhRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y2LyUpc3RyZXRjaHlHRkIvJSpzeW1tZXRyaWNHRkIvJShsYXJnZW9wR0ZCLyUubW92YWJsZWxpbWl0c0dGQi8lJ2FjY2VudEdGQi8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYxNiVRJFhwMkYnRjRGN0Y6LUYxNiVRJFhwM0YnRjRGN0Y6LUYxNiVRJFhwNEYnRjRGN0Y6LUYxNiVRJFhwNUYnRjRGN0Y6LUYxNiVRJVhwMTRGJ0Y0RjdGOi1GMTYlUSVYcDI1RidGNEY3RjotRjE2JVEmWHAxMTRGJ0Y0RjdGOi1GMTYlUSZYcDIxNEYnRjRGN0Y6LUYxNiVRJlhwMTI1RidGNEY3RjotRjE2JVEmWHAyMjVGJ0Y0RjdGOi1GMTYlUSdYcDExMTRGJ0Y0RjdGOi1GMTYlUSdYcDIyMTRGJ0Y0RjdGOi1GMTYlUSdYcDExMjVGJ0Y0RjdGOi1GMTYlUSdYcDIyMjVGJ0Y0RjdGOi1GMTYlUShYcDExMTE0RidGNEY3Rj5GPi8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJy1GOzYtUSI7RidGPkZARkNGRUZHRklGS0ZNRk8vRlNRLDAuMjc3Nzc3OGVtRicvJStleGVjdXRhYmxlR0ZCRj4=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYkLUkobWZlbmNlZEdGJDYmLUYjNkEtSSNtaUdGJDYlUSRYcDFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSIsRicvRjhRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y2LyUpc3RyZXRjaHlHRkIvJSpzeW1tZXRyaWNHRkIvJShsYXJnZW9wR0ZCLyUubW92YWJsZWxpbWl0c0dGQi8lJ2FjY2VudEdGQi8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYxNiVRJFhwMkYnRjRGN0Y6LUYxNiVRJFhwM0YnRjRGN0Y6LUYxNiVRJFhwNEYnRjRGN0Y6LUYxNiVRJFhwNUYnRjRGN0Y6LUYxNiVRJVhwMTRGJ0Y0RjdGOi1GMTYlUSVYcDI1RidGNEY3RjotRjE2JVEmWHAxMTRGJ0Y0RjdGOi1GMTYlUSZYcDIxNEYnRjRGN0Y6LUYxNiVRJlhwMTI1RidGNEY3RjotRjE2JVEmWHAyMjVGJ0Y0RjdGOi1GMTYlUSdYcDExMTRGJ0Y0RjdGOi1GMTYlUSdYcDIyMTRGJ0Y0RjdGOi1GMTYlUSdYcDExMjVGJ0Y0RjdGOi1GMTYlUSdYcDIyMjVGJ0Y0RjdGOi1GMTYlUShYcDExMTE0RidGNEY3Rj4vJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRictRjs2LVEiO0YnRj5GQEZDRkVGR0ZJRktGTUZPL0ZTUSwwLjI3Nzc3NzhlbUYn</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">NzItSSRfREdHNiI2IzckNyVRJ3ZlY3RvckYlSSRQb2xHJSpwcm90ZWN0ZWRHNyI3JzckNyMiIiIsJCooI0YwIiIjRjAsKiomSSJiR0YlRjApSSNwMUdGK0Y0RjBGMComSSNsMUdGJUYwRjhGMCEiIkY3RjxGO0Y8RjBGO0Y8Rjw3JDcjRjRGPDckNyMiIiQsJCooRjNGMCwuKiZGN0YwKUkjcDNHRitGNEYwRjAqJkkjbDNHRiVGMEZGRjBGMCokRkZGMEY8RjdGPEZJRjBGMEYwRjBGSUY8RjA3JDcjIiIlLCRJI3A1R0YrRjw3JDcjIiImSSNwNEdGKy1GJDYjNyRGKDclNyRGLywkKiZGOUYwRjtGPEY8NyRGQComRkdGMEZJRjw3JEZMRjAtRiQ2IzckRig3JTckRi8sJCooRjNGMCwqRjZGMEY6RjxGN0YwRjtGMEYwKUY7RjRGPEY8NyRGQCwkKihGM0YwLC5GRUYwRkhGMEZKRjxGN0YwRklGPEYwRjxGMClGSUY0RjxGPDckRlFGPC1GJDYjNyRGKDclNyRGLywkKihGOUYwKUY7RkFGPCwmKiQpRjdGNEYwRjAqJEZgb0YwRjxGMEY8NyRGQCoqRkdGMCwoRjdGMEZJRjBGMEY8RjAsKEY3RjBGSUY8RjBGPEYwKUZJRkFGPDckRkxGPC1GJDYjNyRGKDckNyRGLywkKihGM0YwRjVGMEZecEY8RjA3JEZALCQqKEYzRjBGREYwRmdwRjxGPC1GJDYjNyRGKDclNyRGLywkKipGM0YwRl9wRjBGX29GMClGO0ZNRjxGPDckRkAsJCosRjNGMEZlcEYwRmZwRjBGZG9GMClGSUZNRjxGPDckRlFGMC1GJDYjNyRGKDckNyRGLywkKihGM0YwRl9vRjBGanFGPEY8NyRGQCwkKihGM0YwRmRvRjBGXnJGPEY8LUYkNiM3JEYoNyU3JEYvLCQqKClGX3BGNEYwRjlGMClGO0ZSRjxGPDckRkAqKilGZXBGNEYwKUZmcEY0RjBGR0YwKUZJRlJGPEZnbi1GJDYjNyRGKDckNyRGLywkKipGM0YwRjVGMEZfcEYwRmJzRjxGMDckRkAsJCosRjNGMEZERjBGZXBGMEZmcEYwRmdzRjxGPC1GJDYjNyRGKDckNyRGLywkKihGOUYwRmJzRjxGX3BGMEY8NyRGQCoqRkdGMEZlcEYwRmZwRjBGZ3NGPC1GJDYjNyRGKDckNyRGLywkKihGM0YwRjVGMEZic0Y8RjA3JEZALCQqKEYzRjBGREYwRmdzRjxGPC1GJDYjNyRGKDclNyRGLywkKipGM0YwRmFzRjBGX29GMClGOyIiJ0Y8Rjw3JEZALCQqLEYzRjBGZXNGMEZmc0YwRmRvRjApRklGXXZGPEY8RmZvLUYkNiM3JEYoNyQ3JEYvLCQqKkYzRjBGX3BGMEZfb0YwRlx2RjxGPDckRkAsJCosRjNGMEZlcEYwRmZwRjBGZG9GMEZhdkY8RjxGYnYtRiQ2IzckRig3JDckRi8sJCooRjNGMEZfb0YwRlx2RjxGPDckRkAsJCooRjNGMEZkb0YwRmF2RjxGPC1GJDYjNyRGKDclNyRGLywkKigpRl9wRkFGMEY5RjApRjsiIihGPEY8NyRGQCoqKUZlcEZBRjApRmZwRkFGMEZHRjApRklGX3hGPEZocA==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L47" drawlabel="true">
<Input>
<Text-field style="Heading 1" layout="Heading 1">Branches</Text-field>
<Text-field style="Text" layout="Normal">For each branch we compute the structure coefficients C of its Lie algebra, compute the coefficient functions A<Font subscript="true">a</Font><Font superscript="true">k</Font> and provide the relations for Lemma 8.</Text-field>
<Text-field style="Text" layout="Normal">The branch numbering corresponds to the numbering in the paper.</Text-field>
</Input>
</Group>
<Group labelreference="L2578" drawlabel="true">
<Input>
<Text-field prompt="Pol &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEsQ2hhbmdlRnJhbWVGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2JC1GLDYlUSJNRidGL0YyL0YzUSdub3JtYWxGJ0Y9LUkjbW9HRiQ2LVEiO0YnRj0vJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjEvJSlzdHJldGNoeUdGRS8lKnN5bW1ldHJpY0dGRS8lKGxhcmdlb3BHRkUvJS5tb3ZhYmxlbGltaXRzR0ZFLyUnYWNjZW50R0ZFLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJStleGVjdXRhYmxlR0ZFRj0=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2JVEsQ2hhbmdlRnJhbWVGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2Iy1GLDYlUSJNRidGL0YyL0YzUSdub3JtYWxGJy1JI21vR0YkNi1RIjtGJ0Y9LyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0YxLyUpc3RyZXRjaHlHRkUvJSpzeW1tZXRyaWNHRkUvJShsYXJnZW9wR0ZFLyUubW92YWJsZWxpbWl0c0dGRS8lJ2FjY2VudEdGRS8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjI3Nzc3NzhlbUYn</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">SSRQb2xHJSpwcm90ZWN0ZWRH</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L2579" drawlabel="true">
<Input>
<Text-field prompt="M &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEld2l0aEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYkLUYsNiVRK0FycmF5VG9vbHNGJ0YvRjIvRjNRJ25vcm1hbEYnRj0tSSNtb0dGJDYtUSI7RidGPS8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGMS8lKXN0cmV0Y2h5R0ZFLyUqc3ltbWV0cmljR0ZFLyUobGFyZ2VvcEdGRS8lLm1vdmFibGVsaW1pdHNHRkUvJSdhY2NlbnRHRkUvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lK2V4ZWN1dGFibGVHRkVGPQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2JVEld2l0aEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYjLUYsNiVRK0FycmF5VG9vbHNGJ0YvRjIvRjNRJ25vcm1hbEYnLUkjbW9HRiQ2LVEiO0YnRj0vJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjEvJSlzdHJldGNoeUdGRS8lKnN5bW1ldHJpY0dGRS8lKGxhcmdlb3BHRkUvJS5tb3ZhYmxlbGltaXRzR0ZFLyUnYWNjZW50R0ZFLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMjc3Nzc3OGVtRic=</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">N0RJMkFkZEFsb25nRGltZW5zaW9uRzYiSSZBbGlhc0dGJEkrQWxsTm9uWmVyb0dGJEksQW55Tm9uWmVyb3NHRiRJKkJsb2NrQ29weUdGJEkuQ2lyY3VsYXJTaGlmdEdGJEkvQ29tcGxleEFzRmxvYXRHRiRJLENvbmNhdGVuYXRlR0YkSSVDb3B5R0YkSS5EYXRhVHJhbnNwb3NlR0YkSSlEaWFnb25hbEdGJEkrRGltZW5zaW9uc0dGJEkuRWxlbWVudERpdmlkZUdGJEkwRWxlbWVudE11bHRpcGx5R0YkSS1FbGVtZW50UG93ZXJHRiRJJUZpbGxHRiRJLkZsaXBEaW1lbnNpb25HRiRJK0hhc05vblplcm9HRiRJKEhhc1plcm9HRiRJKElzRXF1YWxHRiRJJ0lzWmVyb0dGJEkuTG93ZXJUcmlhbmdsZUdGJEk3TXVsdGlwbHlBbG9uZ0RpbWVuc2lvbkdGJEkpTnVtRWxlbXNHRiRJKFBlcm11dGVHRiRJL1Blcm11dGVJbnZlcnNlR0YkSSxSYW5kb21BcnJheUdGJEktUmVndWxhckFycmF5R0YkSTpSZW1vdmVTaW5nbGV0b25EaW1lbnNpb25zR0YkSSpSZXBsaWNhdGVHRiRJKFJlc2hhcGVHRiRJLFNlYXJjaEFycmF5R0YkSSVTaXplR0YkSS5VcHBlclRyaWFuZ2xlR0Yk</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L2612" drawlabel="true" applyint="true" applyrational="true">
<Input>
<Text-field style="Text" layout="Normal">Command 'simplify' works better with 'DGmap'.</Text-field>
<Text-field prompt="M &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYrLUkjbWlHRiQ2JVE0REdtYXBfc2ltcGxpZnlfdHJpZ0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRI1ZGRidGL0YyLUY2Ni1RKCZzcmFycjtGJ0Y5RjtGPkZARkJGREZGRkgvRktRJjAuMGVtRicvRk5GVi1GLDYlUSZER21hcEYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYrLUkjbW5HRiQ2JFEiMUYnRjktRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSEZVL0ZOUSwwLjMzMzMzMzNlbUYnLUYsNiVRKXNpbXBsaWZ5RidGL0YyRl5vRk9GXm8tRiw2JVEldHJpZ0YnRi9GMi8lK2V4ZWN1dGFibGVHRj1GOUY5LUY2Ni1RIjtGJ0Y5RjtGYW9GQEZCRkRGRkZIRlVGTUZqb0Y5">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVE0REdtYXBfc2ltcGxpZnlfdHJpZ0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRI1ZGRidGL0YyLUY2Ni1RKCZzcmFycjtGJ0Y5RjtGPkZARkJGREZGRkgvRktRJjAuMGVtRicvRk5GVi1GLDYlUSZER21hcEYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYpLUkjbW5HRiQ2JFEiMUYnRjktRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSEZVL0ZOUSwwLjMzMzMzMzNlbUYnLUYsNiVRKXNpbXBsaWZ5RidGL0YyRl5vRk9GXm8tRiw2JVEldHJpZ0YnRi9GMkY5LUY2Ni1RIjtGJ0Y5RjtGYW9GQEZCRkRGRkZIRlVGTQ==</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVE0REdtYXBfc2ltcGxpZnlfdHJpZ0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIzo9RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiM2KC1GLDYlUSNWRkYnRi9GMi1GNjYtUSgmIzg1OTQ7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORlgtRiM2KC1GIzYoLUYsNiVRNURpZmZlcmVudGlhbEdlb21ldHJ5RidGL0YyLUY2Ni1RIzotRidGOUY7Rj5GQEZCRkRGRkZIRldGWS1GLDYlUSZER21hcEYnRi9GMi8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGPUY5LUY2Ni1RMCZBcHBseUZ1bmN0aW9uO0YnRjlGO0Y+RkBGQkZERkZGSEZXRlktSShtZmVuY2VkR0YkNiQtRiM2LC1JI21uR0YkNiRRIjFGJ0Y5LUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkhGVy9GTlEsMC4zMzMzMzMzZW1GJy1GLDYlUSlzaW1wbGlmeUYnRi9GMkZicEZRRmJwLUYsNiVRJXRyaWdGJ0YvRjJGYW9GZG9GOUY5RmFvRmRvRjlGYW9GZG9GOUZhb0Zkb0Y5">Zio2I0kjVkZHNiJGJTYkSSlvcGVyYXRvckdGJUkmYXJyb3dHRiVGJS1fSTVEaWZmZXJlbnRpYWxHZW9tZXRyeUdJKF9zeXNsaWJHRiVJJkRHbWFwR0YlNiYiIiJJKXNpbXBsaWZ5RzYkJSpwcm90ZWN0ZWRHRixGJEkldHJpZ0dGMUYlRiVGJQ==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L2614" drawlabel="true" applyint="true" applyrational="true">
<Input>
<Text-field style="Text" layout="Normal">Example</Text-field>
<Text-field prompt="M &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYvLUkjbWlHRiQ2JVEjZXhGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSVldmFsRidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNigtRlM2Ji1GIzYnLUYsNiVRI1g1RidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictRiw2JVEkWDE0RidGL0YyLyUrZXhlY3V0YWJsZUdGPUY5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGaG4tRiM2JS1GLDYjUSFGJy1GUzYmLUYjNiwtRiw2JVEjbDFGJ0YvRjItRjY2LVEiPUYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tRiw2JVEiYkYnRi9GMkZobi1GLDYlUSNsM0YnRi9GMkZncC1JI21uR0YkNiRRIjFGJ0Y5LUY2Ni1RKCZtaW51cztGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GaHFGanBGOUY5RmVvRmhvRjlGXXBGY29GOUY5LUY2Ni1RIjtGJ0Y5RjtGW29GQEZCRkRGRkZIRlxvRk0tRiw2JVEpc2ltcGxpZnlGJ0YvRjItRlM2JC1GIzYnRitGaG4tRiw2JVEldHJpZ0YnRi9GMkZjb0Y5RjlGanEtRiw2JVEkbWFwRidGL0YyLUZTNiQtRiM2Jy1GLDYlUTRER21hcF9zaW1wbGlmeV90cmlnRidGL0YyRmhuRitGY29GOUY5RmpxRmNvRjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYtLUkjbWlHRiQ2JVEjZXhGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSVldmFsRidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNiYtRlM2Ji1GIzYlLUYsNiVRI1g1RidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictRiw2JVEkWDE0RidGL0YyRjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGaG4tRiM2JC1GLDYjUSFGJy1GUzYmLUYjNistRiw2JVEjbDFGJ0YvRjItRjY2LVEiPUYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tRiw2JVEiYkYnRi9GMkZobi1GLDYlUSNsM0YnRi9GMkZlcC1JI21uR0YkNiRRIjFGJ0Y5LUY2Ni1RKCZtaW51cztGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GZnFGaHBGOUZjb0Zmb0ZbcEY5LUY2Ni1RIjtGJ0Y5RjtGW29GQEZCRkRGRkZIRlxvRk0tRiw2JVEpc2ltcGxpZnlGJ0YvRjItRlM2JC1GIzYlRitGaG4tRiw2JVEldHJpZ0YnRi9GMkY5RmhxLUYsNiVRJG1hcEYnRi9GMi1GUzYkLUYjNiUtRiw2JVE0REdtYXBfc2ltcGxpZnlfdHJpZ0YnRi9GMkZobkYrRjlGaHE=</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEjZXhGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSM6PUYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUkobWZlbmNlZEdGJDYmLUYjNigtRiM2Ky1GNjYtUSgmbWludXM7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORlotSSZtZnJhY0dGJDYoLUYjNiYtRiM2Ji1GLDYlUSJiRidGL0YyLUY2Ni1RMSZJbnZpc2libGVUaW1lcztGJ0Y5RjtGPkZARkJGREZGRkgvRktRJjAuMGVtRicvRk5GZG8tRiM2Ji1GLDYlUSRjb3NGJy9GMEY9RjktRjY2LVEwJkFwcGx5RnVuY3Rpb247RidGOUY7Rj5GQEZCRkRGRkZIRmNvRmVvLUZQNiQtRiw2JVEjdjFGJ0YvRjJGOUY5RjktRjY2LVEnJnBsdXM7RidGOUY7Rj5GQEZCRkRGRkZIRllGZW5GXW9GOS1JJW1zdXBHRiQ2JUZdby1JI21uR0YkNiRRIjNGJ0Y5LyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJy8lLmxpbmV0aGlja25lc3NHUSIxRicvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGZnEvJSliZXZlbGxlZEdGPUZgby1JJW1zdWJHRiQ2JS1GNjYtUSsmUGFydGlhbEQ7RidGOUY7Rj5GQEZCRkRGRkZIRmNvRmVvRmFwLyUvc3Vic2NyaXB0c2hpZnRHRmBxRmRwLUZnbjYoLUYjNiotRiM2JkZdb0Zgby1GIzYmRmhvRlxwLUZQNiQtRiw2JVEjdjNGJ0YvRjJGOUY5RjlGVkZpckZWLUZbcTYkRmNxRjlGZHBGXW9GOS1GaHA2JS1GUDYkLUYjNiZGYHNGVkZdb0Y5RjlGanBGXnFGYXFGZHFGZ3FGaXFGYG8tRlxyNiVGXnJGXXNGYXJGOS1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIRmNvL0ZOUSwwLjMzMzMzMzNlbUYnLUYjNjItRltxNiRGYHFGOUZgb0ZbckZkcC1GZ242KC1GIzYmLUZQNiQtRiM2Ki1GaHA2JUZdby1GW3E2JFEiMkYnRjlGXnFGVi1GaHA2JUZkc0ZedUZecUZWLUYjNiZGXnVGYG9GXW9GOUZkcEZgc0Y5RjlGYG8tRlA2JC1GIzYpLUY2Ni1RKiZ1bWludXMwO0YnRjlGO0Y+RkBGQkZERkZGSEZZRmVuRl1vRmRwRmBzRmRwLUYjNiZGZHNGYG9GaXJGOUY5RjlGOS1GaHA2JUZkcy1GW3E2JFEiNEYnRjlGXnFGYXFGZHFGZ3FGaXFGYG9GaHNGVi1GIzYmLUYsNiVRJHNpbkYnRltwRjlGXHAtRlA2JC1GLDYlUSN2MkYnRi9GMkY5RjlGYG8tRlxyNiVGXnItRiw2JVEieEYnRi9GMkZhckZkcC1GIzYmRmhvRlxwRmh2RjlGYG8tRlxyNiVGXnItRiw2JVEieUYnRi9GMkZhckY5LyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y9RjlGOS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0Zpd0ZceEY5">NyQtSSRfREdHNiI2IzckNyVRJ3ZlY3RvckYlSSJNRyUqcHJvdGVjdGVkRzciNyQ3JDcjIiIiLCQqJiwmKiZJImJHRiVGMC1JJGNvc0c2JEYrSShfc3lzbGliR0YlNiNJI3YxR0YrRjBGMEY1RjBGMClGNSIiJCEiIkY+NyQ3I0Y9KiYpLCZGMEYwRjVGPkY9Rj4sKiomRjVGMC1GNzYjSSN2M0dGK0YwRjBGRkY+RjBGPkY1RjBGMC1GJDYjNyRGKDcmNyRGLyIiITckRkAqKCwqKiQpRjUiIiNGMEYwKiQpRkNGVEYwRj4qJkZURjBGNUYwRj5GMEYwRjAsKEY1Rj5GMEYwKiZGQ0YwRkZGMEYwRjApRkMiIiVGPjckNyNGZW4sJC1JJHNpbkdGODYjSSN2MkdGK0Y+NyQ3IyIiJi1GN0Zbbw==</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDYoLUYsNistSSNtb0dGJDYtUSgmbWludXM7RicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y5LyUpc3RyZXRjaHlHRjkvJSpzeW1tZXRyaWNHRjkvJShsYXJnZW9wR0Y5LyUubW92YWJsZWxpbWl0c0dGOS8lJ2FjY2VudEdGOS8lJ2xzcGFjZUdRLDAuMjIyMjIyMmVtRicvJSdyc3BhY2VHRkgtSSZtZnJhY0dGJDYoLUYsNiYtRiw2Ji1JI21pR0YkNiVRJGNvc0YnLyUnaXRhbGljR0Y5RjQtRjE2LVEwJkFwcGx5RnVuY3Rpb247RidGNEY3RjpGPEY+RkBGQkZEL0ZHUSYwLjBlbUYnL0ZKRmZuLUYjNiQtRlM2JVEjdjFGJy9GV1EldHJ1ZUYnL0Y1USdpdGFsaWNGJ0Y0RjQtRjE2LVEnJnBsdXM7RidGNEY3RjpGPEY+RkBGQkZERkZGSS1JI21uR0YkNiRRIjFGJ0Y0RjQtSSVtc3VwR0YkNiUtRlM2JVEiYkYnRl1vRl9vLUZlbzYkUSIyRidGNC8lMXN1cGVyc2NyaXB0c2hpZnRHUSIwRicvJS5saW5ldGhpY2tuZXNzR0Znby8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0ZocC8lKWJldmVsbGVkR0Y5LUYxNi1RMSZJbnZpc2libGVUaW1lcztGJ0Y0RjdGOkY8Rj5GQEZCRkRGZW5GZ24tSSVtc3ViR0YkNiUtRjE2LVErJlBhcnRpYWxEO0YnRjRGN0Y6RjxGPkZARkJGREZlbkZnbkZqbi8lL3N1YnNjcmlwdHNoaWZ0R0ZjcEYwLUZMNigtRiw2Ji1GLDYmRlJGWC1GIzYkLUZTNiVRI3YzRidGXW9GX29GNEY0RmFvRmRvRjQtRmlvNiUtRiM2JC1GLDYmRltwRjBGZG9GNEY0Rl5wRmFwRmRwRmZwRmlwRltxRl1xLUZhcTYlRmNxRmByRmZxRjQtRjE2LVEiLEYnRjRGNy9GO0Zeb0Y8Rj5GQEZCRkRGZW4vRkpRLDAuMzMzMzMzM2VtRictRiw2Mi1GZW82JEZjcEY0Rl1xRmBxRmFvRmNzRl1xRmlyRjAtRiw2Ji1GUzYlUSRzaW5GJ0ZWRjRGWC1GIzYkLUZTNiVRI3YyRidGXW9GX29GNEY0Rl1xLUZhcTYlRmNxLUZTNiVRInhGJ0Zdb0Zfb0ZmcUZhby1GLDYmRlJGWEZqc0Y0Rl1xLUZhcTYlRmNxLUZTNiVRInlGJ0Zdb0Zfb0ZmcUY0LyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y5RjRGNC8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJw==">NyQtSSRfREdHNiI2IzckNyVRJ3ZlY3RvckYlSSJNRyUqcHJvdGVjdGVkRzciNyQ3JDcjIiIiLCQqJilJImJHRiUiIiMhIiIsJi1JJGNvc0c2JEYrSShfc3lzbGliR0YlNiNJI3YxR0YrRjBGMEYwRjBGNjckNyMiIiQsJComLCYtRjk2I0kjdjNHRitGMEYwRjBGMCksJkY0RjBGMEY2RjVGNkY2LUYkNiM3JEYoNyY3JEYvIiIhNyRGP0ZONyQ3IyIiJSwkLUkkc2luR0Y6NiNJI3YyR0YrRjY3JDcjIiImLUY5RlY=</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDYoLUYsNistSSNtb0dGJDYtUSgmbWludXM7RicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y5LyUpc3RyZXRjaHlHRjkvJSpzeW1tZXRyaWNHRjkvJShsYXJnZW9wR0Y5LyUubW92YWJsZWxpbWl0c0dGOS8lJ2FjY2VudEdGOS8lJ2xzcGFjZUdRLDAuMjIyMjIyMmVtRicvJSdyc3BhY2VHRkgtSSZtZnJhY0dGJDYoLUYsNiYtRiw2Ji1JI21pR0YkNiVRJGNvc0YnLyUnaXRhbGljR0Y5RjQtRjE2LVEwJkFwcGx5RnVuY3Rpb247RidGNEY3RjpGPEY+RkBGQkZEL0ZHUSYwLjBlbUYnL0ZKRmZuLUYjNiQtRlM2JVEjdjFGJy9GV1EldHJ1ZUYnL0Y1USdpdGFsaWNGJ0Y0RjQtRjE2LVEnJnBsdXM7RidGNEY3RjpGPEY+RkBGQkZERkZGSS1JI21uR0YkNiRRIjFGJ0Y0RjQtSSVtc3VwR0YkNiUtRlM2JVEiYkYnRl1vRl9vLUZlbzYkUSIyRidGNC8lMXN1cGVyc2NyaXB0c2hpZnRHUSIwRicvJS5saW5ldGhpY2tuZXNzR0Znby8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0ZocC8lKWJldmVsbGVkR0Y5LUYxNi1RMSZJbnZpc2libGVUaW1lcztGJ0Y0RjdGOkY8Rj5GQEZCRkRGZW5GZ24tSSVtc3ViR0YkNiUtRjE2LVErJlBhcnRpYWxEO0YnRjRGN0Y6RjxGPkZARkJGREZlbkZnbkZqbi8lL3N1YnNjcmlwdHNoaWZ0R0ZjcEYwLUZMNigtRiw2Ji1GLDYmRlJGWC1GIzYkLUZTNiVRI3YzRidGXW9GX29GNEY0RmFvRmRvRjQtRmlvNiUtRiM2JC1GLDYmRltwRjBGZG9GNEY0Rl5wRmFwRmRwRmZwRmlwRltxRl1xLUZhcTYlRmNxRmByRmZxRjQtRjE2LVEiLEYnRjRGNy9GO0Zeb0Y8Rj5GQEZCRkRGZW4vRkpRLDAuMzMzMzMzM2VtRictRiw2K0YwLUYsNiYtRlM2JVEkc2luRidGVkY0RlgtRiM2JC1GUzYlUSN2MkYnRl1vRl9vRjRGNEZdcS1GYXE2JUZjcS1GUzYlUSJ4RidGXW9GX29GZnFGYW8tRiw2JkZSRlhGaHNGNEZdcS1GYXE2JUZjcS1GUzYlUSJ5RidGXW9GX29GZnFGNC8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOUY0RjQvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRic=">NyQtSSRfREdHNiI2IzckNyVRJ3ZlY3RvckYlSSJNRyUqcHJvdGVjdGVkRzciNyQ3JDcjIiIiLCQqJilJImJHRiUiIiMhIiIsJi1JJGNvc0c2JEYrSShfc3lzbGliR0YlNiNJI3YxR0YrRjBGMEYwRjBGNjckNyMiIiQsJComLCYtRjk2I0kjdjNHRitGMEYwRjBGMCksJkY0RjBGMEY2RjVGNkY2LUYkNiM3JEYoNyQ3JDcjIiIlLCQtSSRzaW5HRjo2I0kjdjJHRitGNjckNyMiIiYtRjlGUw==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L2615" drawlabel="true" applyint="true" applyrational="true">
<Input>
<Text-field style="Text" layout="Normal">Compute Lie brackets of all couples, extract the a<Font subscript="true">i</Font> coefficients as in equation (12) in the paper and reduce this matrix. If all brackets are dependent on the basis (the IsZero condition below), return the matrix of structure constants.</Text-field>
<Text-field style="Text" layout="Normal"><Font bold="true">Input:</Font> basis vector fields restricted on the branch parameters.</Text-field>
<Text-field prompt="M &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="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">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</Equation></Text-field>
</Input>
<Output>
<Text-field style="HyperlinkWarning" layout="HyperlinkWarning"><Hyperlink linktarget="http://www.maplesoft.com/support/help/errors/view.aspx?path=Warning,%20%60n%60%20is%20implicitly%20declared%20local%20to%20procedure%20%60str_const%60" hyperlink="true"><Font style="HyperlinkWarning">Warning, `n` is implicitly declared local to procedure `str_const`</Font></Hyperlink></Text-field>
</Output>
<Output>
<Text-field style="HyperlinkWarning" layout="HyperlinkWarning"><Hyperlink linktarget="http://www.maplesoft.com/support/help/errors/view.aspx?path=Warning,%20%60vect_fields%60%20is%20implicitly%20declared%20local%20to%20procedure%20%60str_const%60" hyperlink="true"><Font style="HyperlinkWarning">Warning, `vect_fields` is implicitly declared local to procedure `str_const`</Font></Hyperlink></Text-field>
</Output>
<Output>
<Text-field style="HyperlinkWarning" layout="HyperlinkWarning"><Hyperlink linktarget="http://www.maplesoft.com/support/help/errors/view.aspx?path=Warning,%20%60nvf%60%20is%20implicitly%20declared%20local%20to%20procedure%20%60str_const%60" hyperlink="true"><Font style="HyperlinkWarning">Warning, `nvf` is implicitly declared local to procedure `str_const`</Font></Hyperlink></Text-field>
</Output>
<Output>
<Text-field style="HyperlinkWarning" layout="HyperlinkWarning"><Hyperlink linktarget="http://www.maplesoft.com/support/help/errors/view.aspx?path=Warning,%20%60CoefMatrix%60%20is%20implicitly%20declared%20local%20to%20procedure%20%60str_const%60" hyperlink="true"><Font style="HyperlinkWarning">Warning, `CoefMatrix` is implicitly declared local to procedure `str_const`</Font></Hyperlink></Text-field>
</Output>
<Output>
<Text-field style="HyperlinkWarning" layout="HyperlinkWarning"><Hyperlink linktarget="http://www.maplesoft.com/support/help/errors/view.aspx?path=Warning,%20%60RedCoefMatrix%60%20is%20implicitly%20declared%20local%20to%20procedure%20%60str_const%60" hyperlink="true"><Font style="HyperlinkWarning">Warning, `RedCoefMatrix` is implicitly declared local to procedure `str_const`</Font></Hyperlink></Text-field>
</Output>
<Output>
<Text-field style="HyperlinkWarning" layout="HyperlinkWarning"><Hyperlink linktarget="http://www.maplesoft.com/support/help/errors/view.aspx?path=Warning,%20%60MultTable%60%20is%20implicitly%20declared%20local%20to%20procedure%20%60str_const%60" hyperlink="true"><Font style="HyperlinkWarning">Warning, `MultTable` is implicitly declared local to procedure `str_const`</Font></Hyperlink></Text-field>
</Output>
</Group>
<Group labelreference="L2631" drawlabel="true" applyint="true" applyrational="true">
<Input>
<Text-field style="Text" layout="Normal">Example 1/3.</Text-field>
<Text-field prompt="M &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY6LUkjbWlHRiQ2JVEjZXhGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSVldmFsRidGL0YyLUY2Ni1RIihGJ0Y5L0Y8RjFGPi9GQUYxRkJGREZGRkgvRktRLDAuMTY2NjY2N2VtRicvRk5GWC1GNjYtUSJbRidGOUZVRj5GVkZCRkRGRkZIRldGWS1GLDYlUSJYRidGL0YyLUY2Ni1RJyZzcGFyO0YnRjlGO0Y+RkBGQkZERkZGSEZKRk0tSShtZmVuY2VkR0YkNiQtRiM2MS1JI21uR0YkNiRRIjFGJ0Y5LUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictRmNvNiRRIjJGJ0Y5RmZvLUZjbzYkUSIzRidGOUZmby1GY282JFEiNEYnRjlGZm8tRmNvNiRRIjVGJ0Y5RmZvLUZjbzYkUSMxNEYnRjlGZm8tRmNvNiRRIzI1RidGOS8lK2V4ZWN1dGFibGVHRj1GOUY5LUY2Ni1RIl1GJ0Y5RlVGPkZWRkJGREZGRkhGVy9GTlEsMC4xMTExMTExZW1GJ0Zmby1GXm82Ji1GIzYrLUYsNiVRImJGJ0YvRjItRjY2LVEiPUYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tSSZtZnJhY0dGJDYoRmJvLUYjNiVGXnBGL0YyLyUubGluZXRoaWNrbmVzc0dGZW8vJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGanIvJSliZXZlbGxlZEdGPUZmby1GLDYlUSNsMUYnRi9GMkZeci1GLDYlUSNsM0YnRi9GMkZgcUY5RjkvJSVvcGVuR0Zmbi8lJmNsb3NlR0ZkcS1GNjYtUSIpRidGOUZVRj5GVkZCRkRGRkZIRldGWS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIRmpvL0ZORltwRitGNS1GLDYlUSRtYXBGJ0YvRjItRl5vNiQtRiM2Jy1GLDYlUTRER21hcF9zaW1wbGlmeV90cmlnRidGL0YyRmZvRitGYHFGOUY5LUY2Ni1RIjtGJ0Y5RjtGaW9GQEZCRkRGRkZIRmpvRk0tRiw2JVErTGllQnJhY2tldEYnRi9GMi1GXm82JC1GIzYpRistRl5vNiYtRiM2JUZhcEZgcUY5RjlGZXNGZ3NGZm9GKy1GXm82Ji1GIzYlRmdwRmBxRjlGOUZlc0Znc0ZgcUY5RjlGXXVGYHFGOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY4LUkjbWlHRiQ2JVEjZXhGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSVldmFsRidGL0YyLUY2Ni1RIihGJ0Y5L0Y8RjFGPi9GQUYxRkJGREZGRkgvRktRLDAuMTY2NjY2N2VtRicvRk5GWC1GNjYtUSJbRidGOUZVRj5GVkZCRkRGRkZIRldGWS1GLDYlUSJYRidGL0YyLUY2Ni1RJyZzcGFyO0YnRjlGO0Y+RkBGQkZERkZGSEZKRk0tSShtZmVuY2VkR0YkNiQtRiM2Ly1JI21uR0YkNiRRIjFGJ0Y5LUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictRmNvNiRRIjJGJ0Y5RmZvLUZjbzYkUSIzRidGOUZmby1GY282JFEiNEYnRjlGZm8tRmNvNiRRIjVGJ0Y5RmZvLUZjbzYkUSMxNEYnRjlGZm8tRmNvNiRRIzI1RidGOUY5LUY2Ni1RIl1GJ0Y5RlVGPkZWRkJGREZGRkhGVy9GTlEsMC4xMTExMTExZW1GJ0Zmby1GXm82Ji1GIzYpLUYsNiVRImJGJ0YvRjItRjY2LVEiPUYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tSSZtZnJhY0dGJDYoRmJvLUYjNiNGXnAvJS5saW5ldGhpY2tuZXNzR0Zlby8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0Zoci8lKWJldmVsbGVkR0Y9RmZvLUYsNiVRI2wxRidGL0YyRlxyLUYsNiVRI2wzRidGL0YyRjkvJSVvcGVuR0Zmbi8lJmNsb3NlR0ZicS1GNjYtUSIpRidGOUZVRj5GVkZCRkRGRkZIRldGWS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIRmpvL0ZORltwRitGNS1GLDYlUSRtYXBGJ0YvRjItRl5vNiQtRiM2JS1GLDYlUTRER21hcF9zaW1wbGlmeV90cmlnRidGL0YyRmZvRitGOS1GNjYtUSI7RidGOUY7RmlvRkBGQkZERkZGSEZqb0ZNLUYsNiVRK0xpZUJyYWNrZXRGJ0YvRjItRl5vNiQtRiM2J0YrLUZebzYmLUYjNiNGYXBGOUZjc0Zlc0Zmb0YrLUZebzYmLUYjNiNGZ3BGOUZjc0Zlc0Y5Rlt1</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">NyktSSRfREdHNiI2IzckNyVRJ3ZlY3RvckYlSSJNRyUqcHJvdGVjdGVkRzciNyU3JDcjIiIiLCQqKCNGMCIiI0YwLCYtSSRjb3NHNiRGK0koX3N5c2xpYkdGJTYjSSN2MUdGK0YwKiZGNEYwSSNsM0dGJUYwRjBGMEY9ISIiRjA3JDcjRjRGPjckNyMiIiQsJCooRjNGMCwmLUY3NiNJI3YzR0YrRjBGPEYwRjBGPUY+RjAtRiQ2IzckRig3JjckRi8sJComLUkkc2luR0Y4RjpGMEY9Rj5GPjckRkIqJi1GUkZIRjBGPUY+NyQ3IyIiJS1GNzYjSSN2MkdGKzckNyMiIiYtRlJGWi1GJDYjNyRGKDcmNyRGLywkKihGM0YwLCYqKEY0RjBGNkYwRj1GMEYwRjBGMEYwKUY9RjRGPkY+NyRGQiwkKihGM0YwLCYqKEY0RjBGPUYwRkdGMEYwRjBGMEYwRmNvRj5GMDckRldGaW43JEZnbiwkRllGPi1GJDYjNyRGKDcmNyRGLywkKiojRjBGWEYwRlFGMCwmKiZGWEYwRmNvRjBGMEYwRj5GMClGPUZDRj5GMDckRkIsJCoqRmNwRjBGVUYwRmRwRjBGZnBGPkY+NyRGV0ZbcDckRmduLCRGaW5GPi1GJDYjNyRGKDckNyRGLywkKihGM0YwRjVGMEZmcEY+Rj43JEZCLCQqKEYzRjBGRkYwRmZwRj5GPi1GJDYjNyRGKDcmNyRGLywkKiojRjAiIilGMEZkcEYwRmFvRjApRj1GWEY+RjA3JEZCLCQqKkZeckYwRmRwRjBGZ29GMEZgckY+Rj43JEZXRlxxNyRGZ25GWS1GJDYjNyRGKDckNyRGLywkKihGM0YwRmFvRjBGYHJGPkY+NyRGQiwkKihGM0YwRmdvRjBGYHJGPkYw</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkmbWZyYWNHRiQ2KC1GIzYmLUYjNiYtSSNtaUdGJDYlUSRzaW5GJy8lJ2l0YWxpY0dRJmZhbHNlRicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLUkjbW9HRiQ2LVEwJkFwcGx5RnVuY3Rpb247RidGOS8lJmZlbmNlR0Y4LyUqc2VwYXJhdG9yR0Y4LyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRlAtSShtZmVuY2VkR0YkNiQtRjM2JVEjdjFGJy9GN1EldHJ1ZUYnL0Y6USdpdGFsaWNGJ0Y5RjktRj02LVExJkludmlzaWJsZVRpbWVzO0YnRjlGQEZCRkRGRkZIRkpGTEZORlEtRlQ2JC1GIzYmLUYjNiYtSSNtbkdGJDYkUSI0RidGOUZnbi1JJW1zdXBHRiQ2JS1GMzYlUSNsM0YnRllGZW4tRmFvNiRRIjJGJ0Y5LyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJ0Y5LUY9Ni1RKCZtaW51cztGJ0Y5RkBGQkZERkZGSEZKRkwvRk9RLDAuMjIyMjIyMmVtRicvRlJGZHAtRmFvNiRRIjFGJ0Y5RjlGOUY5LUYjNiZGYG9GZ24tRmVvNiVGZ28tRmFvNiRRIjVGJ0Y5Rl1wRjkvJS5saW5ldGhpY2tuZXNzR0ZocC8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0ZkcS8lKWJldmVsbGVkR0Y4RmduLUklbXN1YkdGJDYlLUY9Ni1RKyZQYXJ0aWFsRDtGJ0Y5RkBGQkZERkZGSEZKRkxGTkZRRlYvJS9zdWJzY3JpcHRzaGlmdEdGX3BGYHAtRiw2KC1GIzYmLUYjNiZGMkY8LUZUNiQtRjM2JVEjdjNGJ0ZZRmVuRjlGOUZnbkZqbkY5RmlwRmBxRmJxRmVxRmdxRmduLUZqcTYlRlxyRmlyRl9yRjk=">LUkkX0RHRzYiNiM3JDclUSd2ZWN0b3JGJEkiTUclKnByb3RlY3RlZEc3IjckNyQ3IyIiIiwkKiojRi8iIiVGLy1JJHNpbkc2JEYqSShfc3lzbGliR0YkNiNJI3YxR0YqRi8sJiomRjNGLylJI2wzR0YkIiIjRi9GL0YvISIiRi8pRj0iIiZGP0YvNyQ3IyIiJCwkKipGMkYvLUY1NiNJI3YzR0YqRi9GOkYvRkBGP0Y/</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L2649" drawlabel="true" applyint="true" applyrational="true">
<Input>
<Text-field style="Text" layout="Normal">Example 2/3.
Returns false if the given list does not form a basis.</Text-field>
<Text-field prompt="M &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEqc3RyX2NvbnN0RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkobWZlbmNlZEdGJDYkLUYjNiQtRiw2JVEjZXhGJ0YvRjIvRjNRJ25vcm1hbEYnRj0tSSNtb0dGJDYtUSI7RidGPS8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGMS8lKXN0cmV0Y2h5R0ZFLyUqc3ltbWV0cmljR0ZFLyUobGFyZ2VvcEdGRS8lLm1vdmFibGVsaW1pdHNHRkUvJSdhY2NlbnRHRkUvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lK2V4ZWN1dGFibGVHRkVGPQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2JVEqc3RyX2NvbnN0RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkobWZlbmNlZEdGJDYkLUYjNiMtRiw2JVEjZXhGJ0YvRjIvRjNRJ25vcm1hbEYnLUkjbW9HRiQ2LVEiO0YnRj0vJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjEvJSlzdHJldGNoeUdGRS8lKnN5bW1ldHJpY0dGRS8lKGxhcmdlb3BHRkUvJS5tb3ZhYmxlbGltaXRzR0ZFLyUnYWNjZW50R0ZFLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMjc3Nzc3OGVtRic=</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">SSZmYWxzZUclKnByb3RlY3RlZEc=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L2630" drawlabel="true" applyint="true" applyrational="true">
<Input>
<Text-field style="Text" layout="Normal">Example 3/3.</Text-field>
<Text-field prompt="M &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYuLUkjbWlHRiQ2JVElZXhfQ0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRKnN0cl9jb25zdEYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYmLUYsNiVRI2V4RidGL0YyLUZTNiYtRiM2Jy1JI21uR0YkNiRRIjFGJ0Y5LUY2Ni1RIy4uRidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZOUSYwLjBlbUYnLUZpbjYkUSI2RidGOS8lK2V4ZWN1dGFibGVHRj1GOUY5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmZvRjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1GLDYlUSdldmFsREdGJ0YvRjItRlM2JC1GIzYmLUYsNiVRJGFkZEYnRi9GMi1GUzYkLUYjNjBGKy1GUzYmLUYjNictRmluNiRRIjNGJ0Y5LUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktGYm8vRk5RLDAuMzMzMzMzM2VtRictRmluNiRRIjVGJ0Y5RmZvRjlGOUZob0ZbcC1GUzYmLUYjNiUtRiw2JVEia0YnRi9GMkZmb0Y5RjlGaG9GW3AtRjY2LVEnJnNkb3Q7RidGOUY7Rj5GQEZCRkRGRkZIRmpxRmFvRldGYHJGZnFGZHItRjY2LVEiPUYnRjlGO0Y+RkBGQkZERkZGSEZKRk1GaG5GXG9GY29GZm9GOUY5RmZvRjlGOS1GLDYjUSFGJy1JJ21zcGFjZUdGJDYmLyUnaGVpZ2h0R1EmMC4wZXhGJy8lJndpZHRoR0Ziby8lJmRlcHRoR0Zlcy8lKmxpbmVicmVha0dRJWF1dG9GJy1GNjYtUSI7RidGOUY7RmlxRkBGQkZERkZGSEZqcUZNRmZvRjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYsLUkjbWlHRiQ2JVElZXhfQ0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRKnN0cl9jb25zdEYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYkLUYsNiVRI2V4RidGL0YyLUZTNiYtRiM2JS1JI21uR0YkNiRRIjFGJ0Y5LUY2Ni1RIy4uRidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZOUSYwLjBlbUYnLUZpbjYkUSI2RidGOUY5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tRiw2JVEnZXZhbERHRidGL0YyLUZTNiQtRiM2JC1GLDYlUSRhZGRGJ0YvRjItRlM2JC1GIzYuRistRlM2Ji1GIzYlLUZpbjYkUSIzRidGOS1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLRmJvL0ZOUSwwLjMzMzMzMzNlbUYnLUZpbjYkUSI1RidGOUY5RmZvRmlvLUZTNiYtRiM2Iy1GLDYlUSJrRidGL0YyRjlGZm9GaW8tRjY2LVEnJnNkb3Q7RidGOUY7Rj5GQEZCRkRGRkZIRmhxRmFvRldGXnJGZHFGYnItRjY2LVEiPUYnRjlGO0Y+RkBGQkZERkZGSEZKRk1GaG5GXG9GY29GOUY5LUYsNiNRIUYnLUknbXNwYWNlR0YkNiYvJSdoZWlnaHRHUSYwLjBleEYnLyUmd2lkdGhHRmJvLyUmZGVwdGhHRmNzLyUqbGluZWJyZWFrR1ElYXV0b0YnLUY2Ni1RIjtGJ0Y5RjtGZ3FGQEZCRkRGRkZIRmhxRk0=</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkmbWZyYWNHRiQ2KC1GIzYmLUYjNiYtSSNtaUdGJDYlUSRzaW5GJy8lJ2l0YWxpY0dRJmZhbHNlRicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLUkjbW9HRiQ2LVEwJkFwcGx5RnVuY3Rpb247RidGOS8lJmZlbmNlR0Y4LyUqc2VwYXJhdG9yR0Y4LyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRlAtSShtZmVuY2VkR0YkNiQtRjM2JVEjdjFGJy9GN1EldHJ1ZUYnL0Y6USdpdGFsaWNGJ0Y5RjktRj02LVExJkludmlzaWJsZVRpbWVzO0YnRjlGQEZCRkRGRkZIRkpGTEZORlEtRlQ2JC1GIzYmLUYjNiYtSSNtbkdGJDYkUSI0RidGOUZnbi1JJW1zdXBHRiQ2JS1GMzYlUSNsM0YnRllGZW4tRmFvNiRRIjJGJ0Y5LyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJ0Y5LUY9Ni1RKCZtaW51cztGJ0Y5RkBGQkZERkZGSEZKRkwvRk9RLDAuMjIyMjIyMmVtRicvRlJGZHAtRmFvNiRRIjFGJ0Y5RjlGOUY5LUYjNiZGYG9GZ24tRmVvNiVGZ28tRmFvNiRRIjVGJ0Y5Rl1wRjkvJS5saW5ldGhpY2tuZXNzR0ZocC8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0ZkcS8lKWJldmVsbGVkR0Y4RmduLUklbXN1YkdGJDYlLUY9Ni1RKyZQYXJ0aWFsRDtGJ0Y5RkBGQkZERkZGSEZKRkxGTkZRRlYvJS9zdWJzY3JpcHRzaGlmdEdGX3BGYHAtRiw2KC1GIzYmLUYjNiZGMkY8LUZUNiQtRjM2JVEjdjNGJ0ZZRmVuRjlGOUZnbkZqbkY5RmlwRmBxRmJxRmVxRmdxRmduLUZqcTYlRlxyRmlyRl9yRjk=">LUkkX0RHRzYiNiM3JDclUSd2ZWN0b3JGJEkiTUclKnByb3RlY3RlZEc3IjckNyQ3IyIiIiwkKiojRi8iIiVGLy1JJHNpbkc2JEYqSShfc3lzbGliR0YkNiNJI3YxR0YqRi8sJiomRjNGLylJI2wzR0YkIiIjRi9GL0YvISIiRi8pRj0iIiZGP0YvNyQ3IyIiJCwkKipGMkYvLUY1NiNJI3YzR0YqRi9GOkYvRkBGP0Y/</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L2632" drawlabel="true" applyint="true" applyrational="true">
<Input>
<Text-field prompt="M &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">JSFH</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L2613" drawlabel="true" applyint="true" applyrational="true">
<Input>
<Text-field style="Text" layout="Normal">Find A<Font subscript="true">a</Font><Font superscript="true">k</Font> coefficients of X<Font subscript="true">a</Font> = Sum( A<Font subscript="true">a</Font><Font superscript="true">k</Font> X<Font subscript="true">k</Font> ).</Text-field>
<Text-field prompt="M &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZELUkjbWlHRiQ2JVEvY29lZl9mdW5jdGlvbnNGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GNjYvUSVwcm9jRicvJSVib2xkR0YxL0YzUSVib2xkRicvJStmb250d2VpZ2h0R0ZVRjtGPkZARkJGREZGRkgvRktRJjAuMGVtRicvRk5GWS1JKG1mZW5jZWRHRiQ2JC1GIzYkLUYsNiVRJmJhc2lzRidGL0YyRjlGOS1GLDYjUSFGJy1JJ21zcGFjZUdGJDYmLyUnaGVpZ2h0R1EmMC4wZXhGJy8lJndpZHRoR0ZZLyUmZGVwdGhHRmVvLyUqbGluZWJyZWFrR1EobmV3bGluZUYnLUY2Ni1RIn5GJ0Y5RjtGPkZARkJGREZGRkhGWEZaRl1wLUYsNiVRIm5GJ0YvRjJGNS1GLDYlUSludW1lbGVtc0YnRi9GMkZlbi1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTUZgb0ZdcEZdcC1GLDYlUSJBRidGL0YyRjUtRmZuNiYtRiM2JS1GLDYlUSRzZXFGJ0YvRjItRmZuNiQtRiM2Ky1GLDYlUS5HZXRDb21wb25lbnRzRidGL0YyLUZmbjYkLUYjNihGam4tRmZuNiYtRiM2JC1GLDYlUSJrRidGL0YyRjlGOS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJy1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIRlgvRk5RLDAuMzMzMzMzM2VtRidGam4tRmZuNiYtRiM2Ji1JI21uR0YkNiRRIjFGJ0Y5LUY2Ni1RIy4uRidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnRlotRmZzNiRRIjVGJ0Y5RjlGOUZlckZockY5RjlGW3NGYnItRjY2LVEiPUYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tRmZzNiRRIjZGJ0Y5RmlzRmBwRjlGOUY5RjlGZXJGaHJGZnBGYG9GXXBGXXAtRiw2JVEpc2ltcGxpZnlGJ0YvRjItRmZuNiQtRiM2JEZpcEY5RjlGXW9GYG9GXXAtRjY2L1EkZW5kRidGUkZURlZGO0Y+RkBGQkZERkZGSEZYRlpGXXBGT0ZmcC8lK2V4ZWN1dGFibGVHRj1GOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZCLUkjbWlHRiQ2JVEvY29lZl9mdW5jdGlvbnNGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GNjYvUSVwcm9jRicvJSVib2xkR0YxL0YzUSVib2xkRicvJStmb250d2VpZ2h0R0ZVRjtGPkZARkJGREZGRkgvRktRJjAuMGVtRicvRk5GWS1JKG1mZW5jZWRHRiQ2JC1GIzYjLUYsNiVRJmJhc2lzRidGL0YyRjktRiw2I1EhRictSSdtc3BhY2VHRiQ2Ji8lJ2hlaWdodEdRJjAuMGV4RicvJSZ3aWR0aEdGWS8lJmRlcHRoR0Zlby8lKmxpbmVicmVha0dRKG5ld2xpbmVGJy1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIRlhGWkZdcC1GLDYlUSJuRidGL0YyRjUtRiw2JVEpbnVtZWxlbXNGJ0YvRjJGZW4tRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk1GYG9GXXBGXXAtRiw2JVEiQUYnRi9GMkY1LUZmbjYmLUYjNiQtRiw2JVEkc2VxRidGL0YyLUZmbjYkLUYjNiotRiw2JVEuR2V0Q29tcG9uZW50c0YnRi9GMi1GZm42JC1GIzYnRmpuLUZmbjYmLUYjNiMtRiw2JVEia0YnRi9GMkY5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkhGWC9GTlEsMC4zMzMzMzMzZW1GJ0Zqbi1GZm42Ji1GIzYlLUkjbW5HRiQ2JFEiMUYnRjktRjY2LVEjLi5GJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRidGWi1GZnM2JFEiNUYnRjlGOUZlckZockY5RltzRmJyLUY2Ni1RIj1GJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUZmczYkUSI2RidGOUZpc0ZgcEY5RjlGZXJGaHJGZnBGYG9GXXBGXXAtRiw2JVEpc2ltcGxpZnlGJ0YvRjItRmZuNiQtRiM2I0ZpcEY5Rl1vRmBvRl1wLUY2Ni9RJGVuZEYnRlJGVEZWRjtGPkZARkJGREZGRkhGWEZaRl1wRk9GZnA=</Equation></Text-field>
</Input>
<Output>
<Text-field style="HyperlinkWarning" layout="HyperlinkWarning"><Hyperlink linktarget="http://www.maplesoft.com/support/help/errors/view.aspx?path=Warning,%20%60n%60%20is%20implicitly%20declared%20local%20to%20procedure%20%60coef_functions%60" hyperlink="true"><Font style="HyperlinkWarning">Warning, `n` is implicitly declared local to procedure `coef_functions`</Font></Hyperlink></Text-field>
</Output>
<Output>
<Text-field style="HyperlinkWarning" layout="HyperlinkWarning"><Hyperlink linktarget="http://www.maplesoft.com/support/help/errors/view.aspx?path=Warning,%20%60A%60%20is%20implicitly%20declared%20local%20to%20procedure%20%60coef_functions%60" hyperlink="true"><Font style="HyperlinkWarning">Warning, `A` is implicitly declared local to procedure `coef_functions`</Font></Hyperlink></Text-field>
</Output>
</Group>
<Group labelreference="L2616" drawlabel="true" applyint="true" applyrational="true">
<Input>
<Text-field style="Text" layout="Normal">Example.</Text-field>
<Text-field prompt="M &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY9LUkjbWlHRiQ2JVEjZXhGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSVldmFsRidGL0YyLUY2Ni1RIihGJ0Y5L0Y8RjFGPi9GQUYxRkJGREZGRkgvRktRLDAuMTY2NjY2N2VtRicvRk5GWC1GNjYtUSJbRidGOUZVRj5GVkZCRkRGRkZIRldGWS1GLDYlUSNYcEYnRi9GMi1GNjYtUScmc3BhcjtGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUkobWZlbmNlZEdGJDYkLUYjNiYtSSNtbkdGJDYkUSIxRidGOS1GNjYtUSMuLkYnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTlEmMC4wZW1GJy1GY282JFEiNUYnRjlGOUY5LUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktGXHAvRk5RLDAuMzMzMzMzM2VtRictRiw2JVElWHAxNEYnRi9GMi1GNjYtUSJdRidGOUZVRj5GVkZCRkRGRkZIRlcvRk5RLDAuMTExMTExMWVtRidGYHAtRl5vNiYtRiM2Li1GLDYlUSJiRidGL0YyLUY2Ni1RIj1GJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUkmbWZyYWNHRiQ2KEZiby1GIzYkLUZjbzYkUSIyRidGOUY5LyUubGluZXRoaWNrbmVzc0dGZW8vJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGZXIvJSliZXZlbGxlZEdGPUZgcC1GLDYlUSNsMUYnRi9GMkZmcUZpcUZgcC1GLDYlUSNsM0YnRi9GMkZmcUZpcUY5RjkvJSVvcGVuR0Zmbi8lJmNsb3NlR0ZccS1GNjYtUSIpRidGOUZVRj5GVkZCRkRGRkZIRldGWS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTUYrRjUtRiw2JVErREdzaW1wbGlmeUYnRi9GMi1GXm82JC1GIzYlRisvJStleGVjdXRhYmxlR0Y9RjlGOS1GNjYtUSI7RidGOUY7RmNwRkBGQkZERkZGSEZkcEZNLUYsNiVRJWV4X0FGJ0YvRjJGNS1GLDYlUSlzaW1wbGlmeUYnRi9GMi1GXm82JC1GIzYmLUYsNiVRL2NvZWZfZnVuY3Rpb25zRidGL0YyRl10RmF0RjlGOUZjdEZhdEY5">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY7LUkjbWlHRiQ2JVEjZXhGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSVldmFsRidGL0YyLUY2Ni1RIihGJ0Y5L0Y8RjFGPi9GQUYxRkJGREZGRkgvRktRLDAuMTY2NjY2N2VtRicvRk5GWC1GNjYtUSJbRidGOUZVRj5GVkZCRkRGRkZIRldGWS1GLDYlUSNYcEYnRi9GMi1GNjYtUScmc3BhcjtGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUkobWZlbmNlZEdGJDYkLUYjNiUtSSNtbkdGJDYkUSIxRidGOS1GNjYtUSMuLkYnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTlEmMC4wZW1GJy1GY282JFEiNUYnRjlGOS1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLRlxwL0ZOUSwwLjMzMzMzMzNlbUYnLUYsNiVRJVhwMTRGJ0YvRjItRjY2LVEiXUYnRjlGVUY+RlZGQkZERkZGSEZXL0ZOUSwwLjExMTExMTFlbUYnRmBwLUZebzYmLUYjNi0tRiw2JVEiYkYnRi9GMi1GNjYtUSI9RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1JJm1mcmFjR0YkNihGYm8tRiM2Iy1GY282JFEiMkYnRjkvJS5saW5ldGhpY2tuZXNzR0Zlby8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0Zlci8lKWJldmVsbGVkR0Y9RmBwLUYsNiVRI2wxRidGL0YyRmZxRmlxRmBwLUYsNiVRI2wzRidGL0YyRmZxRmlxRjkvJSVvcGVuR0Zmbi8lJmNsb3NlR0ZccS1GNjYtUSIpRidGOUZVRj5GVkZCRkRGRkZIRldGWS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTUYrRjUtRiw2JVErREdzaW1wbGlmeUYnRi9GMi1GXm82JC1GIzYjRitGOS1GNjYtUSI7RidGOUY7RmNwRkBGQkZERkZGSEZkcEZNLUYsNiVRJWV4X0FGJ0YvRjJGNS1GLDYlUSlzaW1wbGlmeUYnRi9GMi1GXm82JC1GIzYkLUYsNiVRL2NvZWZfZnVuY3Rpb25zRidGL0YyRl10RjlGYXQ=</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEjZXhGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSM6PUYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUkobWZlbmNlZEdGJDYmLUYjNjAtRiM2MC1JJW1zdWJHRiQ2JS1GNjYtUSsmUGFydGlhbEQ7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORmduLUYsNiVRI3AxRidGL0YyLyUvc3Vic2NyaXB0c2hpZnRHUSIwRictRjY2LVEoJm1pbnVzO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZjby1GVzYlRlktRiw2JVEjcDJGJ0YvRjJGXG8tRjY2LVEnJnBsdXM7RidGOUY7Rj5GQEZCRkRGRkZIRmJvRmRvLUZXNiVGWS1GLDYlUSNwM0YnRi9GMkZcb0Zfby1GLDYlUSNwNUYnRi9GMi1GNjYtUTEmSW52aXNpYmxlVGltZXM7RidGOUY7Rj5GQEZCRkRGRkZIRmZuRmhuLUZXNiVGWS1GLDYlUSNwNEYnRi9GMkZcb0Zqb0ZqcEZlcC1GVzYlRllGYnBGXG9GOS1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIRmZuL0ZOUSwwLjMzMzMzMzNlbUYnLUYjNi1GX28tRiM2Ji1JI21uR0YkNiRRIjJGJ0Y5RmVwRmluRjlGZXBGVkZqby1GIzYmRmlxRmVwRl9wRjlGZXBGXXBGam9GaHBGOUZfcS1GIzYtRl9vRmlxRmVwRlZGam9GaXFGZXBGXXBGX29GXXFGOUZfcS1GIzYlRl9vRmhwRjlGX3EtRiM2K0Zfby1GanE2JFEiNEYnRjlGZXBGVkZfb0ZlckZlcEZdcEY5Rl9xLUYjNiRGXXFGOS8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGPUY5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGanJGXXNGOQ==">NygtSSRfREdHNiI2IzckNyVRJ3ZlY3RvckYlSSRQb2xHJSpwcm90ZWN0ZWRHNyI3JzckNyMiIiJGMDckNyMiIiMhIiI3JDcjIiIkRjA3JDcjIiIlLCRJI3A1R0YrRjQ3JDcjIiImSSNwNEdGKy1GJDYjNyRGKDclNyRGLywkKiZGM0YwSSNwMUdGK0YwRjQ3JEY2LCQqJkYzRjBJI3AzR0YrRjBGMDckRjlGMC1GJDYjNyRGKDclNyRGLyEiIzckRjZGMzckRj5GNC1GJDYjNyRGKDcjNyRGOUY0LUYkNiM3JEYoNyQ3JEYvISIlNyRGNkZqbi1GJDYjNyRGKDcjNyRGPkYw</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVElZXhfQUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIzo9RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtSShtZmVuY2VkR0YkNiYtRiM2Ji1GUDYmLUYjNi4tSSNtbkdGJDYkUSIwRidGOS1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUkmbWZyYWNHRiQ2KC1GIzYmLUZZNiRRIjJGJ0Y5LyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y9RjktRiM2Ji1GIzYmLUYsNiVRI3AzRidGL0YyLUY2Ni1RIitGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GZnAtRiw2JVEjcDFGJ0YvRjJGOUZmb0Zpb0Y5LyUubGluZXRoaWNrbmVzc0dRIjFGJy8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0ZgcS8lKWJldmVsbGVkR0Y9RmZuLUYjNiUtRjY2LVEqJnVtaW51czA7RidGOUY7Rj5GQEZCRkRGRkZIRmVwRmdwLUZZNiRGXXFGOUY5RmZuRl5vRmZuLUYjNidGZ3EtRiM2KC1GX282KEZqcUZjb0ZbcUZecUZhcUZjcS1GNjYtUTEmSW52aXNpYmxlVGltZXM7RidGOUY7Rj5GQEZCRkRGRkZIRmpuL0ZORltvLUZfbzYoLUYjNiYtRiM2JkZocC1GNjYtUSgmbWludXM7RidGOUY7Rj5GQEZCRkRGRkZIRmVwRmdwRl9wRjlGZm9GaW9GOUZbcEZbcUZecUZhcUZjcUZmb0Zpb0Y5RmZvRmlvRjlGZm9GaW9GOUY5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmZvRmlvRjlGOUZfc0Zic0Zmb0Zpb0Y5">NyM3JyIiISwkKiYiIiMiIiIsJkkjcDNHJSpwcm90ZWN0ZWRHIiIiSSNwMUclKnByb3RlY3RlZEciIiIhIiIiIiIhIiIsJComIiIjIiIiLCZJI3AzRyUqcHJvdGVjdGVkRyIiIkkjcDFHJSpwcm90ZWN0ZWRHIiIiISIiIiIiLCQqKCMiIiIiIiMiIiIsJkkjcDFHJSpwcm90ZWN0ZWRHIiIiSSNwM0clKnByb3RlY3RlZEchIiIiIiIsJkkjcDNHJSpwcm90ZWN0ZWRHIiIiSSNwMUclKnByb3RlY3RlZEciIiIhIiIhIiI=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L2634" drawlabel="true" applyint="true" applyrational="true">
<Input>
<Text-field prompt="Pol &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">JSFH</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L2618" drawlabel="true" applyint="true" applyrational="true">
<Input>
<Text-field style="Text" layout="Normal">Find relations used in Lemma 8.</Text-field>
<Text-field prompt="Pol &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="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">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</Equation></Text-field>
</Input>
<Output>
<Text-field style="HyperlinkWarning" layout="HyperlinkWarning"><Hyperlink linktarget="http://www.maplesoft.com/support/help/errors/view.aspx?path=Warning,%20%60n%60%20is%20implicitly%20declared%20local%20to%20procedure%20%60print_A_relations%60" hyperlink="true"><Font style="HyperlinkWarning">Warning, `n` is implicitly declared local to procedure `print_A_relations`</Font></Hyperlink></Text-field>
</Output>
<Output>
<Text-field style="HyperlinkWarning" layout="HyperlinkWarning"><Hyperlink linktarget="http://www.maplesoft.com/support/help/errors/view.aspx?path=Warning,%20%60exprs%60%20is%20implicitly%20declared%20local%20to%20procedure%20%60print_A_relations%60" hyperlink="true"><Font style="HyperlinkWarning">Warning, `exprs` is implicitly declared local to procedure `print_A_relations`</Font></Hyperlink></Text-field>
</Output>
</Group>
<Group labelreference="L2617" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal">Example.</Text-field>
<Text-field prompt="Pol &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEycHJpbnRfQV9yZWxhdGlvbnNGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2Jy1GLDYlUSVleF9BRidGL0YyLUkjbW9HRiQ2LVEiLEYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGMS8lKXN0cmV0Y2h5R0ZFLyUqc3ltbWV0cmljR0ZFLyUobGFyZ2VvcEdGRS8lLm1vdmFibGVsaW1pdHNHRkUvJSdhY2NlbnRHRkUvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GNjYmLUYjNi8tSSNtbkdGJDYkUSIxRidGQUY9LUZnbjYkUSIyRidGQUY9LUZnbjYkUSIzRidGQUY9LUZnbjYkUSI0RidGQUY9LUZnbjYkUSI1RidGQUY9LUZnbjYkUSMxNEYnRkEvJStleGVjdXRhYmxlR0ZFRkFGQS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0Zpb0ZBRkEtRj42LVEiO0YnRkFGQ0ZGRkhGSkZMRk5GUEZSL0ZWUSwwLjI3Nzc3NzhlbUYnRmlvRkE=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2JVEycHJpbnRfQV9yZWxhdGlvbnNGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2JS1GLDYlUSVleF9BRidGL0YyLUkjbW9HRiQ2LVEiLEYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGMS8lKXN0cmV0Y2h5R0ZFLyUqc3ltbWV0cmljR0ZFLyUobGFyZ2VvcEdGRS8lLm1vdmFibGVsaW1pdHNHRkUvJSdhY2NlbnRHRkUvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GNjYmLUYjNi0tSSNtbkdGJDYkUSIxRidGQUY9LUZnbjYkUSIyRidGQUY9LUZnbjYkUSIzRidGQUY9LUZnbjYkUSI0RidGQUY9LUZnbjYkUSI1RidGQUY9LUZnbjYkUSMxNEYnRkFGQS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0ZBLUY+Ni1RIjtGJ0ZBRkNGRkZIRkpGTEZORlBGUi9GVlEsMC4yNzc3Nzc4ZW1GJw==</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUYjNiYtRiM2JC1JKG1zdWJzdXBHRiQ2Jy1JI21pR0YkNiVRIkFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictRiM2Ji1JI21uR0YkNiRRIzE0RicvRjpRJ25vcm1hbEYnLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R1EmZmFsc2VGJ0ZCLUY/NiRRIjRGJ0ZCLyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJy8lL3N1YnNjcmlwdHNoaWZ0R0ZPRkItSSNtb0dGJDYtUSgmbWludXM7RidGQi8lJmZlbmNlR0ZJLyUqc2VwYXJhdG9yR0ZJLyUpc3RyZXRjaHlHRkkvJSpzeW1tZXRyaWNHRkkvJShsYXJnZW9wR0ZJLyUubW92YWJsZWxpbWl0c0dGSS8lJ2FjY2VudEdGSS8lJ2xzcGFjZUdRLDAuMjIyMjIyMmVtRicvJSdyc3BhY2VHRmBvLUYjNiQtRjA2J0YyRjwtRj82JFEiMkYnRkJGTUZQRkJGQi1GUzYtUSI9RidGQkZWRlhGWkZmbkZobkZqbkZcby9GX29RLDAuMjc3Nzc3OGVtRicvRmJvRl5wLUY/NiRGT0ZCRkRGR0ZC">LywmKiQpJkkiQUc2IjYjIiM5IiIlIiIiRiwqJClGJiIiI0YsISIiIiIh</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUYjNiQtSShtc3Vic3VwR0YkNictSSNtaUdGJDYlUSJBRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUYjNiYtSSNtbkdGJDYkUSMxNEYnL0Y4USdub3JtYWxGJy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdRJmZhbHNlRidGQC1GPTYkUSIzRidGQC8lMXN1cGVyc2NyaXB0c2hpZnRHUSIwRicvJS9zdWJzY3JpcHRzaGlmdEdGTUZALUkjbW9HRiQ2LVEiPUYnRkAvJSZmZW5jZUdGRy8lKnNlcGFyYXRvckdGRy8lKXN0cmV0Y2h5R0ZHLyUqc3ltbWV0cmljR0ZHLyUobGFyZ2VvcEdGRy8lLm1vdmFibGVsaW1pdHNHRkcvJSdhY2NlbnRHRkcvJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0Zeby1GIzYlLUZRNi1RKiZ1bWludXMwO0YnRkBGVEZWRlhGWkZmbkZobkZqbi9GXW9RLDAuMjIyMjIyMmVtRicvRmBvRmdvLUY9NiRRIjFGJ0ZARkBGQkZFRkA=">LyokKSZJIkFHNiI2IyIjOSIiJCIiIiEiIg==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L2637" drawlabel="true">
<Input>
<Text-field prompt="Pol &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">JSFH</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L2619" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal">Returns data of the branch as a list.
<Font bold="true">Input:</Font>
 - basis_indices ... list of the basis vector fields indices,
 - parameter_constaint ... list of equalities for l<Font subscript="true">1</Font>,l<Font subscript="true">3</Font>,b.
<Font bold="true">Output:</Font> [basis_indices, parameter_constaint, basis_pol, C, A],
where:
 - basis_indices ... as in Input,
 - parameter_constaint ... as in Input
 - basis_pol ... evaluated basis vector fields on the branch in polynomial coordinates,
 - C ... structure coefficients of the corresponding Lie algebra,
 - A ... the A<Font subscript="true">a</Font><Font superscript="true">k</Font> coefficients.</Text-field>
<Text-field prompt="Pol &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="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">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</Equation></Text-field>
</Input>
<Output>
<Text-field style="HyperlinkWarning" layout="HyperlinkWarning"><Hyperlink linktarget="http://www.maplesoft.com/support/help/errors/view.aspx?path=Warning,%20%60basis%60%20is%20implicitly%20declared%20local%20to%20procedure%20%60data_for_branch%60" hyperlink="true"><Font style="HyperlinkWarning">Warning, `basis` is implicitly declared local to procedure `data_for_branch`</Font></Hyperlink></Text-field>
</Output>
<Output>
<Text-field style="HyperlinkWarning" layout="HyperlinkWarning"><Hyperlink linktarget="http://www.maplesoft.com/support/help/errors/view.aspx?path=Warning,%20%60C%60%20is%20implicitly%20declared%20local%20to%20procedure%20%60data_for_branch%60" hyperlink="true"><Font style="HyperlinkWarning">Warning, `C` is implicitly declared local to procedure `data_for_branch`</Font></Hyperlink></Text-field>
</Output>
<Output>
<Text-field style="HyperlinkWarning" layout="HyperlinkWarning"><Hyperlink linktarget="http://www.maplesoft.com/support/help/errors/view.aspx?path=Warning,%20%60basis_pol%60%20is%20implicitly%20declared%20local%20to%20procedure%20%60data_for_branch%60" hyperlink="true"><Font style="HyperlinkWarning">Warning, `basis_pol` is implicitly declared local to procedure `data_for_branch`</Font></Hyperlink></Text-field>
</Output>
<Output>
<Text-field style="HyperlinkWarning" layout="HyperlinkWarning"><Hyperlink linktarget="http://www.maplesoft.com/support/help/errors/view.aspx?path=Warning,%20%60A%60%20is%20implicitly%20declared%20local%20to%20procedure%20%60data_for_branch%60" hyperlink="true"><Font style="HyperlinkWarning">Warning, `A` is implicitly declared local to procedure `data_for_branch`</Font></Hyperlink></Text-field>
</Output>
</Group>
<Group labelreference="L2626" drawlabel="true">
<Input>
<Text-field prompt="Pol &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEpYnJhbmNoMWFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUTBkYXRhX2Zvcl9icmFuY2hGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2Jy1GUzYmLUYjNi8tSSNtbkdGJDYkUSIxRidGOS1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUZmbjYkUSIyRidGOUZpbi1GZm42JFEiM0YnRjlGaW4tRmZuNiRRIjRGJ0Y5RmluLUZmbjYkUSI1RidGOUZpbi1GZm42JFEjMTRGJ0Y5LyUrZXhlY3V0YWJsZUdGPUY5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGaW4tRlM2Ji1GIzYrLUYsNiVRImJGJ0YvRjItRjY2LVEiPUYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tSSZtZnJhY0dGJDYoRmVuLUYjNiVGYW9GL0YyLyUubGluZXRoaWNrbmVzc0dGaG4vJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGW3IvJSliZXZlbGxlZEdGPUZpbi1GLDYlUSNsMUYnRi9GMkZfcS1GLDYlUSNsM0YnRi9GMkZgcEY5RjlGYnBGZXBGYHBGOUY5LUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNRmBwRjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEpYnJhbmNoMWFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUTBkYXRhX2Zvcl9icmFuY2hGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2JS1GUzYmLUYjNi0tSSNtbkdGJDYkUSIxRidGOS1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUZmbjYkUSIyRidGOUZpbi1GZm42JFEiM0YnRjlGaW4tRmZuNiRRIjRGJ0Y5RmluLUZmbjYkUSI1RidGOUZpbi1GZm42JFEjMTRGJ0Y5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGaW4tRlM2Ji1GIzYpLUYsNiVRImJGJ0YvRjItRjY2LVEiPUYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tSSZtZnJhY0dGJDYoRmVuLUYjNiNGYW8vJS5saW5ldGhpY2tuZXNzR0Zobi8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0ZpcS8lKWJldmVsbGVkR0Y9RmluLUYsNiVRI2wxRidGL0YyRl1xLUYsNiVRI2wzRidGL0YyRjlGYHBGY3BGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTQ==</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUYjNiYtRiM2JC1JKG1zdWJzdXBHRiQ2Jy1JI21pR0YkNiVRIkFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictRiM2Ji1JI21uR0YkNiRRIzE0RicvRjpRJ25vcm1hbEYnLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R1EmZmFsc2VGJ0ZCLUY/NiRRIjRGJ0ZCLyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJy8lL3N1YnNjcmlwdHNoaWZ0R0ZPRkItSSNtb0dGJDYtUSgmbWludXM7RidGQi8lJmZlbmNlR0ZJLyUqc2VwYXJhdG9yR0ZJLyUpc3RyZXRjaHlHRkkvJSpzeW1tZXRyaWNHRkkvJShsYXJnZW9wR0ZJLyUubW92YWJsZWxpbWl0c0dGSS8lJ2FjY2VudEdGSS8lJ2xzcGFjZUdRLDAuMjIyMjIyMmVtRicvJSdyc3BhY2VHRmBvLUYjNiQtRjA2J0YyRjwtRj82JFEiMkYnRkJGTUZQRkJGQi1GUzYtUSI9RidGQkZWRlhGWkZmbkZobkZqbkZcby9GX29RLDAuMjc3Nzc3OGVtRicvRmJvRl5wLUY/NiRGT0ZCRkRGR0ZC">LywmKiQpJkkiQUc2IjYjIiM5IiIlIiIiRiwqJClGJiIiI0YsISIiIiIh</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUYjNiQtSShtc3Vic3VwR0YkNictSSNtaUdGJDYlUSJBRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUYjNiYtSSNtbkdGJDYkUSMxNEYnL0Y4USdub3JtYWxGJy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdRJmZhbHNlRidGQC1GPTYkUSIzRidGQC8lMXN1cGVyc2NyaXB0c2hpZnRHUSIwRicvJS9zdWJzY3JpcHRzaGlmdEdGTUZALUkjbW9HRiQ2LVEiPUYnRkAvJSZmZW5jZUdGRy8lKnNlcGFyYXRvckdGRy8lKXN0cmV0Y2h5R0ZHLyUqc3ltbWV0cmljR0ZHLyUobGFyZ2VvcEdGRy8lLm1vdmFibGVsaW1pdHNHRkcvJSdhY2NlbnRHRkcvJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0Zeby1GIzYlLUZRNi1RKiZ1bWludXMwO0YnRkBGVEZWRlhGWkZmbkZobkZqbi9GXW9RLDAuMjIyMjIyMmVtRicvRmBvRmdvLUY9NiRRIjFGJ0ZARkBGQkZFRkA=">LyokKSZJIkFHNiI2IyIjOSIiJCIiIiEiIg==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L2638" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal">For illustration, the expressions of A<Font subscript="true">6</Font><Font superscript="true">k</Font>.</Text-field>
<Text-field prompt="Pol &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEpYnJhbmNoMWFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiYtRiM2JS1JI21uR0YkNiRRIjVGJy9GM1Enbm9ybWFsRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJ0Y+Rj4vJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRictRiw2I1EhRidGQEY+">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2JVEpYnJhbmNoMWFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiYtRiM2Iy1JI21uR0YkNiRRIjVGJy9GM1Enbm9ybWFsRidGPi8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJy1GLDYjUSFGJw==</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDYmLUYjNiYtRiw2Li1JI21uR0YkNiRRIjBGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGNi8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y/LyUqc3ltbWV0cmljR0Y/LyUobGFyZ2VvcEdGPy8lLm1vdmFibGVsaW1pdHNHRj8vJSdhY2NlbnRHRj8vJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GLDYnLUY6Ni1RKiZ1bWludXMwO0YnRjZGPS9GQUY/RkNGRUZHRklGSy9GTlEsMC4yMjIyMjIyZW1GJy9GUUZaLUYsNigtSSZtZnJhY0dGJDYoLUYzNiRRIjFGJ0Y2LUYzNiRRIjJGJ0Y2LyUubGluZXRoaWNrbmVzc0dGXW8vJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGZW8vJSliZXZlbGxlZEdGPy1GOjYtUTEmSW52aXNpYmxlVGltZXM7RidGNkY9RlhGQ0ZFRkdGSUZLRk0vRlFGTy1GaW42KC1GLDYmLUYsNiotRiw2KkZeb0Zqby1JI21pR0YkNiVRI2wzRicvJSdpdGFsaWNHRkIvRjdRJ2l0YWxpY0YnRmpvLUZncDYlUSNwMUYnRmpwRlxxRmpvLUZncDYlUSNwM0YnRmpwRlxxRjYtRjo2LVEoJm1pbnVzO0YnRjZGPUZYRkNGRUZHRklGS0ZZRmVuLUYsNiZGXnFGam9GYXFGNkZkcS1GLDYmRl5vRmpvRmZwRjZGZHFGW29GNi8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGP0Y2LUYsNihGZnBGam8tRiM2JC1GLDYmRmFxLUY6Ni1RIitGJ0Y2Rj1GWEZDRkVGR0ZJRktGWUZlbkZecUY2RjZGW3JGXnJGNkZhb0Zjb0Zmb0Zob0ZbckZeckY2RltyRl5yRjZGOS1GLDYlRlVGW29GNkY5RlNGOS1GLDYnRlUtRiw2KC1GaW42KEZbby1GMzYkUSI0RidGNkZhb0Zjb0Zmb0Zob0Zqby1GaW42KC1GLDYmLUYsNiZGXnFGZHFGYXFGNkZbckZeckY2RmByRmFvRmNvRmZvRmhvRltyRl5yRjZGW3JGXnJGNkZbckZeckY2RjYvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGW3JGXnJGNkY2RmpzRl10">NyM3JyIiISwkKiojIiIiIiIjIiIiLCoqKiIiIyIiIkkjbDNHNiIiIiJJI3AxRyUqcHJvdGVjdGVkRyIiIkkjcDNHJSpwcm90ZWN0ZWRHIiIiIiIiKiZJI3AxRyUqcHJvdGVjdGVkRyIiIkkjcDNHJSpwcm90ZWN0ZWRHIiIiISIiKiYiIiMiIiJJI2wzRzYiIiIiISIiIiIiISIiIiIiSSNsM0c2IiEiIiwmSSNwM0clKnByb3RlY3RlZEciIiJJI3AxRyUqcHJvdGVjdGVkRyIiIiEiIiEiIiEiIiwkKiojIiIiIiIjIiIiLCoqKiIiIyIiIkkjbDNHNiIiIiJJI3AxRyUqcHJvdGVjdGVkRyIiIkkjcDNHJSpwcm90ZWN0ZWRHIiIiIiIiKiZJI3AxRyUqcHJvdGVjdGVkRyIiIkkjcDNHJSpwcm90ZWN0ZWRHIiIiISIiKiYiIiMiIiJJI2wzRzYiIiIiISIiIiIiISIiIiIiSSNsM0c2IiEiIiwmSSNwM0clKnByb3RlY3RlZEciIiJJI3AxRyUqcHJvdGVjdGVkRyIiIiEiIiEiIiwkKiojIiIiIiIlIiIiSSNsM0c2IiEiIiwmSSNwM0clKnByb3RlY3RlZEciIiJJI3AxRyUqcHJvdGVjdGVkRyIiIiEiIiwmSSNwMUclKnByb3RlY3RlZEciIiJJI3AzRyUqcHJvdGVjdGVkRyEiIiIiIiEiIg==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L2696" drawlabel="true">
<Input>
<Text-field prompt="Pol &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEiQ0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRKWJyYW5jaDFhRidGL0YyLUkobWZlbmNlZEdGJDYmLUYjNiUtSSNtbkdGJDYkUSI0RidGOS8lK2V4ZWN1dGFibGVHRj1GOUY5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnLUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNRmVuRjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEiQ0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRKWJyYW5jaDFhRidGL0YyLUkobWZlbmNlZEdGJDYmLUYjNiMtSSNtbkdGJDYkUSI0RidGOUY5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnLUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZN</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L3262" drawlabel="true" applyint="true" applyrational="true">
<Input>
<Text-field prompt="LA1a &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEsQ2hhbmdlRnJhbWVGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2JS1GLDYlUSRQb2xGJ0YvRjIvJStleGVjdXRhYmxlR1EmZmFsc2VGJy9GM1Enbm9ybWFsRidGQEY9RkA=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYkLUkjbWlHRiQ2JVEsQ2hhbmdlRnJhbWVGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2Iy1GLDYlUSRQb2xGJ0YvRjIvRjNRJ25vcm1hbEYn</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">SSRQb2xHJSpwcm90ZWN0ZWRH</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L3263" drawlabel="true" applyint="true" applyrational="true">
<Input>
<Text-field style="Text" layout="Normal">The multiplication table. The subalgebra formed by [X3,X4,X5,X14] is an abelian subalgera for l3=1/2.</Text-field>
<Text-field prompt="Pol &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEjTEFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUS9MaWVBbGdlYnJhRGF0YUYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYnLUYsNiVRJWV2YWxGJ0YvRjItRlM2JC1GIzYmLUZTNiYtRiM2Li1GLDYlUSRYcDFGJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GLDYlUSRYcDJGJ0YvRjJGX28tRiw2JVEkWHAzRidGL0YyRl9vLUYsNiVRJFhwNEYnRi9GMkZfby1GLDYlUSRYcDVGJ0YvRjJGX28tRiw2JVElWHAxNEYnRi9GMkY5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGX28tRlM2Ji1GIzYqLUYsNiVRImJGJ0YvRjItRjY2LVEiPUYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tSSZtZnJhY0dGJDYoLUkjbW5HRiQ2JFEiMUYnRjktRiM2JC1GanE2JFEiMkYnRjlGOS8lLmxpbmV0aGlja25lc3NHRlxyLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRmZyLyUpYmV2ZWxsZWRHRj1GX28tRiw2JVEjbDFGJ0YvRjJGY3EtRiw2JVEjbDNGJ0YvRjJGOUY5RmZwRmlwRjlGOUZfby1GLDYlUSVMQTFhRidGL0YyRjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS8lK2V4ZWN1dGFibGVHRj1GOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEjTEFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUS9MaWVBbGdlYnJhRGF0YUYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYmLUYsNiVRJWV2YWxGJ0YvRjItRlM2JC1GIzYlLUZTNiYtRiM2LS1GLDYlUSRYcDFGJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GLDYlUSRYcDJGJ0YvRjJGX28tRiw2JVEkWHAzRidGL0YyRl9vLUYsNiVRJFhwNEYnRi9GMkZfby1GLDYlUSRYcDVGJ0YvRjJGX28tRiw2JVElWHAxNEYnRi9GMkY5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRl9vLUZTNiYtRiM2KS1GLDYlUSJiRidGL0YyLUY2Ni1RIj1GJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUkmbWZyYWNHRiQ2KC1JI21uR0YkNiRRIjFGJ0Y5LUYjNiMtRmpxNiRRIjJGJ0Y5LyUubGluZXRoaWNrbmVzc0dGXHIvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGZnIvJSliZXZlbGxlZEdGPUZfby1GLDYlUSNsMUYnRi9GMkZjcS1GLDYlUSNsM0YnRi9GMkY5RmZwRmlwRjlGX28tRiw2JVElTEExYUYnRi9GMkY5LUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZN</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L3265" drawlabel="true">
<Input>
<Text-field prompt="Pol &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEoREdzZXR1cEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYlLUYsNiVRJ2ZhY3RvckYnRi9GMi1GNjYkLUYjNiQtRiw2JVEjTEFGJ0YvRjIvRjNRJ25vcm1hbEYnRkRGREZELUkjbW9HRiQ2LVEiOkYnRkQvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRkwvJSlzdHJldGNoeUdGTC8lKnN5bW1ldHJpY0dGTC8lKGxhcmdlb3BHRkwvJS5tb3ZhYmxlbGltaXRzR0ZMLyUnYWNjZW50R0ZMLyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGZW4vJStleGVjdXRhYmxlR0ZMRkQ=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2JVEoREdzZXR1cEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYkLUYsNiVRJ2ZhY3RvckYnRi9GMi1GNjYkLUYjNiMtRiw2JVEjTEFGJ0YvRjIvRjNRJ25vcm1hbEYnRkQtSSNtb0dGJDYtUSI6RidGRC8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGTC8lKXN0cmV0Y2h5R0ZMLyUqc3ltbWV0cmljR0ZMLyUobGFyZ2VvcEdGTC8lLm1vdmFibGVsaW1pdHNHRkwvJSdhY2NlbnRHRkwvJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0Zlbg==</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L3266" drawlabel="true">
<Input>
<Text-field prompt="LA1a &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVE0TXVsdGlwbGljYXRpb25UYWJsZUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYkLUYsNiNRIUYnL0YzUSdub3JtYWxGJ0Y9LUkjbW9HRiQ2LVEiO0YnRj0vJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjEvJSlzdHJldGNoeUdGRS8lKnN5bW1ldHJpY0dGRS8lKGxhcmdlb3BHRkUvJS5tb3ZhYmxlbGltaXRzR0ZFLyUnYWNjZW50R0ZFLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJStleGVjdXRhYmxlR0ZFRj0=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2JVE0TXVsdGlwbGljYXRpb25UYWJsZUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYjLUYsNiNRIUYnL0YzUSdub3JtYWxGJy1JI21vR0YkNi1RIjtGJ0Y9LyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0YxLyUpc3RyZXRjaHlHRkUvJSpzeW1tZXRyaWNHRkUvJShsYXJnZW9wR0ZFLyUubW92YWJsZWxpbWl0c0dGRS8lJ2FjY2VudEdGRS8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjI3Nzc3NzhlbUYn</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">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</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L2652" drawlabel="true">
<Input>
<Text-field prompt="Pol &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEpYnJhbmNoMWJGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUTBkYXRhX2Zvcl9icmFuY2hGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2Ji1GUzYmLUYjNi4tSSNtbkdGJDYkUSIxRidGOS1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUZmbjYkUSIyRidGOUZpbi1GZm42JFEiM0YnRjlGaW4tRmZuNiRRIjRGJ0Y5RmluLUZmbjYkUSI1RidGOUZpbi1GZm42JFEjMTRGJ0Y5RjlGOS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0Zpbi1GUzYmLUYjNiwtRiw2JVEjbDFGJ0YvRjItRjY2LVEiPUYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tRiw2JVEiYkYnRi9GMkZpbi1GLDYlUSNsM0YnRi9GMkZdcUZlbi1GNjYtUSgmbWludXM7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORmpxRmBxRjlGOUZgcEZjcEY5RjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk0vJStleGVjdXRhYmxlR0Y9Rjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEpYnJhbmNoMWJGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUTBkYXRhX2Zvcl9icmFuY2hGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2JS1GUzYmLUYjNi0tSSNtbkdGJDYkUSIxRidGOS1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUZmbjYkUSIyRidGOUZpbi1GZm42JFEiM0YnRjlGaW4tRmZuNiRRIjRGJ0Y5RmluLUZmbjYkUSI1RidGOUZpbi1GZm42JFEjMTRGJ0Y5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGaW4tRlM2Ji1GIzYrLUYsNiVRI2wxRidGL0YyLUY2Ni1RIj1GJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUYsNiVRImJGJ0YvRjJGaW4tRiw2JVEjbDNGJ0YvRjJGXXFGZW4tRjY2LVEoJm1pbnVzO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZqcUZgcUY5RmBwRmNwRjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk0=</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUYjNiYtRiM2JC1JKG1zdWJzdXBHRiQ2Jy1JI21pR0YkNiVRIkFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictRiM2Ji1JI21uR0YkNiRRIzE0RicvRjpRJ25vcm1hbEYnLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R1EmZmFsc2VGJ0ZCLUY/NiRRIjRGJ0ZCLyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJy8lL3N1YnNjcmlwdHNoaWZ0R0ZPRkItSSNtb0dGJDYtUSgmbWludXM7RidGQi8lJmZlbmNlR0ZJLyUqc2VwYXJhdG9yR0ZJLyUpc3RyZXRjaHlHRkkvJSpzeW1tZXRyaWNHRkkvJShsYXJnZW9wR0ZJLyUubW92YWJsZWxpbWl0c0dGSS8lJ2FjY2VudEdGSS8lJ2xzcGFjZUdRLDAuMjIyMjIyMmVtRicvJSdyc3BhY2VHRmBvLUYjNiQtRjA2J0YyRjwtRj82JFEiMkYnRkJGTUZQRkJGQi1GUzYtUSI9RidGQkZWRlhGWkZmbkZobkZqbkZcby9GX29RLDAuMjc3Nzc3OGVtRicvRmJvRl5wLUY/NiRGT0ZCRkRGR0ZC">LywmKiQpJkkiQUc2IjYjIiM5IiIlIiIiRiwqJClGJiIiI0YsISIiIiIh</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUYjNiQtSShtc3Vic3VwR0YkNictSSNtaUdGJDYlUSJBRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUYjNiYtSSNtbkdGJDYkUSMxNEYnL0Y4USdub3JtYWxGJy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdRJmZhbHNlRidGQC1GPTYkUSIzRidGQC8lMXN1cGVyc2NyaXB0c2hpZnRHUSIwRicvJS9zdWJzY3JpcHRzaGlmdEdGTUZALUkjbW9HRiQ2LVEiPUYnRkAvJSZmZW5jZUdGRy8lKnNlcGFyYXRvckdGRy8lKXN0cmV0Y2h5R0ZHLyUqc3ltbWV0cmljR0ZHLyUobGFyZ2VvcEdGRy8lLm1vdmFibGVsaW1pdHNHRkcvJSdhY2NlbnRHRkcvJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0Zeby1GIzYlLUZRNi1RKiZ1bWludXMwO0YnRkBGVEZWRlhGWkZmbkZobkZqbi9GXW9RLDAuMjIyMjIyMmVtRicvRmBvRmdvLUY9NiRRIjFGJ0ZARkBGQkZFRkA=">LyokKSZJIkFHNiI2IyIjOSIiJCIiIiEiIg==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L2693" drawlabel="true">
<Input>
<Text-field prompt="Pol &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEiQ0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRKWJyYW5jaDFiRidGL0YyLUkobWZlbmNlZEdGJDYmLUYjNiUtSSNtbkdGJDYkUSI0RidGOS8lK2V4ZWN1dGFibGVHRj1GOUY5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnLUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNRmVuRjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEiQ0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRKWJyYW5jaDFiRidGL0YyLUkobWZlbmNlZEdGJDYmLUYjNiMtSSNtbkdGJDYkUSI0RidGOUY5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnLUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZN</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L2692" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal">Multiplication table with the obvious 4 dim abelian Lie subalgebra (as for standard snake).</Text-field>
<Text-field prompt="Pol &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEnTWF0cml4RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkobWZlbmNlZEdGJDYkLUYjNistSSNtbkdGJDYkUSI2RicvRjNRJ25vcm1hbEYnLUkjbW9HRiQ2LVEiLEYnRj4vJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjEvJSlzdHJldGNoeUdGRi8lKnN5bW1ldHJpY0dGRi8lKGxhcmdlb3BHRkYvJS5tb3ZhYmxlbGltaXRzR0ZGLyUnYWNjZW50R0ZGLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMzMzMzMzM2VtRidGOkZALUY2NiQtRiM2Ji1GLDYlUSJpRidGL0YyRkAtRiw2JVEiakYnRi9GMkY+Rj4tRkE2LVEoJnNyYXJyO0YnRj5GRC9GSEZGRklGS0ZNRk9GUUZTL0ZXRlUtRiw2JVEkYWRkRidGL0YyLUY2NiQtRiM2Ly1GLDYlUSJDRidGL0YyLUY2NiZGZW5GPi8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJy1GNjYmLUYjNiQtRiw2JVEia0YnRi9GMkY+Rj5GXnBGYXAtRkE2LVEnJnNkb3Q7RidGPkZERmBvRklGS0ZNRk9GUUZTRmFvLUY2NiYtRiM2Oi1GQTYtUSInRidGPkZERmBvRklGS0ZNRk9GUS9GVFEsMC4xMTExMTExZW1GJ0Zhby1GLDYlUSNYMUYnRi9GMkZicUZARmJxLUYsNiVRI1gyRidGL0YyRmJxRkBGYnEtRiw2JVEjWDNGJ0YvRjJGYnFGQEZicS1GLDYlUSNYNEYnRi9GMkZicUZARmJxLUYsNiVRI1g1RidGL0YyRmJxRkBGYnEtRiw2JVEjWDZGJ0YvRjJGYnFGPkY+Rl5wRmFwRmRwRkBGaHAtRkE2LVEiPUYnRj5GREZgb0ZJRktGTUZPRlEvRlRRLDAuMjc3Nzc3OGVtRicvRldGXXMtRjs2JFEiMUYnRj4tRkE2LVEjLi5GJ0Y+RkRGYG9GSUZLRk1GT0ZRL0ZUUSwwLjIyMjIyMjJlbUYnRmFvRjpGPkY+Rj5GPi1GQTYtUSI7RidGPkZERkdGSUZLRk1GT0ZRRlNGXnMvJStleGVjdXRhYmxlR0ZGRj4=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2JVEnTWF0cml4RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkobWZlbmNlZEdGJDYkLUYjNiotSSNtbkdGJDYkUSI2RicvRjNRJ25vcm1hbEYnLUkjbW9HRiQ2LVEiLEYnRj4vJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjEvJSlzdHJldGNoeUdGRi8lKnN5bW1ldHJpY0dGRi8lKGxhcmdlb3BHRkYvJS5tb3ZhYmxlbGltaXRzR0ZGLyUnYWNjZW50R0ZGLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMzMzMzMzM2VtRidGOkZALUY2NiQtRiM2JS1GLDYlUSJpRidGL0YyRkAtRiw2JVEiakYnRi9GMkY+LUZBNi1RKCZzcmFycjtGJ0Y+RkQvRkhGRkZJRktGTUZPRlFGUy9GV0ZVLUYsNiVRJGFkZEYnRi9GMi1GNjYkLUYjNi4tRiw2JVEiQ0YnRi9GMi1GNjYmRmVuRj4vJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRictRjY2Ji1GIzYjLUYsNiVRImtGJ0YvRjJGPkZecEZhcC1GQTYtUScmc2RvdDtGJ0Y+RkRGYG9GSUZLRk1GT0ZRRlNGYW8tRjY2Ji1GIzY5LUZBNi1RIidGJ0Y+RkRGYG9GSUZLRk1GT0ZRL0ZUUSwwLjExMTExMTFlbUYnRmFvLUYsNiVRI1gxRidGL0YyRmJxRkBGYnEtRiw2JVEjWDJGJ0YvRjJGYnFGQEZicS1GLDYlUSNYM0YnRi9GMkZicUZARmJxLUYsNiVRI1g0RidGL0YyRmJxRkBGYnEtRiw2JVEjWDVGJ0YvRjJGYnFGQEZicS1GLDYlUSNYNkYnRi9GMkZicUY+Rl5wRmFwRmRwRkBGaHAtRkE2LVEiPUYnRj5GREZgb0ZJRktGTUZPRlEvRlRRLDAuMjc3Nzc3OGVtRicvRldGXXMtRjs2JFEiMUYnRj4tRkE2LVEjLi5GJ0Y+RkRGYG9GSUZLRk1GT0ZRL0ZUUSwwLjIyMjIyMjJlbUYnRmFvRjpGPkY+LUZBNi1RIjtGJ0Y+RkRGR0ZJRktGTUZPRlFGU0Zecw==</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">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</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L2733" drawlabel="true">
<Input>
<Text-field prompt="M &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">JSFH</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L2656" drawlabel="true">
<Input>
<Text-field prompt="Pol &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEoYnJhbmNoMkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRMGRhdGFfZm9yX2JyYW5jaEYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYmLUZTNiYtRiM2Mi1JI21uR0YkNiRRIjFGJ0Y5LUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictRmZuNiRRIjJGJ0Y5RmluLUZmbjYkUSIzRidGOUZpbi1GZm42JFEiNEYnRjlGaW4tRmZuNiRRIjVGJ0Y5RmluLUZmbjYkUSMxNEYnRjlGaW4tRmZuNiRRJDExNEYnRjlGaW4tRmZuNiRRJDIxNEYnRjlGOUY5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmluLUZTNiYtRiM2Ki1GLDYlUSJiRidGL0YyLUY2Ni1RIj1GJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUkmbWZyYWNHRiQ2KEZlbi1GIzYlRmFvRi9GMi8lLmxpbmV0aGlja25lc3NHRmhuLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRl9yLyUpYmV2ZWxsZWRHRj1GaW4tRiw2JVEjbDFGJ0YvRjJGY3FGZnFGOUY5RmZwRmlwRjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS8lK2V4ZWN1dGFibGVHRj1GOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEoYnJhbmNoMkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRMGRhdGFfZm9yX2JyYW5jaEYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYlLUZTNiYtRiM2MS1JI21uR0YkNiRRIjFGJ0Y5LUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictRmZuNiRRIjJGJ0Y5RmluLUZmbjYkUSIzRidGOUZpbi1GZm42JFEiNEYnRjlGaW4tRmZuNiRRIjVGJ0Y5RmluLUZmbjYkUSMxNEYnRjlGaW4tRmZuNiRRJDExNEYnRjlGaW4tRmZuNiRRJDIxNEYnRjlGOS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0Zpbi1GUzYmLUYjNiktRiw2JVEiYkYnRi9GMi1GNjYtUSI9RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1JJm1mcmFjR0YkNihGZW4tRiM2I0Zhby8lLmxpbmV0aGlja25lc3NHRmhuLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRl9yLyUpYmV2ZWxsZWRHRj1GaW4tRiw2JVEjbDFGJ0YvRjJGY3FGZnFGOUZmcEZpcEY5LUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZN</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUYjNigtRiM2Ji1GIzYkLUkobXN1YnN1cEdGJDYnLUkjbWlHRiQ2JVEiQUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1GIzYmLUkjbW5HRiQ2JFEjMTRGJy9GPFEnbm9ybWFsRicvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHUSZmYWxzZUYnRkQtRkE2JFEiNEYnRkQvJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnLyUvc3Vic2NyaXB0c2hpZnRHRlFGRC1JI21vR0YkNi1RKCZtaW51cztGJ0ZELyUmZmVuY2VHRksvJSpzZXBhcmF0b3JHRksvJSlzdHJldGNoeUdGSy8lKnN5bW1ldHJpY0dGSy8lKGxhcmdlb3BHRksvJS5tb3ZhYmxlbGltaXRzR0ZLLyUnYWNjZW50R0ZLLyUnbHNwYWNlR1EsMC4yMjIyMjIyZW1GJy8lJ3JzcGFjZUdGYm8tRiM2JC1GMjYnRjRGPi1GQTYkUSIyRidGREZPRlJGREZELUZVNi1RIj1GJ0ZERlhGWkZmbkZobkZqbkZcb0Zeby9GYW9RLDAuMjc3Nzc3OGVtRicvRmRvRmBwLUZBNiRGUUZERkZGSUZELUZVNi1RIixGJ0ZERlgvRmVuRjpGZm5GaG5Gam5GXG9GXm8vRmFvUSYwLjBlbUYnL0Zkb1EsMC4zMzMzMzMzZW1GJy1GIzYoLUYjNiYtRiM2JC1GMjYnRjQtRiM2Ji1GQTYkUSQxMTRGJ0ZERkZGSUZERkxGT0ZSRkRGVC1GIzYkLUYyNidGNEZkcUZpb0ZPRlJGREZERlxwLUYjNiUtRlU2LVEqJnVtaW51czA7RidGREZYRlpGZm5GaG5Gam5GXG9GXm9GYG9GY28tRkE2JFEiMUYnRkRGREZGRklGREZkcC1GIzYoLUYjNiYtRiM2JC1GMjYnRjQtRiM2Ji1GQTYkUSQyMTRGJ0ZERkZGSUZERkxGT0ZSRkRGVC1GIzYkLUYyNidGNEZdc0Zpb0ZPRlJGREZERlxwRmJwRkZGSUZERkZGSUZE">NiUvLCYqJCkmSSJBRzYiNiMiIzkiIiUiIiJGLSokKUYnIiIjRi0hIiIiIiEvLCYqJCkmRig2IyIkOSJGLEYtRi0qJClGN0YwRi1GMUYxLywmKiQpJkYoNiMiJDkjRixGLUYtKiQpRkBGMEYtRjFGMg==</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUYjNigtRiM2JC1JKG1zdWJzdXBHRiQ2Jy1JI21pR0YkNiVRIkFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictRiM2Ji1JI21uR0YkNiRRIzE0RicvRjpRJ25vcm1hbEYnLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R1EmZmFsc2VGJ0ZCLUY/NiRRIjNGJ0ZCLyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJy8lL3N1YnNjcmlwdHNoaWZ0R0ZPRkItSSNtb0dGJDYtUSI9RidGQi8lJmZlbmNlR0ZJLyUqc2VwYXJhdG9yR0ZJLyUpc3RyZXRjaHlHRkkvJSpzeW1tZXRyaWNHRkkvJShsYXJnZW9wR0ZJLyUubW92YWJsZWxpbWl0c0dGSS8lJ2FjY2VudEdGSS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRmBvLUYjNiUtRlM2LVEqJnVtaW51czA7RidGQkZWRlhGWkZmbkZobkZqbkZcby9GX29RLDAuMjIyMjIyMmVtRicvRmJvRmlvLUY/NiRRIjFGJ0ZCRkJGREZHRkItRlM2LVEiLEYnRkJGVi9GWUY4RlpGZm5GaG5Gam5GXG8vRl9vUSYwLjBlbUYnL0Zib1EsMC4zMzMzMzMzZW1GJy1GIzYoLUYjNiQtRjA2J0YyLUYjNiYtRj82JFEkMTE0RidGQkZERkdGQkZKRk1GUEZCRlItRj82JEZPRkJGREZHRkJGXnAtRiM2KC1GIzYkLUYwNidGMi1GIzYmLUY/NiRRJDIxNEYnRkJGREZHRkJGSkZNRlBGQkZSRmFxRkRGR0ZCRkRGR0ZC">NiUvKiQpJkkiQUc2IjYjIiM5IiIkIiIiISIiLyokKSZGJzYjIiQ5IkYrRiwiIiEvKiQpJkYnNiMiJDkjRitGLEY0</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L2655" drawlabel="true">
<Input>
<Text-field prompt="Pol &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEoYnJhbmNoM0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRMGRhdGFfZm9yX2JyYW5jaEYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYmLUZTNiYtRiM2NC1JI21uR0YkNiRRIjFGJ0Y5LUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictRmZuNiRRIjJGJ0Y5RmluLUZmbjYkUSIzRidGOUZpbi1GZm42JFEiNEYnRjlGaW4tRmZuNiRRIjVGJ0Y5RmluLUZmbjYkUSMxNEYnRjlGaW4tRmZuNiRRJDExNEYnRjlGaW4tRmZuNiRRJDIxNEYnRjlGaW4tRmZuNiRRJTExMTRGJ0Y5RjlGOS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0Zpbi1GUzYmLUYjNiYtRiw2JVEiYkYnRi9GMi1GNjYtUSI9RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1JJm1mcmFjR0YkNihGZW4tRiM2JUZhb0YvRjIvJS5saW5ldGhpY2tuZXNzR0Zobi8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0Zici8lKWJldmVsbGVkR0Y9RjlGOUZpcEZccUY5RjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk0vJStleGVjdXRhYmxlR0Y9Rjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEoYnJhbmNoM0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRMGRhdGFfZm9yX2JyYW5jaEYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYlLUZTNiYtRiM2My1JI21uR0YkNiRRIjFGJ0Y5LUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictRmZuNiRRIjJGJ0Y5RmluLUZmbjYkUSIzRidGOUZpbi1GZm42JFEiNEYnRjlGaW4tRmZuNiRRIjVGJ0Y5RmluLUZmbjYkUSMxNEYnRjlGaW4tRmZuNiRRJDExNEYnRjlGaW4tRmZuNiRRJDIxNEYnRjlGaW4tRmZuNiRRJTExMTRGJ0Y5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGaW4tRlM2Ji1GIzYlLUYsNiVRImJGJ0YvRjItRjY2LVEiPUYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tSSZtZnJhY0dGJDYoRmVuLUYjNiNGYW8vJS5saW5ldGhpY2tuZXNzR0Zobi8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0Zici8lKWJldmVsbGVkR0Y9RjlGaXBGXHFGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTQ==</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYsLUYjNigtRiM2Ji1GIzYkLUkobXN1YnN1cEdGJDYnLUkjbWlHRiQ2JVEiQUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1GIzYmLUkjbW5HRiQ2JFEjMTRGJy9GPFEnbm9ybWFsRicvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHUSZmYWxzZUYnRkQtRkE2JFEiNEYnRkQvJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnLyUvc3Vic2NyaXB0c2hpZnRHRlFGRC1JI21vR0YkNi1RKCZtaW51cztGJ0ZELyUmZmVuY2VHRksvJSpzZXBhcmF0b3JHRksvJSlzdHJldGNoeUdGSy8lKnN5bW1ldHJpY0dGSy8lKGxhcmdlb3BHRksvJS5tb3ZhYmxlbGltaXRzR0ZLLyUnYWNjZW50R0ZLLyUnbHNwYWNlR1EsMC4yMjIyMjIyZW1GJy8lJ3JzcGFjZUdGYm8tRiM2JC1GMjYnRjRGPi1GQTYkUSIyRidGREZPRlJGREZELUZVNi1RIj1GJ0ZERlhGWkZmbkZobkZqbkZcb0Zeby9GYW9RLDAuMjc3Nzc3OGVtRicvRmRvRmBwLUZBNiRGUUZERkZGSUZELUZVNi1RIixGJ0ZERlgvRmVuRjpGZm5GaG5Gam5GXG9GXm8vRmFvUSYwLjBlbUYnL0Zkb1EsMC4zMzMzMzMzZW1GJy1GIzYoLUYjNiYtRiM2JC1GMjYnRjQtRiM2Ji1GQTYkUSQxMTRGJ0ZERkZGSUZERkxGT0ZSRkRGVC1GIzYkLUYyNidGNEZkcUZpb0ZPRlJGREZERlxwLUYjNiUtRlU2LVEqJnVtaW51czA7RidGREZYRlpGZm5GaG5Gam5GXG9GXm9GYG9GY28tRkE2JFEiMUYnRkRGREZGRklGREZkcC1GIzYoLUYjNiYtRiM2JC1GMjYnRjQtRiM2Ji1GQTYkUSQyMTRGJ0ZERkZGSUZERkxGT0ZSRkRGVC1GIzYkLUYyNidGNEZdc0Zpb0ZPRlJGREZERlxwRmJwRkZGSUZERmRwLUYjNigtRiM2Ji1GIzYkLUYyNidGNC1GIzYmLUZBNiRRJTExMTRGJ0ZERkZGSUZERkxGT0ZSRkRGVC1GIzYkLUYyNidGNEZedEZpb0ZPRlJGREZERlxwRmJwRkZGSUZERkZGSUZE">NiYvLCYqJCkmSSJBRzYiNiMiIzkiIiUiIiJGLSokKUYnIiIjRi0hIiIiIiEvLCYqJCkmRig2IyIkOSJGLEYtRi0qJClGN0YwRi1GMUYxLywmKiQpJkYoNiMiJDkjRixGLUYtKiQpRkBGMEYtRjFGMi8sJiokKSZGKDYjIiU5NkYsRi1GLSokKUZJRjBGLUYxRjI=</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYsLUYjNigtRiM2JC1JKG1zdWJzdXBHRiQ2Jy1JI21pR0YkNiVRIkFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictRiM2Ji1JI21uR0YkNiRRIzE0RicvRjpRJ25vcm1hbEYnLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R1EmZmFsc2VGJ0ZCLUY/NiRRIjNGJ0ZCLyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJy8lL3N1YnNjcmlwdHNoaWZ0R0ZPRkItSSNtb0dGJDYtUSI9RidGQi8lJmZlbmNlR0ZJLyUqc2VwYXJhdG9yR0ZJLyUpc3RyZXRjaHlHRkkvJSpzeW1tZXRyaWNHRkkvJShsYXJnZW9wR0ZJLyUubW92YWJsZWxpbWl0c0dGSS8lJ2FjY2VudEdGSS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRmBvLUYjNiUtRlM2LVEqJnVtaW51czA7RidGQkZWRlhGWkZmbkZobkZqbkZcby9GX29RLDAuMjIyMjIyMmVtRicvRmJvRmlvLUY/NiRRIjFGJ0ZCRkJGREZHRkItRlM2LVEiLEYnRkJGVi9GWUY4RlpGZm5GaG5Gam5GXG8vRl9vUSYwLjBlbUYnL0Zib1EsMC4zMzMzMzMzZW1GJy1GIzYoLUYjNiQtRjA2J0YyLUYjNiYtRj82JFEkMTE0RidGQkZERkdGQkZKRk1GUEZCRlItRj82JEZPRkJGREZHRkJGXnAtRiM2KC1GIzYkLUYwNidGMi1GIzYmLUY/NiRRJDIxNEYnRkJGREZHRkJGSkZNRlBGQkZSRmFxRkRGR0ZCRl5wLUYjNigtRiM2JC1GMDYnRjItRiM2Ji1GPzYkUSUxMTE0RidGQkZERkdGQkZKRk1GUEZCRlJGW3BGREZHRkJGREZHRkI=">NiYvKiQpJkkiQUc2IjYjIiM5IiIkIiIiISIiLyokKSZGJzYjIiQ5IkYrRiwiIiEvKiQpJkYnNiMiJDkjRitGLEY0LyokKSZGJzYjIiU5NkYrRixGLA==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L2654" drawlabel="true">
<Input>
<Text-field prompt="Pol &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEoYnJhbmNoNEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRMGRhdGFfZm9yX2JyYW5jaEYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYmLUZTNiYtRiM2Mi1JI21uR0YkNiRRIjFGJ0Y5LUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictRmZuNiRRIjJGJ0Y5RmluLUZmbjYkUSIzRidGOUZpbi1GZm42JFEiNEYnRjlGaW4tRmZuNiRRIjVGJ0Y5RmluLUZmbjYkUSMxNEYnRjlGaW4tRmZuNiRRIzI1RidGOUZpbi1GZm42JFEkMTI1RidGOUY5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGaW4tRlM2Ji1GIzYqLUYsNiVRImJGJ0YvRjItRjY2LVEiPUYnRjlGO0Y+RkBGQkZERkZGSEZKRk1GZW5GaW4tRiw2JVEjbDFGJ0YvRjJGY3FGZW5GOUY5RmZwRmlwRjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS8lK2V4ZWN1dGFibGVHRj1GOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEoYnJhbmNoNEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRMGRhdGFfZm9yX2JyYW5jaEYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYlLUZTNiYtRiM2MS1JI21uR0YkNiRRIjFGJ0Y5LUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictRmZuNiRRIjJGJ0Y5RmluLUZmbjYkUSIzRidGOUZpbi1GZm42JFEiNEYnRjlGaW4tRmZuNiRRIjVGJ0Y5RmluLUZmbjYkUSMxNEYnRjlGaW4tRmZuNiRRIzI1RidGOUZpbi1GZm42JFEkMTI1RidGOUY5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmluLUZTNiYtRiM2KS1GLDYlUSJiRidGL0YyLUY2Ni1RIj1GJ0Y5RjtGPkZARkJGREZGRkhGSkZNRmVuRmluLUYsNiVRI2wxRidGL0YyRmNxRmVuRjlGZnBGaXBGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTQ==</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUYjNigtRiM2Ji1GIzYkLUkobXN1YnN1cEdGJDYnLUkjbWlHRiQ2JVEiQUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1GIzYmLUkjbW5HRiQ2JFEjMTRGJy9GPFEnbm9ybWFsRicvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHUSZmYWxzZUYnRkQtRkE2JFEiNEYnRkQvJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnLyUvc3Vic2NyaXB0c2hpZnRHRlFGRC1JI21vR0YkNi1RKCZtaW51cztGJ0ZELyUmZmVuY2VHRksvJSpzZXBhcmF0b3JHRksvJSlzdHJldGNoeUdGSy8lKnN5bW1ldHJpY0dGSy8lKGxhcmdlb3BHRksvJS5tb3ZhYmxlbGltaXRzR0ZLLyUnYWNjZW50R0ZLLyUnbHNwYWNlR1EsMC4yMjIyMjIyZW1GJy8lJ3JzcGFjZUdGYm8tRiM2JC1GMjYnRjRGPi1GQTYkUSIyRidGREZPRlJGREZELUZVNi1RIj1GJ0ZERlhGWkZmbkZobkZqbkZcb0Zeby9GYW9RLDAuMjc3Nzc3OGVtRicvRmRvRmBwLUZBNiRGUUZERkZGSUZELUZVNi1RIixGJ0ZERlgvRmVuRjpGZm5GaG5Gam5GXG9GXm8vRmFvUSYwLjBlbUYnL0Zkb1EsMC4zMzMzMzMzZW1GJy1GIzYoLUYjNiYtRiM2JC1GMjYnRjQtRiM2Ji1GQTYkUSMyNUYnRkRGRkZJRkRGTEZPRlJGREZULUYjNiQtRjI2J0Y0RmRxRmlvRk9GUkZERkRGXHBGYnBGRkZJRkRGZHAtRiM2KC1GIzYmLUYjNiQtRjI2J0Y0LUYjNiYtRkE2JFEkMTI1RidGREZGRklGREZMRk9GUkZERlQtRiM2JC1GMjYnRjRGZXJGaW9GT0ZSRkRGREZccEZicEZGRklGREZGRklGRA==">NiUvLCYqJCkmSSJBRzYiNiMiIzkiIiUiIiJGLSokKUYnIiIjRi0hIiIiIiEvLCYqJCkmRig2IyIjREYsRi1GLSokKUY3RjBGLUYxRjIvLCYqJCkmRig2IyIkRCJGLEYtRi0qJClGQEYwRi1GMUYy</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUYjNigtRiM2JC1JKG1zdWJzdXBHRiQ2Jy1JI21pR0YkNiVRIkFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictRiM2Ji1JI21uR0YkNiRRIzE0RicvRjpRJ25vcm1hbEYnLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R1EmZmFsc2VGJ0ZCLUY/NiRRIjNGJ0ZCLyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJy8lL3N1YnNjcmlwdHNoaWZ0R0ZPRkItSSNtb0dGJDYtUSI9RidGQi8lJmZlbmNlR0ZJLyUqc2VwYXJhdG9yR0ZJLyUpc3RyZXRjaHlHRkkvJSpzeW1tZXRyaWNHRkkvJShsYXJnZW9wR0ZJLyUubW92YWJsZWxpbWl0c0dGSS8lJ2FjY2VudEdGSS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRmBvLUYjNiUtRlM2LVEqJnVtaW51czA7RidGQkZWRlhGWkZmbkZobkZqbkZcby9GX29RLDAuMjIyMjIyMmVtRicvRmJvRmlvLUY/NiRRIjFGJ0ZCRkJGREZHRkItRlM2LVEiLEYnRkJGVi9GWUY4RlpGZm5GaG5Gam5GXG8vRl9vUSYwLjBlbUYnL0Zib1EsMC4zMzMzMzMzZW1GJy1GIzYoLUYjNiQtRjA2J0YyLUYjNiYtRj82JFEjMjVGJ0ZCRkRGR0ZCRkpGTUZQRkJGUi1GPzYkRk9GQkZERkdGQkZecC1GIzYoLUYjNiQtRjA2J0YyLUYjNiYtRj82JFEkMTI1RidGQkZERkdGQkZKRk1GUEZCRlJGYXFGREZHRkJGREZHRkI=">NiUvKiQpJkkiQUc2IjYjIiM5IiIkIiIiISIiLyokKSZGJzYjIiNERitGLCIiIS8qJCkmRic2IyIkRCJGK0YsRjQ=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L2653" drawlabel="true">
<Input>
<Text-field prompt="Pol &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEoYnJhbmNoNUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRMGRhdGFfZm9yX2JyYW5jaEYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYmLUZTNiYtRiM2NC1JI21uR0YkNiRRIjFGJ0Y5LUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictRmZuNiRRIjJGJ0Y5RmluLUZmbjYkUSIzRidGOUZpbi1GZm42JFEiNEYnRjlGaW4tRmZuNiRRIjVGJ0Y5RmluLUZmbjYkUSMxNEYnRjlGaW4tRmZuNiRRIzI1RidGOUZpbi1GZm42JFEkMTI1RidGOUZpbi1GZm42JFEkMjI1RidGOUY5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGaW4tRlM2Ji1GIzYmLUYsNiVRImJGJ0YvRjItRjY2LVEiPUYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tSSZtZnJhY0dGJDYoLUYsNiVRI2wxRidGL0YyLUYjNidGXHItRjY2LVEiK0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZlci1GLDYlUSNsM0YnRi9GMkYvRjIvJS5saW5ldGhpY2tuZXNzR0Zobi8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0Zecy8lKWJldmVsbGVkR0Y9RjlGOUZpcEZccUY5RjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk0vJStleGVjdXRhYmxlR0Y9Rjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEoYnJhbmNoNUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRMGRhdGFfZm9yX2JyYW5jaEYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYlLUZTNiYtRiM2My1JI21uR0YkNiRRIjFGJ0Y5LUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictRmZuNiRRIjJGJ0Y5RmluLUZmbjYkUSIzRidGOUZpbi1GZm42JFEiNEYnRjlGaW4tRmZuNiRRIjVGJ0Y5RmluLUZmbjYkUSMxNEYnRjlGaW4tRmZuNiRRIzI1RidGOUZpbi1GZm42JFEkMTI1RidGOUZpbi1GZm42JFEkMjI1RidGOUY5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmluLUZTNiYtRiM2JS1GLDYlUSJiRidGL0YyLUY2Ni1RIj1GJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUkmbWZyYWNHRiQ2KC1GLDYlUSNsMUYnRi9GMi1GIzYlRlxyLUY2Ni1RIitGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GZXItRiw2JVEjbDNGJ0YvRjIvJS5saW5ldGhpY2tuZXNzR0Zobi8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0Zecy8lKWJldmVsbGVkR0Y9RjlGaXBGXHFGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTQ==</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYsLUYjNigtRiM2Ji1GIzYkLUkobXN1YnN1cEdGJDYnLUkjbWlHRiQ2JVEiQUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1GIzYmLUkjbW5HRiQ2JFEjMTRGJy9GPFEnbm9ybWFsRicvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHUSZmYWxzZUYnRkQtRkE2JFEiNEYnRkQvJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnLyUvc3Vic2NyaXB0c2hpZnRHRlFGRC1JI21vR0YkNi1RKCZtaW51cztGJ0ZELyUmZmVuY2VHRksvJSpzZXBhcmF0b3JHRksvJSlzdHJldGNoeUdGSy8lKnN5bW1ldHJpY0dGSy8lKGxhcmdlb3BHRksvJS5tb3ZhYmxlbGltaXRzR0ZLLyUnYWNjZW50R0ZLLyUnbHNwYWNlR1EsMC4yMjIyMjIyZW1GJy8lJ3JzcGFjZUdGYm8tRiM2JC1GMjYnRjRGPi1GQTYkUSIyRidGREZPRlJGREZELUZVNi1RIj1GJ0ZERlhGWkZmbkZobkZqbkZcb0Zeby9GYW9RLDAuMjc3Nzc3OGVtRicvRmRvRmBwLUZBNiRGUUZERkZGSUZELUZVNi1RIixGJ0ZERlgvRmVuRjpGZm5GaG5Gam5GXG9GXm8vRmFvUSYwLjBlbUYnL0Zkb1EsMC4zMzMzMzMzZW1GJy1GIzYoLUYjNiYtRiM2JC1GMjYnRjQtRiM2Ji1GQTYkUSMyNUYnRkRGRkZJRkRGTEZPRlJGREZULUYjNiQtRjI2J0Y0RmRxRmlvRk9GUkZERkRGXHBGYnBGRkZJRkRGZHAtRiM2KC1GIzYmLUYjNiQtRjI2J0Y0LUYjNiYtRkE2JFEkMTI1RidGREZGRklGREZMRk9GUkZERlQtRiM2JC1GMjYnRjRGZXJGaW9GT0ZSRkRGREZccEZicEZGRklGREZkcC1GIzYoLUYjNiYtRiM2JC1GMjYnRjQtRiM2Ji1GQTYkUSQyMjVGJ0ZERkZGSUZERkxGT0ZSRkRGVC1GIzYkLUYyNidGNEZmc0Zpb0ZPRlJGREZERlxwRmJwRkZGSUZERkZGSUZE">NiYvLCYqJCkmSSJBRzYiNiMiIzkiIiUiIiJGLSokKUYnIiIjRi0hIiIiIiEvLCYqJCkmRig2IyIjREYsRi1GLSokKUY3RjBGLUYxRjIvLCYqJCkmRig2IyIkRCJGLEYtRi0qJClGQEYwRi1GMUYyLywmKiQpJkYoNiMiJEQjRixGLUYtKiQpRklGMEYtRjFGMg==</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYsLUYjNigtRiM2JC1JKG1zdWJzdXBHRiQ2Jy1JI21pR0YkNiVRIkFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictRiM2Ji1JI21uR0YkNiRRIzE0RicvRjpRJ25vcm1hbEYnLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R1EmZmFsc2VGJ0ZCLUY/NiRRIjNGJ0ZCLyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJy8lL3N1YnNjcmlwdHNoaWZ0R0ZPRkItSSNtb0dGJDYtUSI9RidGQi8lJmZlbmNlR0ZJLyUqc2VwYXJhdG9yR0ZJLyUpc3RyZXRjaHlHRkkvJSpzeW1tZXRyaWNHRkkvJShsYXJnZW9wR0ZJLyUubW92YWJsZWxpbWl0c0dGSS8lJ2FjY2VudEdGSS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRmBvLUYjNiUtRlM2LVEqJnVtaW51czA7RidGQkZWRlhGWkZmbkZobkZqbkZcby9GX29RLDAuMjIyMjIyMmVtRicvRmJvRmlvLUY/NiRRIjFGJ0ZCRkJGREZHRkItRlM2LVEiLEYnRkJGVi9GWUY4RlpGZm5GaG5Gam5GXG8vRl9vUSYwLjBlbUYnL0Zib1EsMC4zMzMzMzMzZW1GJy1GIzYoLUYjNiQtRjA2J0YyLUYjNiYtRj82JFEjMjVGJ0ZCRkRGR0ZCRkpGTUZQRkJGUi1GPzYkRk9GQkZERkdGQkZecC1GIzYoLUYjNiQtRjA2J0YyLUYjNiYtRj82JFEkMTI1RidGQkZERkdGQkZKRk1GUEZCRlJGYXFGREZHRkJGXnAtRiM2KC1GIzYkLUYwNidGMi1GIzYmLUY/NiRRJDIyNUYnRkJGREZHRkJGSkZNRlBGQkZSRmFxRkRGR0ZCRkRGR0ZC">NiYvKiQpJkkiQUc2IjYjIiM5IiIkIiIiISIiLyokKSZGJzYjIiNERitGLCIiIS8qJCkmRic2IyIkRCJGK0YsRjQvKiQpJkYnNiMiJEQjRitGLEY0</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L2651" drawlabel="true">
<Input>
<Text-field prompt="Pol &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEoYnJhbmNoNkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRMGRhdGFfZm9yX2JyYW5jaEYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYmLUZTNiYtRiM2NC1JI21uR0YkNiRRIjFGJ0Y5LUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictRmZuNiRRIjJGJ0Y5RmluLUZmbjYkUSIzRidGOUZpbi1GZm42JFEiNEYnRjlGaW4tRmZuNiRRIjVGJ0Y5RmluLUZmbjYkUSMxNEYnRjlGaW4tRmZuNiRRIzI1RidGOUZpbi1GZm42JFEkMjE0RidGOUZpbi1GZm42JFEkMTI1RidGOUY5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGaW4tRlM2Ji1GIzYmLUYsNiVRImJGJ0YvRjItRjY2LVEiPUYnRjlGO0Y+RkBGQkZERkZGSEZKRk1GZW5GOUY5RmlwRlxxRjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS8lK2V4ZWN1dGFibGVHRj1GOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEoYnJhbmNoNkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRMGRhdGFfZm9yX2JyYW5jaEYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYlLUZTNiYtRiM2My1JI21uR0YkNiRRIjFGJ0Y5LUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictRmZuNiRRIjJGJ0Y5RmluLUZmbjYkUSIzRidGOUZpbi1GZm42JFEiNEYnRjlGaW4tRmZuNiRRIjVGJ0Y5RmluLUZmbjYkUSMxNEYnRjlGaW4tRmZuNiRRIzI1RidGOUZpbi1GZm42JFEkMjE0RidGOUZpbi1GZm42JFEkMTI1RidGOUY5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmluLUZTNiYtRiM2JS1GLDYlUSJiRidGL0YyLUY2Ni1RIj1GJ0Y5RjtGPkZARkJGREZGRkhGSkZNRmVuRjlGaXBGXHFGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTQ==</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYsLUYjNigtRiM2Ji1GIzYkLUkobXN1YnN1cEdGJDYnLUkjbWlHRiQ2JVEiQUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1GIzYmLUkjbW5HRiQ2JFEjMTRGJy9GPFEnbm9ybWFsRicvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHUSZmYWxzZUYnRkQtRkE2JFEiNEYnRkQvJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnLyUvc3Vic2NyaXB0c2hpZnRHRlFGRC1JI21vR0YkNi1RKCZtaW51cztGJ0ZELyUmZmVuY2VHRksvJSpzZXBhcmF0b3JHRksvJSlzdHJldGNoeUdGSy8lKnN5bW1ldHJpY0dGSy8lKGxhcmdlb3BHRksvJS5tb3ZhYmxlbGltaXRzR0ZLLyUnYWNjZW50R0ZLLyUnbHNwYWNlR1EsMC4yMjIyMjIyZW1GJy8lJ3JzcGFjZUdGYm8tRiM2JC1GMjYnRjRGPi1GQTYkUSIyRidGREZPRlJGREZELUZVNi1RIj1GJ0ZERlhGWkZmbkZobkZqbkZcb0Zeby9GYW9RLDAuMjc3Nzc3OGVtRicvRmRvRmBwLUZBNiRGUUZERkZGSUZELUZVNi1RIixGJ0ZERlgvRmVuRjpGZm5GaG5Gam5GXG9GXm8vRmFvUSYwLjBlbUYnL0Zkb1EsMC4zMzMzMzMzZW1GJy1GIzYoLUYjNiYtRiM2JC1GMjYnRjQtRiM2Ji1GQTYkUSMyNUYnRkRGRkZJRkRGTEZPRlJGREZULUYjNiQtRjI2J0Y0RmRxRmlvRk9GUkZERkRGXHBGYnBGRkZJRkRGZHAtRiM2KC1GIzYmLUYjNiQtRjI2J0Y0LUYjNiYtRkE2JFEkMjE0RidGREZGRklGREZMRk9GUkZERlQtRiM2JC1GMjYnRjRGZXJGaW9GT0ZSRkRGREZccEZicEZGRklGREZkcC1GIzYoLUYjNiYtRiM2JC1GMjYnRjQtRiM2Ji1GQTYkUSQxMjVGJ0ZERkZGSUZERkxGT0ZSRkRGVC1GIzYkLUYyNidGNEZmc0Zpb0ZPRlJGREZERlxwRmJwRkZGSUZERkZGSUZE">NiYvLCYqJCkmSSJBRzYiNiMiIzkiIiUiIiJGLSokKUYnIiIjRi0hIiIiIiEvLCYqJCkmRig2IyIjREYsRi1GLSokKUY3RjBGLUYxRjIvLCYqJCkmRig2IyIkOSNGLEYtRi0qJClGQEYwRi1GMUYyLywmKiQpJkYoNiMiJEQiRixGLUYtKiQpRklGMEYtRjFGMg==</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYsLUYjNigtRiM2JC1JKG1zdWJzdXBHRiQ2Jy1JI21pR0YkNiVRIkFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictRiM2Ji1JI21uR0YkNiRRIzE0RicvRjpRJ25vcm1hbEYnLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R1EmZmFsc2VGJ0ZCLUY/NiRRIjNGJ0ZCLyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJy8lL3N1YnNjcmlwdHNoaWZ0R0ZPRkItSSNtb0dGJDYtUSI9RidGQi8lJmZlbmNlR0ZJLyUqc2VwYXJhdG9yR0ZJLyUpc3RyZXRjaHlHRkkvJSpzeW1tZXRyaWNHRkkvJShsYXJnZW9wR0ZJLyUubW92YWJsZWxpbWl0c0dGSS8lJ2FjY2VudEdGSS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRmBvLUYjNiUtRlM2LVEqJnVtaW51czA7RidGQkZWRlhGWkZmbkZobkZqbkZcby9GX29RLDAuMjIyMjIyMmVtRicvRmJvRmlvLUY/NiRRIjFGJ0ZCRkJGREZHRkItRlM2LVEiLEYnRkJGVi9GWUY4RlpGZm5GaG5Gam5GXG8vRl9vUSYwLjBlbUYnL0Zib1EsMC4zMzMzMzMzZW1GJy1GIzYoLUYjNiQtRjA2J0YyLUYjNiYtRj82JFEjMjVGJ0ZCRkRGR0ZCRkpGTUZQRkJGUi1GPzYkRk9GQkZERkdGQkZecC1GIzYoLUYjNiQtRjA2J0YyLUYjNiYtRj82JFEkMjE0RidGQkZERkdGQkZKRk1GUEZCRlJGYXFGREZHRkJGXnAtRiM2KC1GIzYkLUYwNidGMi1GIzYmLUY/NiRRJDEyNUYnRkJGREZHRkJGSkZNRlBGQkZSRmFxRkRGR0ZCRkRGR0ZC">NiYvKiQpJkkiQUc2IjYjIiM5IiIkIiIiISIiLyokKSZGJzYjIiNERitGLCIiIS8qJCkmRic2IyIkOSNGK0YsRjQvKiQpJkYnNiMiJEQiRitGLEY0</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L2650" drawlabel="true">
<Input>
<Text-field prompt="Pol &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEoYnJhbmNoN0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRMGRhdGFfZm9yX2JyYW5jaEYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYmLUZTNiYtRiM2Mi1JI21uR0YkNiRRIjFGJ0Y5LUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictRmZuNiRRIjJGJ0Y5RmluLUZmbjYkUSIzRidGOUZpbi1GZm42JFEiNEYnRjlGaW4tRmZuNiRRIjVGJ0Y5RmluLUZmbjYkUSMxNEYnRjlGaW4tRmZuNiRRIzI1RidGOUZpbi1GZm42JFEkMTE0RidGOUY5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGaW4tRlM2Ji1GIzYmLUYsNiVRImJGJ0YvRjItRjY2LVEiPUYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tRiw2JVEjbDFGJ0YvRjJGOUY5RmZwRmlwRjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS8lK2V4ZWN1dGFibGVHRj1GOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEoYnJhbmNoN0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRMGRhdGFfZm9yX2JyYW5jaEYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYlLUZTNiYtRiM2MS1JI21uR0YkNiRRIjFGJ0Y5LUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictRmZuNiRRIjJGJ0Y5RmluLUZmbjYkUSIzRidGOUZpbi1GZm42JFEiNEYnRjlGaW4tRmZuNiRRIjVGJ0Y5RmluLUZmbjYkUSMxNEYnRjlGaW4tRmZuNiRRIzI1RidGOUZpbi1GZm42JFEkMTE0RidGOUY5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmluLUZTNiYtRiM2JS1GLDYlUSJiRidGL0YyLUY2Ni1RIj1GJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUYsNiVRI2wxRidGL0YyRjlGZnBGaXBGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTQ==</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUYjNigtRiM2Ji1GIzYkLUkobXN1YnN1cEdGJDYnLUkjbWlHRiQ2JVEiQUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1GIzYmLUkjbW5HRiQ2JFEjMTRGJy9GPFEnbm9ybWFsRicvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHUSZmYWxzZUYnRkQtRkE2JFEiNEYnRkQvJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnLyUvc3Vic2NyaXB0c2hpZnRHRlFGRC1JI21vR0YkNi1RKCZtaW51cztGJ0ZELyUmZmVuY2VHRksvJSpzZXBhcmF0b3JHRksvJSlzdHJldGNoeUdGSy8lKnN5bW1ldHJpY0dGSy8lKGxhcmdlb3BHRksvJS5tb3ZhYmxlbGltaXRzR0ZLLyUnYWNjZW50R0ZLLyUnbHNwYWNlR1EsMC4yMjIyMjIyZW1GJy8lJ3JzcGFjZUdGYm8tRiM2JC1GMjYnRjRGPi1GQTYkUSIyRidGREZPRlJGREZELUZVNi1RIj1GJ0ZERlhGWkZmbkZobkZqbkZcb0Zeby9GYW9RLDAuMjc3Nzc3OGVtRicvRmRvRmBwLUZBNiRGUUZERkZGSUZELUZVNi1RIixGJ0ZERlgvRmVuRjpGZm5GaG5Gam5GXG9GXm8vRmFvUSYwLjBlbUYnL0Zkb1EsMC4zMzMzMzMzZW1GJy1GIzYoLUYjNiYtRiM2JC1GMjYnRjQtRiM2Ji1GQTYkUSMyNUYnRkRGRkZJRkRGTEZPRlJGREZULUYjNiQtRjI2J0Y0RmRxRmlvRk9GUkZERkRGXHBGYnBGRkZJRkRGZHAtRiM2KC1GIzYmLUYjNiQtRjI2J0Y0LUYjNiYtRkE2JFEkMTE0RidGREZGRklGREZMRk9GUkZERlQtRiM2JC1GMjYnRjRGZXJGaW9GT0ZSRkRGREZccC1GIzYlLUZVNi1RKiZ1bWludXMwO0YnRkRGWEZaRmZuRmhuRmpuRlxvRl5vRmBvRmNvLUZBNiRRIjFGJ0ZERkRGRkZJRkRGRkZJRkQ=">NiUvLCYqJCkmSSJBRzYiNiMiIzkiIiUiIiJGLSokKUYnIiIjRi0hIiIiIiEvLCYqJCkmRig2IyIjREYsRi1GLSokKUY3RjBGLUYxRjIvLCYqJCkmRig2IyIkOSJGLEYtRi0qJClGQEYwRi1GMUYx</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUYjNigtRiM2JC1JKG1zdWJzdXBHRiQ2Jy1JI21pR0YkNiVRIkFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictRiM2Ji1JI21uR0YkNiRRIzE0RicvRjpRJ25vcm1hbEYnLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R1EmZmFsc2VGJ0ZCLUY/NiRRIjNGJ0ZCLyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJy8lL3N1YnNjcmlwdHNoaWZ0R0ZPRkItSSNtb0dGJDYtUSI9RidGQi8lJmZlbmNlR0ZJLyUqc2VwYXJhdG9yR0ZJLyUpc3RyZXRjaHlHRkkvJSpzeW1tZXRyaWNHRkkvJShsYXJnZW9wR0ZJLyUubW92YWJsZWxpbWl0c0dGSS8lJ2FjY2VudEdGSS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRmBvLUYjNiUtRlM2LVEqJnVtaW51czA7RidGQkZWRlhGWkZmbkZobkZqbkZcby9GX29RLDAuMjIyMjIyMmVtRicvRmJvRmlvLUY/NiRRIjFGJ0ZCRkJGREZHRkItRlM2LVEiLEYnRkJGVi9GWUY4RlpGZm5GaG5Gam5GXG8vRl9vUSYwLjBlbUYnL0Zib1EsMC4zMzMzMzMzZW1GJy1GIzYoLUYjNiQtRjA2J0YyLUYjNiYtRj82JFEjMjVGJ0ZCRkRGR0ZCRkpGTUZQRkJGUi1GPzYkRk9GQkZERkdGQkZecC1GIzYoLUYjNiQtRjA2J0YyLUYjNiYtRj82JFEkMTE0RidGQkZERkdGQkZKRk1GUEZCRlJGYXFGREZHRkJGREZHRkI=">NiUvKiQpJkkiQUc2IjYjIiM5IiIkIiIiISIiLyokKSZGJzYjIiNERitGLCIiIS8qJCkmRic2IyIkOSJGK0YsRjQ=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L2657" drawlabel="true">
<Input>
<Text-field prompt="Pol &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEoYnJhbmNoOEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRMGRhdGFfZm9yX2JyYW5jaEYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYmLUZTNiYtRiM2NC1JI21uR0YkNiRRIjFGJ0Y5LUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictRmZuNiRRIjJGJ0Y5RmluLUZmbjYkUSIzRidGOUZpbi1GZm42JFEiNEYnRjlGaW4tRmZuNiRRIjVGJ0Y5RmluLUZmbjYkUSMxNEYnRjlGaW4tRmZuNiRRIzI1RidGOUZpbi1GZm42JFEkMTE0RidGOUZpbi1GZm42JFEkMjE0RidGOUY5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGaW4tRlM2Ji1GIzYkLUYsNiNRIUYnRjlGOUZpcEZccUY5RjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk0vJStleGVjdXRhYmxlR0Y9Rjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEoYnJhbmNoOEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRMGRhdGFfZm9yX2JyYW5jaEYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYlLUZTNiYtRiM2My1JI21uR0YkNiRRIjFGJ0Y5LUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictRmZuNiRRIjJGJ0Y5RmluLUZmbjYkUSIzRidGOUZpbi1GZm42JFEiNEYnRjlGaW4tRmZuNiRRIjVGJ0Y5RmluLUZmbjYkUSMxNEYnRjlGaW4tRmZuNiRRIzI1RidGOUZpbi1GZm42JFEkMTE0RidGOUZpbi1GZm42JFEkMjE0RidGOUY5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmluLUZTNiYtRiM2Iy1GLDYjUSFGJ0Y5RmlwRlxxRjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk0=</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYsLUYjNigtRiM2Ji1GIzYkLUkobXN1YnN1cEdGJDYnLUkjbWlHRiQ2JVEiQUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1GIzYmLUkjbW5HRiQ2JFEjMTRGJy9GPFEnbm9ybWFsRicvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHUSZmYWxzZUYnRkQtRkE2JFEiNEYnRkQvJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnLyUvc3Vic2NyaXB0c2hpZnRHRlFGRC1JI21vR0YkNi1RKCZtaW51cztGJ0ZELyUmZmVuY2VHRksvJSpzZXBhcmF0b3JHRksvJSlzdHJldGNoeUdGSy8lKnN5bW1ldHJpY0dGSy8lKGxhcmdlb3BHRksvJS5tb3ZhYmxlbGltaXRzR0ZLLyUnYWNjZW50R0ZLLyUnbHNwYWNlR1EsMC4yMjIyMjIyZW1GJy8lJ3JzcGFjZUdGYm8tRiM2JC1GMjYnRjRGPi1GQTYkUSIyRidGREZPRlJGREZELUZVNi1RIj1GJ0ZERlhGWkZmbkZobkZqbkZcb0Zeby9GYW9RLDAuMjc3Nzc3OGVtRicvRmRvRmBwLUZBNiRGUUZERkZGSUZELUZVNi1RIixGJ0ZERlgvRmVuRjpGZm5GaG5Gam5GXG9GXm8vRmFvUSYwLjBlbUYnL0Zkb1EsMC4zMzMzMzMzZW1GJy1GIzYoLUYjNiYtRiM2JC1GMjYnRjQtRiM2Ji1GQTYkUSMyNUYnRkRGRkZJRkRGTEZPRlJGREZULUYjNiQtRjI2J0Y0RmRxRmlvRk9GUkZERkRGXHBGYnBGRkZJRkRGZHAtRiM2KC1GIzYmLUYjNiQtRjI2J0Y0LUYjNiYtRkE2JFEkMTE0RidGREZGRklGREZMRk9GUkZERlQtRiM2JC1GMjYnRjRGZXJGaW9GT0ZSRkRGREZccC1GIzYlLUZVNi1RKiZ1bWludXMwO0YnRkRGWEZaRmZuRmhuRmpuRlxvRl5vRmBvRmNvLUZBNiRRIjFGJ0ZERkRGRkZJRkRGZHAtRiM2KC1GIzYmLUYjNiQtRjI2J0Y0LUYjNiYtRkE2JFEkMjE0RidGREZGRklGREZMRk9GUkZERlQtRiM2JC1GMjYnRjRGXnRGaW9GT0ZSRkRGREZccEZicEZGRklGREZGRklGRA==">NiYvLCYqJCkmSSJBRzYiNiMiIzkiIiUiIiJGLSokKUYnIiIjRi0hIiIiIiEvLCYqJCkmRig2IyIjREYsRi1GLSokKUY3RjBGLUYxRjIvLCYqJCkmRig2IyIkOSJGLEYtRi0qJClGQEYwRi1GMUYxLywmKiQpJkYoNiMiJDkjRixGLUYtKiQpRklGMEYtRjFGMg==</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYsLUYjNigtRiM2JC1JKG1zdWJzdXBHRiQ2Jy1JI21pR0YkNiVRIkFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictRiM2Ji1JI21uR0YkNiRRIzE0RicvRjpRJ25vcm1hbEYnLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R1EmZmFsc2VGJ0ZCLUY/NiRRIjNGJ0ZCLyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJy8lL3N1YnNjcmlwdHNoaWZ0R0ZPRkItSSNtb0dGJDYtUSI9RidGQi8lJmZlbmNlR0ZJLyUqc2VwYXJhdG9yR0ZJLyUpc3RyZXRjaHlHRkkvJSpzeW1tZXRyaWNHRkkvJShsYXJnZW9wR0ZJLyUubW92YWJsZWxpbWl0c0dGSS8lJ2FjY2VudEdGSS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRmBvLUYjNiUtRlM2LVEqJnVtaW51czA7RidGQkZWRlhGWkZmbkZobkZqbkZcby9GX29RLDAuMjIyMjIyMmVtRicvRmJvRmlvLUY/NiRRIjFGJ0ZCRkJGREZHRkItRlM2LVEiLEYnRkJGVi9GWUY4RlpGZm5GaG5Gam5GXG8vRl9vUSYwLjBlbUYnL0Zib1EsMC4zMzMzMzMzZW1GJy1GIzYoLUYjNiQtRjA2J0YyLUYjNiYtRj82JFEjMjVGJ0ZCRkRGR0ZCRkpGTUZQRkJGUi1GPzYkRk9GQkZERkdGQkZecC1GIzYoLUYjNiQtRjA2J0YyLUYjNiYtRj82JFEkMTE0RidGQkZERkdGQkZKRk1GUEZCRlJGYXFGREZHRkJGXnAtRiM2KC1GIzYkLUYwNidGMi1GIzYmLUY/NiRRJDIxNEYnRkJGREZHRkJGSkZNRlBGQkZSRmFxRkRGR0ZCRkRGR0ZC">NiYvKiQpJkkiQUc2IjYjIiM5IiIkIiIiISIiLyokKSZGJzYjIiNERitGLCIiIS8qJCkmRic2IyIkOSJGK0YsRjQvKiQpJkYnNiMiJDkjRitGLEY0</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L2658" drawlabel="true">
<Input>
<Text-field prompt="Pol &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">JSFH</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L2659" drawlabel="true">
<Input>
<Text-field prompt="Pol &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY7LUkjbW9HRiQ2L1Elc2F2ZUYnLyUlYm9sZEdRJXRydWVGJy8lLG1hdGh2YXJpYW50R1ElYm9sZEYnLyUrZm9udHdlaWdodEdGNC8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGOS8lKXN0cmV0Y2h5R0Y5LyUqc3ltbWV0cmljR0Y5LyUobGFyZ2VvcEdGOS8lLm1vdmFibGVsaW1pdHNHRjkvJSdhY2NlbnRHRjkvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZILUYsNi1RIn5GJy9GM1Enbm9ybWFsRidGN0Y6RjxGPkZARkJGREZGRkktSSNtaUdGJDYlUSlicmFuY2gxYUYnLyUnaXRhbGljR0YxL0YzUSdpdGFsaWNGJy1GLDYtUSIsRidGTkY3L0Y7RjFGPEY+RkBGQkZERkYvRkpRLDAuMzMzMzMzM2VtRictRlE2JVEpYnJhbmNoMWJGJ0ZURlZGWC1GUTYlUShicmFuY2gyRidGVEZWRlgtRlE2JVEoYnJhbmNoM0YnRlRGVkZYLUZRNiVRKGJyYW5jaDRGJ0ZURlZGWC1GUTYlUShicmFuY2g1RidGVEZWRlgtRlE2JVEoYnJhbmNoNkYnRlRGVkZYLUZRNiVRKGJyYW5jaDdGJ0ZURlZGWC1GUTYlUShicmFuY2g4RidGVEZWRlhGSy1JI21zR0YkNiNRK2JyYW5jaGVzLm1GJy1GLDYtUSI7RidGTkY3RmVuRjxGPkZARkJGREZGL0ZKUSwwLjI3Nzc3NzhlbUYnLyUrZXhlY3V0YWJsZUdGOUZO">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY5LUkjbW9HRiQ2L1Elc2F2ZUYnLyUlYm9sZEdRJXRydWVGJy8lLG1hdGh2YXJpYW50R1ElYm9sZEYnLyUrZm9udHdlaWdodEdGNC8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGOS8lKXN0cmV0Y2h5R0Y5LyUqc3ltbWV0cmljR0Y5LyUobGFyZ2VvcEdGOS8lLm1vdmFibGVsaW1pdHNHRjkvJSdhY2NlbnRHRjkvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZILUYsNi1RIn5GJy9GM1Enbm9ybWFsRidGN0Y6RjxGPkZARkJGREZGRkktSSNtaUdGJDYlUSlicmFuY2gxYUYnLyUnaXRhbGljR0YxL0YzUSdpdGFsaWNGJy1GLDYtUSIsRidGTkY3L0Y7RjFGPEY+RkBGQkZERkYvRkpRLDAuMzMzMzMzM2VtRictRlE2JVEpYnJhbmNoMWJGJ0ZURlZGWC1GUTYlUShicmFuY2gyRidGVEZWRlgtRlE2JVEoYnJhbmNoM0YnRlRGVkZYLUZRNiVRKGJyYW5jaDRGJ0ZURlZGWC1GUTYlUShicmFuY2g1RidGVEZWRlgtRlE2JVEoYnJhbmNoNkYnRlRGVkZYLUZRNiVRKGJyYW5jaDdGJ0ZURlZGWC1GUTYlUShicmFuY2g4RidGVEZWRlhGSy1JI21zR0YkNiNRK2JyYW5jaGVzLm1GJy1GLDYtUSI7RidGTkY3RmVuRjxGPkZARkJGREZGL0ZKUSwwLjI3Nzc3NzhlbUYn</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L2586" drawlabel="true" applyint="true" applyrational="true">
<Input>
<Text-field prompt="Pol &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">JSFH</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L2674" drawlabel="true" applyint="true" applyrational="true">
<Input>
<Text-field style="Text" layout="Normal">Each A<Font subscript="true">a</Font><Font superscript="true">k</Font> is a polynomial function in two variables with three parameters A<Font subscript="true">a</Font><Font superscript="true">k</Font> = A<Font subscript="true">a</Font><Font superscript="true">k</Font> (p1,p3)</Text-field>
<Text-field prompt="Pol &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEnaW5kZXRzRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkobWZlbmNlZEdGJDYkLUYjNictRjY2Ji1GIzYsLUYsNiVRKWJyYW5jaDFhRidGL0YyLUY2NiYtRiM2JS1JI21uR0YkNiRRIjVGJy9GM1Enbm9ybWFsRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJ0ZJRkkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRictSSNtb0dGJDYtUSIsRidGSS8lJmZlbmNlR0ZNLyUqc2VwYXJhdG9yR0YxLyUpc3RyZXRjaHlHRk0vJSpzeW1tZXRyaWNHRk0vJShsYXJnZW9wR0ZNLyUubW92YWJsZWxpbWl0c0dGTS8lJ2FjY2VudEdGTS8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiVRKWJyYW5jaDFiRidGL0YyRkFGVC1GLDYlUSRzZXFGJ0YvRjItRjY2JC1GIzYsLUY2NiQtRiM2Jy1GLDYlUSdicmFuY2hGJ0YvRjItRlU2LVEnJnNwYXI7RidGSUZYL0ZlbkZNRmZuRmhuRmpuRlxvRl5vL0Zhb1EsMC4yNzc3Nzc4ZW1GJy9GZG9GXHEtRiw2JVEkaW5kRidGL0YyRktGSUZJRkFGVEZecS1GVTYtUSI9RidGSUZYRmpwRmZuRmhuRmpuRlxvRl5vRltxRl1xLUZGNiRRIjJGJ0ZJLUZVNi1RIy4uRidGSUZYRmpwRmZuRmhuRmpuRlxvRl5vL0Zhb1EsMC4yMjIyMjIyZW1GJy9GZG9GYm8tRkY2JFEiOEYnRklGS0ZJRklGS0ZJRklGTkZRRlQtRiw2JVElbmFtZUYnRi9GMkZLRklGSS1GVTYtUSI7RidGSUZYRlpGZm5GaG5Gam5GXG9GXm9GYG9GXXFGS0ZJ">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2JVEnaW5kZXRzRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkobWZlbmNlZEdGJDYkLUYjNiUtRjY2Ji1GIzYqLUYsNiVRKWJyYW5jaDFhRidGL0YyLUY2NiYtRiM2Iy1JI21uR0YkNiRRIjVGJy9GM1Enbm9ybWFsRidGSS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJy1JI21vR0YkNi1RIixGJ0ZJLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0YxLyUpc3RyZXRjaHlHRlcvJSpzeW1tZXRyaWNHRlcvJShsYXJnZW9wR0ZXLyUubW92YWJsZWxpbWl0c0dGVy8lJ2FjY2VudEdGVy8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiVRKWJyYW5jaDFiRidGL0YyRkFGUS1GLDYlUSRzZXFGJ0YvRjItRjY2JC1GIzYqLUY2NiQtRiM2JS1GLDYlUSdicmFuY2hGJ0YvRjItRlI2LVEnJnNwYXI7RidGSUZVL0ZZRldGWkZmbkZobkZqbkZcby9GX29RLDAuMjc3Nzc3OGVtRicvRmJvRmpwLUYsNiVRJGluZEYnRi9GMkZJRkFGUUZccS1GUjYtUSI9RidGSUZVRmhwRlpGZm5GaG5Gam5GXG9GaXBGW3EtRkY2JFEiMkYnRkktRlI2LVEjLi5GJ0ZJRlVGaHBGWkZmbkZobkZqbkZcby9GX29RLDAuMjIyMjIyMmVtRicvRmJvRmBvLUZGNiRRIjhGJ0ZJRklGSUZLRk5GUS1GLDYlUSVuYW1lRidGL0YyRkktRlI2LVEiO0YnRklGVUZYRlpGZm5GaG5Gam5GXG9GXm9GW3E=</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">PCdJImJHNiJJI2wxR0YkSSNsM0dGJEkjcDFHJSpwcm90ZWN0ZWRHSSNwM0dGKA==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L2690" drawlabel="true" applyint="true" applyrational="true">
<Input>
<Text-field prompt="Pol &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">JSFH</Equation></Text-field>
</Input>
</Group>
</Worksheet>
